Global Fits of Third Family Hypercharge Models to Neutral Current B-Anomalies and Electroweak Precision Observables

While it is known that third family hypercharge models can explain the neutral current $B-$anomalies, it was hitherto unclear whether the $Z-Z^\prime$ mixing predicted by such models could simultaneously fit electroweak precision observables. Here, we perform global fits of several third family hypercharge models to a combination of electroweak data and those data pertinent to the neutral current $B-$anomalies. While the Standard Model is in tension with this combined data set with a $p-$value of $.00068$, simple versions of the models (fitting two additional parameters each) provide much improved fits. The original Third Family Hypercharge Model, for example, has a $p-$value of $.065$, i.e. $\sqrt{\Delta \chi^2}=6.5\sigma$.

==> anc/DY3.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This is the DTFHM but with simple mixing\n",
    "#To install packages, uncomment next lines:\n",
    "#import sys\n",
    "import sys\n",
    "#!{sys.executable} -m pip install --upgrade wilson\n",
    "#!{sys.executable} -m pip install --upgrade flavio\n",
    "#!{sys.executable} -m pip install --upgrade smelli \n",
    "#!{sys.executable} -m pip install smelli\n",
    "#!{sys.executable} -m pip install latextable\n",
    "#!{sys.executable} -m pip install tabulate\n",
    "import cmath\n",
    "from math import e\n",
    "import smelli, wilson\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import inspect\n",
    "import seaborn\n",
    "import time\n",
    "import matplotlib.mlab as ml\n",
    "import pickle\n",
    "from scipy.stats.distributions import chi2\n",
    "from scipy.optimize import minimize\n",
    "from tqdm.notebook import tqdm as log_progress\n",
    "from scipy.interpolate import griddata\n",
    "from IPython.display import display\n",
    "from tabulate import tabulate\n",
    "\n",
    "# Hack implemented here to not have to edit Wilson sourcecode\n",
    "# Their new method\n",
    "def m2Lambda_to_vMh2_new(m2, Lambda, C):\n",
    "    \"\"\"Function to numerically determine the  physical Higgs VEV and mass\n",
    "    given the parameters of the Higgs potential.\"\"\"\n",
    "    Cphi = C['phi'].real\n",
    "    Ckin = C['phiBox'].real - C['phiD'].real / 4\n",
    "    if abs(Cphi) < 1e-16:\n",
    "        v2 = 2 * m2 / Lambda\n",
    "    else:\n",
    "        sqrt_arg = Lambda**2 - 12 * Cphi * m2\n",
    "        if not sqrt_arg >= 0:\n",
    "            raise ValueError(\"'Lambda**2 - 12 * Cphi * m2' must be positive.\")\n",
    "        v2 = ( Lambda - sqrt(sqrt_arg) )/( 3 * Cphi )\n",
    "    Mh2 = v2 / (1 - 2 * Ckin * v2) * (Lambda - 3 * Cphi * v2)\n",
    "\n",
    "    return {'v': sqrt(v2), 'Mh2': Mh2}\n",
    "\n",
    "wilson.run.smeft.smpar.m2Lambda_to_vMh2 = m2Lambda_to_vMh2_new\n",
    "\n",
    "def vMh2_to_m2Lambda_new(v, Mh2, C):\n",
    "    \"\"\"Function to numerically determine the parameters of the Higgs potential\n",
    "    given the physical Higgs VEV and mass.\"\"\"\n",
    "    #print('mH2= ', Mh2, 'v= ', v )\n",
    "    v2 = v**2\n",
    "    Cphi = C['phi'].real\n",
    "    Ckin = C['phiBox'].real - C['phiD'].real / 4\n",
    "    Ckin_factor = ( 1 + Ckin * v2 )**2\n",
    "    #Lambda = ( Mh2 + 3 * Cphi * v2**2 * Ckin_factor ) / ( v2 * Ckin_factor )\n",
    "    Lambda = Mh2 / v2 - 2 * Ckin * Mh2 + 3 * Cphi * v2\n",
    "    m2 = Lambda * v2 / 2 - 3/4 * Cphi * v2**2\n",
    "    #print('m2= ', m2, 'Lambda= ', Lambda )\n",
    "    return {'m2': m2, 'Lambda': Lambda}\n",
    "\n",
    "wilson.run.smeft.smpar.vMh2_to_m2Lambda = vMh2_to_m2Lambda_new\n",
    "# Here a little convenience function that gives back a dict with all likes for given inputs directly\n",
    "\n",
    "# This calculates the likelihood and all stuff we want for cphi, cphiD and cphibox in that order given as a list\n",
    "def smpar_new(C):\n",
    "    \"\"\"Get the running effective SM parameters.\"\"\"\n",
    "    m2 = C['m2'].real\n",
    "    Lambda = C['Lambda'].real\n",
    "    vMh2 = m2Lambda_to_vMh2(m2, Lambda, C)\n",
    "    v = vMh2['v']\n",
    "    Mh2 = vMh2['Mh2']\n",
    "    GF = 1 / (sqrt(2) * v**2)  # TODO\n",
    "    eps = C['phiWB'].real * (v**2)\n",
    "    gb = (C['g'] / (1 - C['phiW'].real * (v**2))).real\n",
    "    gpb = (C['gp'] / (1 - C['phiB'].real * (v**2))).real\n",
    "    gsb = (C['gs'] / (1 - C['phiG'].real * (v**2))).real\n",
    "    MW = gb * v / 2\n",
    "    ZG0 = 1 + C['phiD'].real * (v**2) / 4\n",
    "    MZ = (sqrt(gb**2 + gpb**2) / 2 * v\n",
    "          * (1 + eps * gb * gpb / (gb**2 + gpb**2)) * ZG0)\n",
    "    Mnup = -(v**2) * C['llphiphi']\n",
    "    Mep = v / sqrt(2) * (C['Ge'] - C['ephi'] * (v**2) / 2)\n",
    "    Mup = v / sqrt(2) * (C['Gu'] - C['uphi'] * (v**2) / 2)\n",
    "    Mdp = v / sqrt(2) * (C['Gd'] - C['dphi'] * (v**2) / 2)\n",
    "    UeL, Me, UeR = ckmutil.diag.msvd(Mep)\n",
    "    UuL, Mu, UuR = ckmutil.diag.msvd(Mup)\n",
    "    UdL, Md, UdR = ckmutil.diag.msvd(Mdp)\n",
    "    UnuL, Mnu = ckmutil.diag.mtakfac(Mnup)\n",
    "    eb = (gb * gpb / sqrt(gb**2 + gpb**2) *\n",
    "          (1 - eps * gb * gpb / (gb**2 + gpb**2)))\n",
    "    K = UuL.conj().T @ UdL\n",
    "    # U = UeL.conj().T @ UnuL\n",
    "    sm = {}\n",
    "    sm['GF'] = GF\n",
    "    sm['alpha_e'] = eb**2 / (4 * pi)\n",
    "    sm['alpha_s'] = gsb**2 / (4 * pi)\n",
    "    sm['Vub'] = abs(K[0, 2])\n",
    "    sm['Vcb'] = abs(K[1, 2])\n",
    "    sm['Vus'] = abs(K[0, 1])\n",
    "    sm['delta'] = phase(-K[0, 0] * K[0, 2].conj()\n",
    "                        / (K[1, 0] * K[1, 2].conj()))\n",
    "    # sm['U'] = Uu\n",
    "    sm['m_W'] = MW\n",
    "    sm['m_Z'] = MZ\n",
    "    sm['m_h'] = sqrt(abs(Mh2))\n",
    "    sm['m_u'] = Mu[0]\n",
    "    sm['m_c'] = Mu[1]\n",
    "    sm['m_t'] = Mu[2]\n",
    "    sm['m_d'] = Md[0]\n",
    "    sm['m_s'] = Md[1]\n",
    "    sm['m_b'] = Md[2]\n",
    "    sm['m_e'] = Me[0]\n",
    "    sm['m_mu'] = Me[1]\n",
    "    sm['m_tau'] = Me[2]\n",
    "    return  {k: v.real for k, v in sm.items()}\n",
    "\n",
    "wilson.run.smeft.smpar.smpar = smpar_new\n",
    "\n",
    "# Angles for VdL. We are using the ansatz that these are equal to the measured\n",
    "# central values of the CKM matrix except for theta_23 which we allow to float.\n",
    "# From PDG 2020 except s23\n",
    "s12 = 0.22650\n",
    "s13 = 0.00361\n",
    "delta = 1.196\n",
    "t12 = np.arcsin(s12)\n",
    "t13 = np.arcsin(s13)\n",
    "c12 = np.cos(t12)\n",
    "c13 = np.cos(t13)\n",
    "m13 = np.array([\n",
    "    [                      c13,      0,   s13*e**complex(0, -delta)],\n",
    "    [                        0,      1,                           0],\n",
    "    [-s13*e**complex(0, delta),      0,                         c13]\n",
    "])\n",
    "m12 = np.array([\n",
    "    [ c12,  s12,   0],\n",
    "    [-s12,  c12,   0],\n",
    "    [   0,    0,   1]\n",
    "])\n",
    "mmm = m13 @ m12\n",
    "l_xi = []\n",
    "# This is a convenience function that returns the indices with an off-set\n",
    "# it helps with checking and makes the writing easier\n",
    "def L_xi(i,j): \n",
    "    return l_xi[i-1][j-1]\n",
    "    #return \"L_xi\"+str(i-1)+str(j-1)\n",
    "\n",
    "lq1_nonredundant_indices = [2211,2212,2213,2222,2223,2233,3311,3312,3313,3322,3323,3333]\n",
    "\n",
    "def fill_lq1(alpha):\n",
    "    #Here we put the input before rotating to the Md diagonal basis\n",
    "   lq1_2233_unmixed = -(5/36)  * alpha  \n",
    "   lq1_3333_unmixed =  (2/9)   * alpha\n",
    "    #Here we translate to the Md diagonal basis\n",
    "   # first 2, 2\n",
    "   list22 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "            intIndex = 1000*2 + 100*2 + 10*i + j \n",
    "            # h.c\n",
    "            inthcIndex1 = 1000*2 + 100*2 + 10*j + i \n",
    "            # List of equivalent permutations\n",
    "            permlist = [inthcIndex1 , intIndex]\n",
    "            match = [m for m in lq1_nonredundant_indices if m in permlist][0] \n",
    "            name = 'lq1_' + str(match)\n",
    "            # Here I add the contribution to the non-redundant op.\n",
    "            if name in list22:\n",
    "                list22[name] += lq1_2233_unmixed * L_xi(i,j) \n",
    "            else:\n",
    "                list22[name] = lq1_2233_unmixed * L_xi(i,j)       \n",
    "\n",
    "   list33 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "            intIndex = 1000*3 + 100*3 + 10*i + j \n",
    "            # h.c\n",
    "            inthcIndex1 = 1000*3 + 100*3 + 10*j + i \n",
    "            # List of equivalent permutations\n",
    "            permlist = [inthcIndex1 , intIndex]\n",
    "            match = [m for m in lq1_nonredundant_indices if m in permlist][0] \n",
    "            name = 'lq1_' + str(match)\n",
    "            # Here I add the contribution to the non-redundant op.\n",
    "            if name in list33:\n",
    "                list33[name] += lq1_3333_unmixed * L_xi(i,j) \n",
    "            else:\n",
    "                list33[name] = lq1_3333_unmixed * L_xi(i,j)      \n",
    "   \n",
    "   return {**list22, **list33}\n",
    "\n",
    "qq1_nonredundant_indices = [1111,1112,1113,1122,1123,1133,1212,1213,1221,1222,1223,1231,1232,1233,1313,1322,1323,1331,1332,1333,2222,2223,2233,2323,2332,2333,3333]\n",
    "\n",
    "def fill_qq1(alpha):\n",
    "   qq1_3333_unmixed = -(1/72) * alpha \n",
    "   listqq1 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "           for k in range(1,4):\n",
    "               for l in range(1,4): # Loops over the four indices\n",
    "                   # The indices as an int\n",
    "                   intIndex = 1000*i + 100*j + 10*k + l \n",
    "                   # Combination from commuting currents\n",
    "                   intpermIndex = 1000*k + 100*l + 10*i + j \n",
    "                   # h.c\n",
    "                   inthcIndex1 = 1000*l + 100*k + 10*j + i \n",
    "                   # h.c + commuting currents\n",
    "                   inthcIndex2 = 1000*j + 100*i + 10*l + k \n",
    "                   # List of equivalent permutations\n",
    "                   permlist = [intIndex,intpermIndex, inthcIndex1 , inthcIndex2] \n",
    "                   # Here I check which combination is the one in the Smelli basis\n",
    "                   match = [m for m in qq1_nonredundant_indices if m in permlist][0] \n",
    "                   name = 'qq1_' + str(match)\n",
    "                   factor = 2\n",
    "                   if i==k and j==l:\n",
    "                        factor = 1\n",
    "                   # Here I add the contribution to the non-redundant op.\n",
    "                   if name in listqq1:\n",
    "                       listqq1[name] += factor * qq1_3333_unmixed * L_xi(i,j) * L_xi(k,l)\n",
    "                   else:\n",
    "                       listqq1[name] = factor * qq1_3333_unmixed * L_xi(i,j) * L_xi(k,l)\n",
    "   return listqq1\n",
    "\n",
    "qe_nonredundant_indices = [1122,1133,1222,1233,1322,1333,2222,2233, 2322,2333,3333,3322] \n",
    "\n",
    "def fill_qe(alpha):\n",
    "    #Here we put the input before rotating to the Md diagonal basis\n",
    "   qe_3322_unmixed = -(1/9)   * alpha \n",
    "   qe_3333_unmixed = (5/18)  * alpha \n",
    "    #Here we translate to the Md diagonal basis\n",
    "   # first 2, 2\n",
    "   list22 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "            intIndex = 1000*i + 100*j + 10*2 + 2 \n",
    "            # h.c\n",
    "            inthcIndex1 = 1000*j + 100*i + 10*2 + 2 \n",
    "            # List of equivalent permutations\n",
    "            permlist = [inthcIndex1 , intIndex]\n",
    "            match = [m for m in qe_nonredundant_indices if m in permlist][0] \n",
    "            name = 'qe_' + str(match)\n",
    "            # Here I add the contribution to the non-redundant op.\n",
    "            if name in list22:\n",
    "                list22[name] += qe_3322_unmixed * L_xi(i,j) \n",
    "            else:\n",
    "                list22[name] = qe_3322_unmixed * L_xi(i,j)       \n",
    "\n",
    "   list33 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "            intIndex = 1000*i + 100*j + 10*3 + 3 \n",
    "            # h.c\n",
    "            inthcIndex1 = 1000*j + 100*i + 10*3 + 3 \n",
    "            # List of equivalent permutations\n",
    "            permlist = [inthcIndex1 , intIndex]\n",
    "            match = [m for m in qe_nonredundant_indices if m in permlist][0] \n",
    "            name = 'qe_' + str(match)\n",
    "            # Here I add the contribution to the non-redundant op.\n",
    "            if name in list33:\n",
    "                list33[name] += qe_3333_unmixed * L_xi(i,j) \n",
    "            else:\n",
    "                list33[name] = qe_3333_unmixed * L_xi(i,j)      \n",
    "   \n",
    "   return {**list22, **list33}\n",
    "\n",
    "VdL = []   \n",
    "# This function is for setting the input: alpha=gz'^2/MZ'^2, theta=theta_sb input too\n",
    "# The down quarks are in their mass basis for these unhatted operators, whereas the up\n",
    "# quarks will be CKM-mixed\n",
    "def calcinputlist(alpha, theta_23):\n",
    "        s23 = np.sin(theta_23)\n",
    "        c23 = np.cos(theta_23)\n",
    "        m23 = np.array([\n",
    "            [1,    0,   0],\n",
    "            [0,  c23, s23],\n",
    "            [0, -s23, c23]\n",
    "        ])\n",
    "        VdL = m23 @ mmm\n",
    "        # matrix of couplings to down quarks: see (18) in 1905.10327\n",
    "        l_xi.clear()\n",
    "        for i in range(0, 3):\n",
    "            l_xi.append([np.conj(VdL[2, i]) * VdL[2, k] for k in range(0, 3)])\n",
    "        inputlist_lq1 = fill_lq1(alpha)       \n",
    "        inputlist_qq1 = fill_qq1(alpha)        \n",
    "        inputlist_qe = fill_qe(alpha)\n",
    "        # Checked by BCA 1/3/21\n",
    "        inputlist_explicit = {\n",
    "            # LL operators\n",
    "            'll_2222': -(25/72) * alpha,\n",
    "            'll_2233':  (10/9)  * alpha,\n",
    "            'll_3333': -(8/9)   * alpha,\n",
    "            # RR operators\n",
    "            'ee_2222': -(2/9)   * alpha,\n",
    "            'ee_2233':  (10/9)  * alpha,\n",
    "            'ee_3333': -(25/18) * alpha,\n",
    "            'eu_3333':  (10/9)  * alpha,\n",
    "            'eu_2233': -(4/9)   * alpha,\n",
    "            'ed_3333': -(5/9)   * alpha,\n",
    "            'ed_2233':  (2/9)   * alpha,\n",
    "            'uu_3333': -(2/9)   * alpha,\n",
    "            'ud1_3333': (2/9)   * alpha,\n",
    "            'dd_3333': -(1/18)  * alpha,\n",
    "            # LR operators\n",
    "            'le_2222': -(5/9)   * alpha,\n",
    "            'le_2233':  (25/18) * alpha,\n",
    "            'le_3333': -(20/9)  * alpha,\n",
    "            'le_3322':  (8/9)   * alpha,\n",
    "            'lu_2233': -(5/18)  * alpha,\n",
    "            'lu_3333':  (8/9)   * alpha,\n",
    "            'ld_2233':  (5/18)  * alpha,\n",
    "            'ld_3333': -(4/9)   * alpha,\n",
    "            'qu1_1133':-(1/9)   * alpha * l_xi[0][0] ,\n",
    "            'qu1_1233':-(1/9)   * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'qu1_1333':-(1/9)   * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'qu1_2233':-(1/9)   * alpha * l_xi[1][1],\n",
    "            'qu1_2333':-(1/9)   * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'qu1_3333':-(1/9)   * alpha * l_xi[2][2],\n",
    "            'qd1_1133': (1/18)  * alpha * l_xi[0][0],\n",
    "            'qd1_1233': (1/18)  * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'qd1_1333': (1/18)  * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'qd1_2233': (1/18)  * alpha * l_xi[1][1],\n",
    "            'qd1_2333': (1/18)  * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'qd1_3333': (1/18)  * alpha * l_xi[2][2],\n",
    "            # Higgs + two fermions\n",
    "            'phil1_22':-(5/12)  * alpha,\n",
    "            'phil1_33': (2/3)   * alpha,\n",
    "            'phie_22': -(1/3)   * alpha,\n",
    "            'phie_33':  (5/6)   * alpha,\n",
    "            'phiq1_11':-(1/12)  * alpha * l_xi[0][0],\n",
    "            'phiq1_12':-(1/12)  * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'phiq1_13':-(1/12)  * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'phiq1_22':-(1/12)  * alpha * l_xi[1][1],\n",
    "            'phiq1_23':-(1/12)  * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'phiq1_33':-(1/12)  * alpha * l_xi[2][2],\n",
    "            'phiu_33': -(1/3)   * alpha,\n",
    "            'phid_33':  (1/6)   * alpha,\n",
    "            'phiD':    -(1/2)   * alpha,\n",
    "            'phiBox':  -(1/8)   * alpha            \n",
    "        } \n",
    "        return {**inputlist_explicit, **inputlist_lq1, **inputlist_qe, **inputlist_qq1}\n",
    "\n",
    "# This function takes a 'pull SM' from the obstable and squares it, adding a sign: + if the fit is *better* than the SM\n",
    "def pull_to_chisq(x):\n",
    "    if (x > 0):\n",
    "        ans = -x**2\n",
    "    else:\n",
    "        ans = x**2\n",
    "    return ans\n",
    "\n",
    "# This protects against breakdown in the calculation:\n",
    "# saves nan's if the point doesn't work (tends to happen at large\n",
    "# coupling/mixing)\n",
    "def calc_likelihoods(MZp, gzp, theta):\n",
    "    Q = MZp\n",
    "    alpha = gzp**2 / MZp**2\n",
    "    glp = gl.parameter_point(calcinputlist(alpha, theta), scale=Q)\n",
    "    try:\n",
    "        dictionary = glp.log_likelihood_dict()\n",
    "     \n",
    "    except Exception as E:\n",
    "        print(E)\n",
    "        keys = ['fast_likelihood_quarks.yaml',\n",
    "                'likelihood_ewpt.yaml',\n",
    "                'likelihood_lfu_fcnc.yaml',\n",
    "                'global']\n",
    "        dictionary = {}\n",
    "        for key in keys:\n",
    "            dictionary[key] = np.nan\n",
    "    dictionary['gzp'] = gzp\n",
    "    dictionary['MZp'] = MZp\n",
    "    dictionary['theta'] = theta\n",
    "    return(dictionary)\n",
    "\n",
    "def minus_lnL(pars1):\n",
    "    gzp = pars1[0]\n",
    "    theta23 = pars1[1]\n",
    "    dictionary = calc_likelihoods(MZp, gzp, theta23)\n",
    "    return -dictionary['global']\n",
    "\n",
    "# The full likelihood is equivalent to:\n",
    "gl = smelli.GlobalLikelihood(include_likelihoods=\n",
    "        {\n",
    "        'fast_likelihood_quarks.yaml',\n",
    "        'likelihood_ewpt.yaml',\n",
    "        'likelihood_lfu_fcnc.yaml'\n",
    "         })"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimization terminated successfully.\n",
      "         Current function value: -16.267693\n",
      "         Iterations: 21\n",
      "         Function evaluations: 40\n",
      " final_simplex: (array([[0.42820059, 0.12184857],\n",
      "       [0.42812599, 0.12184964],\n",
      "       [0.42821766, 0.1217977 ]]), array([-16.26769253, -16.26769224, -16.2676915 ]))\n",
      "           fun: -16.26769252789167\n",
      "       message: 'Optimization terminated successfully.'\n",
      "          nfev: 40\n",
      "           nit: 21\n",
      "        status: 0\n",
      "       success: True\n",
      "             x: array([0.42820059, 0.12184857])\n"
     ]
    }
   ],
   "source": [
    "# DTFHMeg good fit point\n",
    "MZp_gf   = 3000\n",
    "theta_gf = 0.11\n",
    "gzp_gf   = 0.45\n",
    "MZp=3000.\n",
    "pars_start = [gzp_gf, theta_gf]\n",
    "res = minimize(minus_lnL, pars_start, method='nelder-mead',\n",
    "               options={'fatol': 1e-1, 'disp': True, 'maxfev': 200})\n",
    "print(res)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--- Standard Model ---\n",
      "D(ln L)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 0.0,\n",
       " 'likelihood_ewpt.yaml': 0.0,\n",
       " 'likelihood_lfu_fcnc.yaml': 0.0,\n",
       " 'global': 0.0}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "chi^2\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 221.59553646439963,\n",
       " 'likelihood_ewpt.yaml': 35.742155907172716,\n",
       " 'likelihood_lfu_fcnc.yaml': 35.267613721609486,\n",
       " 'global': 292.60530609318187}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "number data\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 167,\n",
       " 'likelihood_ewpt.yaml': 31,\n",
       " 'likelihood_lfu_fcnc.yaml': 21,\n",
       " 'global': 219}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--- DTFHM chi^2, gzp=0.42820059, MZp=3.0 TeV, theta_23=0.12184857 ---\n",
      "--- 20.139803886413574 seconds to run one point ---\n",
      "D(ln L)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 8.44471567220566,\n",
       " 'likelihood_ewpt.yaml': 0.36231581837728655,\n",
       " 'likelihood_lfu_fcnc.yaml': 7.268251077906736,\n",
       " 'global': 16.075282568489683}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "chi^2\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 204.7061051199883,\n",
       " 'likelihood_ewpt.yaml': 35.01752427041814,\n",
       " 'likelihood_lfu_fcnc.yaml': 20.731111565796013,\n",
       " 'global': 260.4547409562025}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "number data\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 167,\n",
       " 'likelihood_ewpt.yaml': 31,\n",
       " 'likelihood_lfu_fcnc.yaml': 21,\n",
       " 'global': 219}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "MZp_gf=3000\n",
    "gzp_gf = 0.42820059\n",
    "theta_gf = 0.12184857\n",
    "# This sets up everything and runs for one parameter point\n",
    "# Input parameters:\n",
    "MZp = MZp_gf\n",
    "theta = theta_gf\n",
    "gzp = gzp_gf\n",
    "# end of input parameters\n",
    "alpha = gzp**2 / MZp**2\n",
    "# set high precision for single points\n",
    "wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')\n",
    "# first, find the Standard Model chi^2\n",
    "glp_sm = gl.parameter_point(calcinputlist(0., 0.), scale=MZp)\n",
    "glp_sm.log_likelihood_global()\n",
    "def get_pull(ln_sm, observ):\n",
    "    return ln_sm.obstable().at[observ, 'pull exp.'] * np.sign(ln_sm.obstable().at[observ, 'theory'] - ln_sm.obstable().at[observ, 'experiment'])\n",
    "def obs_list(ln_sm):\n",
    "    return {\n",
    "    '$R_K(1,6)$': get_pull(ln_sm, ('<Rmue>(B+->Kll)', 1.1, 6.0)),\n",
    "    '$R_{K^*}(0.045,1.1)$': get_pull(ln_sm, ('<Rmue>(B0->K*ll)', 0.045, 1.1)),\n",
    "    '$R_{K^*}(1.1,6)$': get_pull(ln_sm, ('<Rmue>(B0->K*ll)', 1.1, 6.0)),\n",
    "    '$P_5^{\\prime}(4,6)$': get_pull(ln_sm, ('<P5p>(B0->K*mumu)', 4, 6)),\n",
    "    'BR($B_s$->$\\mu\\mu$)': get_pull(ln_sm, 'BR(Bs->mumu)'), \n",
    "    '$\\Delta m_s$': get_pull(ln_sm, 'DeltaM_s'),\n",
    "    'BR($B_s$->$\\phi\\mu\\mu$)(1,6)': get_pull(ln_sm, ('<dBR/dq2>(Bs->phimumu)', 1.0, 6.0)),\n",
    "    'BR($\\Lambda_b$->$\\Lambda\\mu\\mu$)(15,20)': get_pull(ln_sm, ('<dBR/dq2>(Lambdab->Lambdamumu)', 15, 20))\n",
    "    }\n",
    "SM_int=obs_list(glp_sm)\n",
    "# print(str(chi2.sf(1, 1)))=0.371\n",
    "print('--- Standard Model ---')\n",
    "print('D(ln L)')\n",
    "display(glp_sm.log_likelihood_dict())\n",
    "print('chi^2')\n",
    "display(glp_sm.chi2_dict())\n",
    "print('number data')\n",
    "display(glp_sm.likelihood.number_observations_dict())\n",
    "num_fit_params={\n",
    "    'fast_likelihood_quarks.yaml': 0,\n",
    "    'likelihood_lfu_fcnc.yaml':    2,\n",
    "    'likelihood_ewpt.yaml':        2,\n",
    "    'global':                      2\n",
    "}\n",
    "def write_line(f, ln, like_str, like, num_fit_params):\n",
    "    chisq = ln.chi2_dict()[like]\n",
    "    nobs  = ln.likelihood.number_observations_dict()[like]\n",
    "    dof   = nobs - num_fit_params\n",
    "    pval  = chi2.sf(chisq, dof)\n",
    "    f.write(like_str + ' & ' + '{:.1f}'.format(chisq) + ' & ' \n",
    "        + '{:d}'.format(nobs) + ' & '\n",
    "            + f'{pval:.2}'.lstrip('0') + r'  \\\\') \n",
    "    return pval\n",
    "def print_model(file_name, ln, num_fit_params):\n",
    "    f = open(file_name, 'w')\n",
    "    write_line(f, ln, 'quarks', 'fast_likelihood_quarks.yaml', num_fit_params)\n",
    "    f.write('\\n')\n",
    "    write_line(f, ln, 'LFU FCNCs', 'likelihood_lfu_fcnc.yaml', num_fit_params)\n",
    "    f.write('\\n')\n",
    "    write_line(f, ln, 'EWPOs', 'likelihood_ewpt.yaml', num_fit_params)\n",
    "    f.write(r' \\hline' + '\\n')\n",
    "    pval = write_line(f, ln, 'global', 'global', num_fit_params)\n",
    "    f.write('\\n')\n",
    "    f.close()\n",
    "    return pval\n",
    "#print_model('sm_fit.tex', glp_sm, 0)\n",
    "print('--- DTFHM chi^2, gzp=' + str(gzp) + ', MZp=' + str(MZp/1000) + ' TeV, theta_23=' + str(theta) + ' ---')\n",
    "start_time = time.time()\n",
    "glp = gl.parameter_point(calcinputlist(alpha, theta), scale=MZp)\n",
    "glp.log_likelihood_global()\n",
    "DTFHM_int=obs_list(glp)\n",
    "print(\"--- %s seconds to run one point ---\" % (time.time() - start_time))\n",
    "# lnL - lnLSM. If its >0, you are fitting better than SM\n",
    "print('D(ln L)')\n",
    "display(glp.log_likelihood_dict())\n",
    "print('chi^2')\n",
    "display(glp.chi2_dict())\n",
    "DTFHM_chi2 = glp.chi2_dict()['global']\n",
    "print('number data')\n",
    "display(glp.likelihood.number_observations_dict())\n",
    "pval=print_model('dtfhm_fit.tex', glp, 2)\n",
    "g = open(\"dy3inp.tex\", \"w\")\n",
    "g.write('\\def\\DTFHMpval{{' + f'{pval:.2g}'.lstrip('0') + '}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\DTFHMgzp{{{gzp_gf:.3}}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\DTFHMtheta{{{theta_gf:.3}}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\DTFHMchi2{{{DTFHM_chi2:.1f}}}')\n",
    "g.write('\\n')\n",
    "g.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Observables fitting better than SM at the top (pull SM<0), worst at the bottom (pull SM>0)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>(&lt;Rmue&gt;(B+-&gt;Kll), 1.1, 6.0)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.85</td>\n",
       "      <td>0.0463161</td>\n",
       "      <td>0.844629</td>\n",
       "      <td>0.0982223</td>\n",
       "      <td>-3.22594</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>m_W</th>\n",
       "      <td>0</td>\n",
       "      <td>80.3795</td>\n",
       "      <td>0.0121018</td>\n",
       "      <td>80.3749</td>\n",
       "      <td>0.383471</td>\n",
       "      <td>-1.67703</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 1.1, 2.5)</th>\n",
       "      <td>0.0818077</td>\n",
       "      <td>0.363736</td>\n",
       "      <td>0.120729</td>\n",
       "      <td>0.300022</td>\n",
       "      <td>0.43689</td>\n",
       "      <td>-1.47004</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P2&gt;(B0-&gt;K*mumu), 4, 6)</th>\n",
       "      <td>0.0729159</td>\n",
       "      <td>0.0955477</td>\n",
       "      <td>0.0680216</td>\n",
       "      <td>0.153313</td>\n",
       "      <td>0.579284</td>\n",
       "      <td>-1.87742</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>S_psiK</th>\n",
       "      <td>0.0726553</td>\n",
       "      <td>0.679785</td>\n",
       "      <td>0.0203858</td>\n",
       "      <td>0.73223</td>\n",
       "      <td>0.694997</td>\n",
       "      <td>-1.00576</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 2.5, 4)</th>\n",
       "      <td>0.102998</td>\n",
       "      <td>-0.151108</td>\n",
       "      <td>0.149018</td>\n",
       "      <td>-0.282586</td>\n",
       "      <td>0.725796</td>\n",
       "      <td>-1.77929</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 15.0, 22.0)</th>\n",
       "      <td>1.64935e-09</td>\n",
       "      <td>1.20919e-08</td>\n",
       "      <td>7.09619e-10</td>\n",
       "      <td>1.34481e-08</td>\n",
       "      <td>0.75534</td>\n",
       "      <td>-1.46514</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 0, 2)</th>\n",
       "      <td>6.10863e-09</td>\n",
       "      <td>2.54712e-08</td>\n",
       "      <td>4.07238e-09</td>\n",
       "      <td>3.15741e-08</td>\n",
       "      <td>0.831276</td>\n",
       "      <td>-1.0566</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;FL&gt;(B0-&gt;K*mumu), 1.1, 2.5)</th>\n",
       "      <td>0.0443308</td>\n",
       "      <td>0.655187</td>\n",
       "      <td>0.0488805</td>\n",
       "      <td>0.710512</td>\n",
       "      <td>0.838396</td>\n",
       "      <td>-1.34595</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 3.0, 4.0)</th>\n",
       "      <td>5.90371e-09</td>\n",
       "      <td>2.54725e-08</td>\n",
       "      <td>1.99954e-09</td>\n",
       "      <td>3.12049e-08</td>\n",
       "      <td>0.919671</td>\n",
       "      <td>-1.20832</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 4.3, 6)</th>\n",
       "      <td>0.0722129</td>\n",
       "      <td>-0.954659</td>\n",
       "      <td>0.272307</td>\n",
       "      <td>-0.613876</td>\n",
       "      <td>1.20966</td>\n",
       "      <td>1.01421</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 5.0, 6.0)</th>\n",
       "      <td>5.74353e-09</td>\n",
       "      <td>2.3082e-08</td>\n",
       "      <td>1.83972e-09</td>\n",
       "      <td>3.07518e-08</td>\n",
       "      <td>1.27174</td>\n",
       "      <td>-1.39227</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;Kmumu), 15.0, 22.0)</th>\n",
       "      <td>1.52188e-09</td>\n",
       "      <td>9.57207e-09</td>\n",
       "      <td>1.60332e-09</td>\n",
       "      <td>1.23886e-08</td>\n",
       "      <td>1.2741</td>\n",
       "      <td>-1.46608</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 4.0, 6.0)</th>\n",
       "      <td>7.53336e-09</td>\n",
       "      <td>3.5582e-08</td>\n",
       "      <td>3.63931e-09</td>\n",
       "      <td>4.6304e-08</td>\n",
       "      <td>1.28155</td>\n",
       "      <td>-1.17936</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;Kmumu), 2.0, 4.0)</th>\n",
       "      <td>5.51827e-09</td>\n",
       "      <td>1.92038e-08</td>\n",
       "      <td>5.29917e-09</td>\n",
       "      <td>2.90293e-08</td>\n",
       "      <td>1.28427</td>\n",
       "      <td>-1.17053</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 1.1, 2.0)</th>\n",
       "      <td>6.06601e-09</td>\n",
       "      <td>2.32671e-08</td>\n",
       "      <td>1.9118e-09</td>\n",
       "      <td>3.15287e-08</td>\n",
       "      <td>1.29896</td>\n",
       "      <td>-1.37294</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;AFBl&gt;(Lambdab-&gt;Lambdamumu), 15, 20)</th>\n",
       "      <td>0.0207339</td>\n",
       "      <td>-0.390423</td>\n",
       "      <td>0.0409154</td>\n",
       "      <td>-0.33016</td>\n",
       "      <td>1.3138</td>\n",
       "      <td>1.03655</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 4.3, 6)</th>\n",
       "      <td>7.61564e-09</td>\n",
       "      <td>3.40708e-08</td>\n",
       "      <td>5.79299e-09</td>\n",
       "      <td>4.67491e-08</td>\n",
       "      <td>1.325</td>\n",
       "      <td>-1.12323</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 15.0, 19.0)</th>\n",
       "      <td>6.29856e-09</td>\n",
       "      <td>4.35429e-08</td>\n",
       "      <td>3.54018e-09</td>\n",
       "      <td>5.32798e-08</td>\n",
       "      <td>1.34761</td>\n",
       "      <td>-1.71927</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(Bs-&gt;phimumu), 15.0, 19.0)</th>\n",
       "      <td>4.57421e-09</td>\n",
       "      <td>4.05507e-08</td>\n",
       "      <td>5.09162e-09</td>\n",
       "      <td>4.98981e-08</td>\n",
       "      <td>1.36567</td>\n",
       "      <td>-1.7267</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P2&gt;(B+-&gt;K*mumu), 4, 6)</th>\n",
       "      <td>0.0724862</td>\n",
       "      <td>-0.148179</td>\n",
       "      <td>0.208255</td>\n",
       "      <td>0.155323</td>\n",
       "      <td>1.37636</td>\n",
       "      <td>-1.45346</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;Kmumu), 4.0, 6.0)</th>\n",
       "      <td>5.36959e-09</td>\n",
       "      <td>1.78373e-08</td>\n",
       "      <td>5.1049e-09</td>\n",
       "      <td>2.86386e-08</td>\n",
       "      <td>1.45787</td>\n",
       "      <td>-1.25318</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 4.0, 5.0)</th>\n",
       "      <td>5.82433e-09</td>\n",
       "      <td>2.20848e-08</td>\n",
       "      <td>1.80443e-09</td>\n",
       "      <td>3.09987e-08</td>\n",
       "      <td>1.46191</td>\n",
       "      <td>-1.46806</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 15, 19)</th>\n",
       "      <td>0.0354496</td>\n",
       "      <td>-0.666875</td>\n",
       "      <td>0.0607495</td>\n",
       "      <td>-0.556111</td>\n",
       "      <td>1.57478</td>\n",
       "      <td>1.18413</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;K*mumu), 15.0, 19.0)</th>\n",
       "      <td>6.82081e-09</td>\n",
       "      <td>4.0104e-08</td>\n",
       "      <td>8.27175e-09</td>\n",
       "      <td>5.77323e-08</td>\n",
       "      <td>1.64423</td>\n",
       "      <td>-1.54354</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 4, 6)</th>\n",
       "      <td>0.0739112</td>\n",
       "      <td>-0.37607</td>\n",
       "      <td>0.110632</td>\n",
       "      <td>-0.597113</td>\n",
       "      <td>1.66135</td>\n",
       "      <td>-2.32937</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;Rmue&gt;(B0-&gt;K*ll), 1.1, 6.0)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.681356</td>\n",
       "      <td>0.123108</td>\n",
       "      <td>0.875586</td>\n",
       "      <td>1.69559</td>\n",
       "      <td>-1.89912</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;K*mumu), 4.0, 6.0)</th>\n",
       "      <td>8.13545e-09</td>\n",
       "      <td>2.62638e-08</td>\n",
       "      <td>1.03607e-08</td>\n",
       "      <td>5.00611e-08</td>\n",
       "      <td>1.80651</td>\n",
       "      <td>-1.12255</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>A(Z-&gt;ee)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.151321</td>\n",
       "      <td>0.0019302</td>\n",
       "      <td>0.14774</td>\n",
       "      <td>1.85494</td>\n",
       "      <td>-1.22835</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>A(Z-&gt;tautau)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.1433</td>\n",
       "      <td>0.00413351</td>\n",
       "      <td>0.15136</td>\n",
       "      <td>1.95</td>\n",
       "      <td>1.72911</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;AFBlh&gt;(Lambdab-&gt;Lambdamumu), 15, 20)</th>\n",
       "      <td>0.00847824</td>\n",
       "      <td>0.24988</td>\n",
       "      <td>0.0409642</td>\n",
       "      <td>0.153195</td>\n",
       "      <td>2.31126</td>\n",
       "      <td>1.03775</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>DeltaM_s</th>\n",
       "      <td>7.39095e-13</td>\n",
       "      <td>1.16879e-11</td>\n",
       "      <td>1.40561e-14</td>\n",
       "      <td>1.34046e-11</td>\n",
       "      <td>2.32228</td>\n",
       "      <td>2.0499</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>AFB(Z-&gt;bb)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.0992</td>\n",
       "      <td>0.0016</td>\n",
       "      <td>0.103594</td>\n",
       "      <td>2.74599</td>\n",
       "      <td>1.29999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;FL&gt;(B+-&gt;K*mumu), 2.5, 4)</th>\n",
       "      <td>0.035863</td>\n",
       "      <td>0.170617</td>\n",
       "      <td>0.1894</td>\n",
       "      <td>0.763021</td>\n",
       "      <td>3.07319</td>\n",
       "      <td>-1.07385</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BR(Bs-&gt;mumu)</th>\n",
       "      <td>1.47249e-10</td>\n",
       "      <td>2.72189e-09</td>\n",
       "      <td>3.65487e-10</td>\n",
       "      <td>3.95481e-09</td>\n",
       "      <td>3.12899</td>\n",
       "      <td>2.01033</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(Bs-&gt;phimumu), 1.0, 6.0)</th>\n",
       "      <td>6.56856e-09</td>\n",
       "      <td>2.56531e-08</td>\n",
       "      <td>3.70354e-09</td>\n",
       "      <td>5.02021e-08</td>\n",
       "      <td>3.25554</td>\n",
       "      <td>-1.849</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                           th. unc.   experiment    exp. unc.  \\\n",
       "(<Rmue>(B+->Kll), 1.1, 6.0)                       0         0.85    0.0463161   \n",
       "m_W                                               0      80.3795    0.0121018   \n",
       "(<P5p>(B0->K*mumu), 1.1, 2.5)             0.0818077     0.363736     0.120729   \n",
       "(<P2>(B0->K*mumu), 4, 6)                  0.0729159    0.0955477    0.0680216   \n",
       "S_psiK                                    0.0726553     0.679785    0.0203858   \n",
       "(<P5p>(B0->K*mumu), 2.5, 4)                0.102998    -0.151108     0.149018   \n",
       "(<dBR/dq2>(B+->Kmumu), 15.0, 22.0)      1.64935e-09  1.20919e-08  7.09619e-10   \n",
       "(<dBR/dq2>(B+->Kmumu), 0, 2)            6.10863e-09  2.54712e-08  4.07238e-09   \n",
       "(<FL>(B0->K*mumu), 1.1, 2.5)              0.0443308     0.655187    0.0488805   \n",
       "(<dBR/dq2>(B+->Kmumu), 3.0, 4.0)        5.90371e-09  2.54725e-08  1.99954e-09   \n",
       "(<P5p>(B0->K*mumu), 4.3, 6)               0.0722129    -0.954659     0.272307   \n",
       "(<dBR/dq2>(B+->Kmumu), 5.0, 6.0)        5.74353e-09   2.3082e-08  1.83972e-09   \n",
       "(<dBR/dq2>(B0->Kmumu), 15.0, 22.0)      1.52188e-09  9.57207e-09  1.60332e-09   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.0, 6.0)       7.53336e-09   3.5582e-08  3.63931e-09   \n",
       "(<dBR/dq2>(B0->Kmumu), 2.0, 4.0)        5.51827e-09  1.92038e-08  5.29917e-09   \n",
       "(<dBR/dq2>(B+->Kmumu), 1.1, 2.0)        6.06601e-09  2.32671e-08   1.9118e-09   \n",
       "(<AFBl>(Lambdab->Lambdamumu), 15, 20)     0.0207339    -0.390423    0.0409154   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.3, 6)         7.61564e-09  3.40708e-08  5.79299e-09   \n",
       "(<dBR/dq2>(B0->K*mumu), 15.0, 19.0)     6.29856e-09  4.35429e-08  3.54018e-09   \n",
       "(<dBR/dq2>(Bs->phimumu), 15.0, 19.0)    4.57421e-09  4.05507e-08  5.09162e-09   \n",
       "(<P2>(B+->K*mumu), 4, 6)                  0.0724862    -0.148179     0.208255   \n",
       "(<dBR/dq2>(B0->Kmumu), 4.0, 6.0)        5.36959e-09  1.78373e-08   5.1049e-09   \n",
       "(<dBR/dq2>(B+->Kmumu), 4.0, 5.0)        5.82433e-09  2.20848e-08  1.80443e-09   \n",
       "(<P5p>(B0->K*mumu), 15, 19)               0.0354496    -0.666875    0.0607495   \n",
       "(<dBR/dq2>(B+->K*mumu), 15.0, 19.0)     6.82081e-09   4.0104e-08  8.27175e-09   \n",
       "(<P5p>(B0->K*mumu), 4, 6)                 0.0739112     -0.37607     0.110632   \n",
       "(<Rmue>(B0->K*ll), 1.1, 6.0)                      0     0.681356     0.123108   \n",
       "(<dBR/dq2>(B+->K*mumu), 4.0, 6.0)       8.13545e-09  2.62638e-08  1.03607e-08   \n",
       "A(Z->ee)                                          0     0.151321    0.0019302   \n",
       "A(Z->tautau)                                      0       0.1433   0.00413351   \n",
       "(<AFBlh>(Lambdab->Lambdamumu), 15, 20)   0.00847824      0.24988    0.0409642   \n",
       "DeltaM_s                                7.39095e-13  1.16879e-11  1.40561e-14   \n",
       "AFB(Z->bb)                                        0       0.0992       0.0016   \n",
       "(<FL>(B+->K*mumu), 2.5, 4)                 0.035863     0.170617       0.1894   \n",
       "BR(Bs->mumu)                            1.47249e-10  2.72189e-09  3.65487e-10   \n",
       "(<dBR/dq2>(Bs->phimumu), 1.0, 6.0)      6.56856e-09  2.56531e-08  3.70354e-09   \n",
       "\n",
       "                                             theory  pull exp.  pull SM  \n",
       "(<Rmue>(B+->Kll), 1.1, 6.0)                0.844629  0.0982223 -3.22594  \n",
       "m_W                                         80.3749   0.383471 -1.67703  \n",
       "(<P5p>(B0->K*mumu), 1.1, 2.5)              0.300022    0.43689 -1.47004  \n",
       "(<P2>(B0->K*mumu), 4, 6)                   0.153313   0.579284 -1.87742  \n",
       "S_psiK                                      0.73223   0.694997 -1.00576  \n",
       "(<P5p>(B0->K*mumu), 2.5, 4)               -0.282586   0.725796 -1.77929  \n",
       "(<dBR/dq2>(B+->Kmumu), 15.0, 22.0)      1.34481e-08    0.75534 -1.46514  \n",
       "(<dBR/dq2>(B+->Kmumu), 0, 2)            3.15741e-08   0.831276  -1.0566  \n",
       "(<FL>(B0->K*mumu), 1.1, 2.5)               0.710512   0.838396 -1.34595  \n",
       "(<dBR/dq2>(B+->Kmumu), 3.0, 4.0)        3.12049e-08   0.919671 -1.20832  \n",
       "(<P5p>(B0->K*mumu), 4.3, 6)               -0.613876    1.20966  1.01421  \n",
       "(<dBR/dq2>(B+->Kmumu), 5.0, 6.0)        3.07518e-08    1.27174 -1.39227  \n",
       "(<dBR/dq2>(B0->Kmumu), 15.0, 22.0)      1.23886e-08     1.2741 -1.46608  \n",
       "(<dBR/dq2>(B0->K*mumu), 4.0, 6.0)        4.6304e-08    1.28155 -1.17936  \n",
       "(<dBR/dq2>(B0->Kmumu), 2.0, 4.0)        2.90293e-08    1.28427 -1.17053  \n",
       "(<dBR/dq2>(B+->Kmumu), 1.1, 2.0)        3.15287e-08    1.29896 -1.37294  \n",
       "(<AFBl>(Lambdab->Lambdamumu), 15, 20)      -0.33016     1.3138  1.03655  \n",
       "(<dBR/dq2>(B0->K*mumu), 4.3, 6)         4.67491e-08      1.325 -1.12323  \n",
       "(<dBR/dq2>(B0->K*mumu), 15.0, 19.0)     5.32798e-08    1.34761 -1.71927  \n",
       "(<dBR/dq2>(Bs->phimumu), 15.0, 19.0)    4.98981e-08    1.36567  -1.7267  \n",
       "(<P2>(B+->K*mumu), 4, 6)                   0.155323    1.37636 -1.45346  \n",
       "(<dBR/dq2>(B0->Kmumu), 4.0, 6.0)        2.86386e-08    1.45787 -1.25318  \n",
       "(<dBR/dq2>(B+->Kmumu), 4.0, 5.0)        3.09987e-08    1.46191 -1.46806  \n",
       "(<P5p>(B0->K*mumu), 15, 19)               -0.556111    1.57478  1.18413  \n",
       "(<dBR/dq2>(B+->K*mumu), 15.0, 19.0)     5.77323e-08    1.64423 -1.54354  \n",
       "(<P5p>(B0->K*mumu), 4, 6)                 -0.597113    1.66135 -2.32937  \n",
       "(<Rmue>(B0->K*ll), 1.1, 6.0)               0.875586    1.69559 -1.89912  \n",
       "(<dBR/dq2>(B+->K*mumu), 4.0, 6.0)       5.00611e-08    1.80651 -1.12255  \n",
       "A(Z->ee)                                    0.14774    1.85494 -1.22835  \n",
       "A(Z->tautau)                                0.15136       1.95  1.72911  \n",
       "(<AFBlh>(Lambdab->Lambdamumu), 15, 20)     0.153195    2.31126  1.03775  \n",
       "DeltaM_s                                1.34046e-11    2.32228   2.0499  \n",
       "AFB(Z->bb)                                 0.103594    2.74599  1.29999  \n",
       "(<FL>(B+->K*mumu), 2.5, 4)                 0.763021    3.07319 -1.07385  \n",
       "BR(Bs->mumu)                            3.95481e-09    3.12899  2.01033  \n",
       "(<dBR/dq2>(Bs->phimumu), 1.0, 6.0)      5.02021e-08    3.25554   -1.849  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Particular observables of interest\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>BR(Bs-&gt;mumu)</th>\n",
       "      <td>1.47249e-10</td>\n",
       "      <td>2.72189e-09</td>\n",
       "      <td>3.65487e-10</td>\n",
       "      <td>3.95481e-09</td>\n",
       "      <td>3.12899</td>\n",
       "      <td>2.01033</td>\n",
       "      <td>3.12899</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                 th. unc.   experiment    exp. unc.       theory pull exp.  \\\n",
       "BR(Bs->mumu)  1.47249e-10  2.72189e-09  3.65487e-10  3.95481e-09   3.12899   \n",
       "\n",
       "              pull SM  my pull  \n",
       "BR(Bs->mumu)  2.01033  3.12899  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>DeltaM_s</th>\n",
       "      <td>7.39095e-13</td>\n",
       "      <td>1.16879e-11</td>\n",
       "      <td>1.40561e-14</td>\n",
       "      <td>1.34046e-11</td>\n",
       "      <td>2.32228</td>\n",
       "      <td>2.0499</td>\n",
       "      <td>2.32228</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             th. unc.   experiment    exp. unc.       theory pull exp.  \\\n",
       "DeltaM_s  7.39095e-13  1.16879e-11  1.40561e-14  1.34046e-11   2.32228   \n",
       "\n",
       "         pull SM  my pull  \n",
       "DeltaM_s  2.0499  2.32228  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>m_W</th>\n",
       "      <td>0</td>\n",
       "      <td>80.3795</td>\n",
       "      <td>0.0121018</td>\n",
       "      <td>80.3749</td>\n",
       "      <td>0.383471</td>\n",
       "      <td>-1.67703</td>\n",
       "      <td>-0.383471</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    th. unc. experiment  exp. unc.   theory pull exp.  pull SM   my pull\n",
       "m_W        0    80.3795  0.0121018  80.3749  0.383471 -1.67703 -0.383471"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>AFB(Z-&gt;bb)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.0992</td>\n",
       "      <td>0.0016</td>\n",
       "      <td>0.103594</td>\n",
       "      <td>2.74599</td>\n",
       "      <td>1.29999</td>\n",
       "      <td>2.74599</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           th. unc. experiment exp. unc.    theory pull exp.  pull SM  my pull\n",
       "AFB(Z->bb)        0     0.0992    0.0016  0.103594   2.74599  1.29999  2.74599"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Here we get what likelihood is closer to experiment than the SM\n",
    "Obstable = glp.obstable() \n",
    "Obstable = Obstable.sort_values(by=['pull exp.'])\n",
    "print('Observables fitting better than SM at the top (pull SM<0), worst at the bottom (pull SM>0)')\n",
    "display(Obstable[np.abs(Obstable['pull SM']) > 1.0] )\n",
    "Obstable['my pull']=(Obstable['theory']-Obstable['experiment'])/np.sqrt(Obstable['exp. unc.'].astype(np.float64)**2+Obstable['th. unc.'].astype(np.float64)**2)\n",
    "print('Particular observables of interest')\n",
    "display(Obstable.filter(like='BR(Bs->mumu', axis=0),Obstable.filter(like='DeltaM_s',axis=0),Obstable.filter(like='m_W', axis=0),\n",
    "        Obstable.filter(like='AFB(Z->bb)', axis=0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(3.8, -7.8, 'Allanach, Camargo-Molina and Davighi, 2021')"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x936 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAg8AAAGHCAYAAAA3LrGKAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAABnOElEQVR4nO3dd5yU1dn/8c9FEVCKNEVCEDsWlLJiR3gsoBHFKIoaBRuP5nnsPYnGxGhIVTTq7zEqiATFBrYYK9hAZAFjFzWCiqAgIghShOv3xzmzDLMzu9O2f9+v177unfvc58yZGdj7mlPN3RERERHJVqOaroCIiIjULQoeREREJCcKHkRERCQnCh5EREQkJwoeREREJCcKHkRERCQnTWq6AiKSmw4dOni3bt1quhoiUs/MmjVribt3zOZaBQ8idUy3bt0oLS2t6WqISD1jZvOzvVbdFiIiIpITBQ8iIiKSEwUPIiIikhMFDyIiIpITBQ8iIiKSEwUPIiIikhMFDyIiIpITBQ8iIiKSEwUPIiIikhOtMCkidcKaNWtYunQpK1asYP369TVdHamHGjduTKtWrWjXrh3NmjWr6erUagoeRKTWW7NmDZ9++ilt27alW7duNG3aFDOr6WpJPeLurFu3juXLl/Ppp5/StWtXBRAVULeFiNR6S5cupW3btnTo0IHNNttMgYMUnZmx2Wab0aFDB9q2bcvSpUtrukq1moIHEan1VqxYQevWrWu6GtJAtG7dmhUrVtR0NWo1BQ8iUuutX7+epk2b1nQ1pIFo2rSpxtVUQsGDiNQJ6qqQ6qJ/a5VT8CAiIiI5UfAgIiIiOVHwICIiIjnROg8iUi88/nhN1yA3gwcXv8z333+fm266iSlTpvDZZ5/h7nTs2JEuXbqw3377MWjQIA477LCy67t168b8+fMBuPLKK/n973+fsexTTjmFCRMmAHDwwQczderU4r8AqTMUPIiI1AMTJ07ktNNOY+3atfzoRz+if//+tG3blsWLFzN79mymT5/Oiy++uEnwkGzcuHH87ne/o3HjxuXSli9fzqRJk6r6JUgdouBBRKSOW7RoEWeccQZr167lr3/9K+eff/4mQcCGDRt45ZVXeOWVV9LmLykpobS0lGeffZZBgwaVS7///vv5/vvv2XvvvZk5c2aVvQ6pOzTmQUSkjnviiSdYtWoV++23HxdddFG51oNGjRrRr18/fvGLX6TNP2LECADGjh2bNn3s2LE0btyYU089tZjVljpMwYOISB331VdfAbDVVlvllX+fffZht91249FHH2XZsmWbpH3wwQdMnz6dgQMHss022xRaVaknFDyIiNRxXbt2BeD555/n7bffzquMESNGsHr1au67775Nzo8ZMwaA008/vbBKSr2i4EFEpI475phj6Ny5M9999x29evXiJz/5CX/84x95/vnn+fbbb7Mq49RTT6Vx48abdF2sX7+ee++9l3bt2nH00UdXUe2lLlLwICJSx7Vq1YrnnnuOkpISfvjhB/75z39yxRVXcOihh9KuXTsOOOAAJk6cWGEZnTp1YtCgQbz++uu89957ADzzzDN88cUXnHzyyWy22WbV8VKkjlDwICJSD+y6667MnDmTV199lV/84hcccsghtG3blg0bNjBt2jSGDRtWNjAyk9SBk4ljZfmk4VHwICJSj+y///5cf/31PPfccyxZsoRXX32Vww8/HIB77rmHBx98MGPeo48+mvbt23PvvfeyZMkSHn30UXr06EGfPn2qq/pSRyh4EBGppxo1asT+++/PP//5T3r37g3A5MmTM16/2WabcfLJJ7Nw4UJOP/101qxZo4GSkpaCBxGReq5x48b813/9FwCLFy+u8NpEF8UTTzxBkyZNOOWUU6q6elIHKXgQEanj3L3Saz799FMAunTpUuF1vXv35sADD6R9+/YMHTo077UjpH7T8tQiInXcbbfdRmlpKeeeey59+/bdJO2HH35gzJgxPPTQQwCceOKJlZb38ssvV0k9pf5Q8CAiUsetW7eOsWPHMnbsWDp16kTPnj1p164dS5cu5c033+SLL74A4PLLL2fgwIE1XFupDxQ8iEi9UBVbXNcVZ555Jt26deO5557j9ddf56233uKrr76iadOmdOnSheHDh3PWWWdx4IEH1nRVpZ5Q8CAiUse1atWKIUOGMGTIkJzyzZs3L6frjz/++KzGV0j9pwGTIiIikhMFDyIiIpITBQ8iIiKSEwUPIiIikhMFDyIiIpITBQ8iIiKSEwUPIiIikhMFDyIiIpITBQ8iIiKSEwUPIiIikhMFDyIiIpITBQ8iIiKSEwUPIiIikhMFDyIiIpITbcktIvXD44/XdA1yM3hw0Yrq1q0b8+fPL3tsZrRs2ZI2bdqwyy67sPfee3PSSSex5557ll0zb948tttuu5yf69e//jXXXnstY8eO5fTTT6/w2r322os33nij7HH//v158cUXGTNmDCNGjMiYb8SIEdxzzz1lz5UwdepUBgwYUPb4vffeo3v37mnLWL58OZ06deL7778HqPQ5JTcKHkRE6omBAwfSqVMnAFatWsXixYspLS3l+eefZ9SoUQwePJg77riDTp060bJlS4YPH16ujI8++ohXX32VrbfemkGDBpVL79mz5yaPM10H0LVr18JfVAXGjh3LqFGj0qZNnDixLHCQ4lPwICJST1x55ZX0799/k3MbNmzg8ccf5+KLL+bxxx/n4IMPZtq0aXTo0IGxY8eWK2Ps2LG8+uqrdO/ePW16qmyvK6YddtiBr7/+mnvvvZfrr7+exo0bl7tmzJgxNG7cmD333JM5c+ZUa/0aAo15EBGpxxo1asQxxxxDaWkpO+64I3PnzuWSSy6p6WoVpHnz5gwbNowvvviCZ599tlz63LlzmT59OocffjidO3eugRrWfwoeREQagLZt23LTTTcBMH78eBYtWlSzFSpQYrxFulaPMWPGbHKNFJ+CBxGRBuLII4+kXbt2rF+/nilTptR0dQrSt29fdtttNyZPnsyyZcvKzm/YsIF7772Xdu3acfTRR9dcBes5BQ8iIg2EmdGrVy8A3nnnnRquTeFGjBjBmjVruO+++8rOPfPMMyxYsICTTjqJZs2a1WDt6jcFDyIiDUjHjh0B+Prrr4tS3osvvoiZpf2ZN29e2jynn356xjxmxj333JPVc5966qk0adJkk64LdVlUD822EBFpQDZs2ACEgZTFUNFUzZYtW6Y9f8ABB7DjjjtmLPOVV17h448/rvS5O3XqxMCBA3nyySd599132WabbXj00Ufp0aMHffr0ye4FSF4UPIiINCBLliwBoF27dkUpL5+pmmeddVali0RlEzxAaGF48sknGTt2LN26dWPNmjVaDKoaKHgQEWkg3L1szYMePXrUcG2KY/DgwbRv357x48fTuXNnmjRpws9+9rOarla9pzEPIiINxJNPPsk333xDkyZNyi0mVVdtttlmnHzyySxcuJBZs2Zx5JFHstVWW9V0teo9BQ8iIg3AN998w0UXXQTA8OHD69UN9owzzqB9+/a0b9+es846q6ar0yCo20JEpB7bsGEDTzzxBBdffDEff/wx3bt3509/+lNNV6uoevbsWTaWQ6qHggcRkXpi1KhRZYMXV69ezeLFi5k9e3bZIkpDhgzh//7v/2jbtm3NVVLqBQUPIlI/FHGL67rq6aefBsJiUFtssQVbbrklffr0oW/fvpx88snsscceNVxDqS/M3Wu6DiKSg5KSEi8tLa3palSr9957j1133bWmqyENSEP8N2dms9y9JJtrNWBSREREcqLgQURERHKi4EFERERyouBBREREcqLgQURERHKi4EFERERyouBBREREcqLgQUTqBK1JI9VF/9Yqp+BBRGq9xo0bs27dupquhjQQ69ato3HjxjVdjVpNwYOI1HqtWrVi+fLlNV0NaSCWL19Oq1ataroatZqCBxGp9dq1a8c333zDkiVLWLt2rZqVpejcnbVr17JkyRK++eYb2rVrV9NVqtW0MZaI1HrNmjWja9euLF26lHnz5rF+/fqarpLUQ40bN6ZVq1Z07dqVZs2a1XR1ajUFDyJSJzRr1oxtttmGbbbZpqarItLgqdtCREREcqLgQURERHKi4EFERERyouBBREREcqLgQURERHKi4EFERERyouBBREREcqLgQURERHKi4EFERERyouBBREREcqLgQURERHKi4EFERERyouBBREREcqLgQURERHKi4EFERERyouBBREREctKkpisgIiLR449v+pDBNVQRqQmD69DHrZYHERGRBujZZ5/NO6+CBxERkQbozDPPzDuvui1ERETqqaOPPjrteXfn66+/zrtcBQ8iIiL11Msvv8z48eNp2bLlJufdnddffz3vchU8SJUyszOAu1JOO/AtMAf4m7s/UoTn2ReYBvzR3a9MSdsFGATsDZQAOwMGDHX3hwp97pTnagGcBwwFdgI2A74ESoGb3P3VpGs3Bz4GPgf6ursXsy4iIvvuuy+bb745Bx98cLm0XXbZJe9yFTxIVesdj28SggWALQg38gHAADO72N1vzPcJzMyAm4HlwB/SXHIucEG+5edQj+2AZ4Adga+AF4E1QDfgGODfQFnw4O6rzOx64BbgNOCeqq6jiDQsTz31VMa0l156Ke9yNWBSqloiePibu4+IP0MJ3/4fjWm/NbNmBTzHSYRg5GZ3/yZN+tvAn4ATCTf2Fwt4rrTMbAvg2Vj+dUAXdz/G3U9w977ANsADabLeASwCbjCzzYpdLxGRqqDgQaqMmTUC9owP305Oc/e1wA3xYUvCTTdfFxK6Qu5Ol+jud7r75e7+gLt/XMDzVORXwA7AOHe/xt3XpdTha3efm6Zua4HxQGdCV4eISNF89tlnDBs2jIMOOogbbriBdes2/mkaMmRI3uUqeJCq1J3QRQHwTpr0BUm/r8nnCcxsb0Krw4vuPi+fMgoVWwzOjg9H5VFEorvi58WpkYhIcMYZZ9C/f39uueUWFi5cyMEHH1w2y2L+/Pl5l6sxD1KVEl0Wn7r78jTpO8XjF4SBg/kYEo/P5Zm/GPoA7YHP3P09M9sfOCqeWwT8y92nZ8rs7m+b2ZfAfmbW0d0XV0utRaTeW7x4Meeccw4At9xyC+PHj6dfv3489thjhOFi+VHwIFUpETy8nZoQBzleFR/+qoCZBv3jMePNuRr0iMcPzWwsMDwl/Rozexg41d2/z1DGdEIgNIA0YyPMbCQwEqBr165FqLKINATr1q1j9erVNG/eHICf/exndOrUiYEDB7Jy5cq8y1W3hVSlcsGDmTU1sz7AY8A+wBnuPiY1o5lda2br43TG5PNXm9kGM/t9DEB6xqT3quQVZKddPPYjzJr4M2EMR1vCLIsFwHHArRWU8W489kqX6O53uHuJu5d07NixKJUWkfrvrLPOYsaMGZucO/TQQ3nwwQfZY4898i5XLQ9SJVJu7Jeb2eUpl3wFHOzu/85QxJ7AR+6+KpbXFPg7cApwtrvfFWc4JIKL/JdKK1wiCG8C3OnulyWlPWZmXwCvA8PN7Hfu/p80ZSyNx62rsJ4i0sBcdNFFac/36tWroL0tFDxIVdkBaBN/nwCsAxoD2wH7A1sBj5hZ99SZCdGexHUhzKwt8AjhW/kR7p4Y35Aof02ctVBTViT9/vfURHcvNbNZhAWq+gPpgofEmJAti105EWnYnn76aSZPnsyCBQswMzp37swxxxzDoEGD8i5TwYNUlUSXxZfufkpygpkdA0wCtif08z+Ykt4ypo01s+2BJ4EWwAHunjxrY1k8NjOzZu6e14yNIpiX9PsnGa75hBA8dMqQ3joe061TISKSlwsvvJC5c+dy2mmn0aVLFwA+//xzbr75Zp566ilGjx6dV7kKHqSqJIKHmakJ7v6omT0DDAROJiV4IAxANMI0z9cIN+f+7v5lSjmrzGxlvK4dsLCYLyAHs5N+bw+kmy3RIR6/y1BG+3j8qliVEhH55z//ydy55ZaY4cQTT2TnnXfOO3jQgEmpKhmDh+jOeByYOiiSjQtLXUkYSFgucEiSuHHvllcti8DdFwCJEUmHpKbHbpfE+1GaoZhE/WdnSBcRyVnz5s3TboA1c+bMshkY+VDLg1SVxKyBTNu2PQV8T+iOOByYnJS2F6FLYibhptsRyLSayRTgIGA/4PlCKpzKzEYAY4D57t6tksuvJ8wgucbMXnX3N2IZzYHbCeMzZpF5Sum+hFUypxZabxGRhLFjx3LuueeyYsWKsm6Lzz77jNatWzN27Ni8y1XwIEVnZl3Z2Eyf9pu2u680s38BxxLGPUxOSt6TsJHWyYRBkw+Z2YEZxjRMBq4BDgV+l6E+vYHbkk4lvuXfYGaXJtVp35SsiZa5dAM6U1/P42b2Z+BSYIaZzSDMAOlLWHp6AXBSuvUszKwHYZbFNC0QJSLF1Lt3b2bMmMGiRYtYsGAB7k6XLl3o1CnT8KvsKHiQqpBodfjE3ZdUcN1DhODhKDNr7O7r4/kewD3uvsTMTiBsZHULcZGkZO4+x8xeA/qZWbcMS1S3JqwpkWqnNOeSJboaUrcUT8vdLzOzaYQtuXsRppF+CvwVGFVBYJBYVOq2DOkiIgVp3759uYBhyZIldOjQIUOOimnMgxSduz/q7ubu21dy3YR4XYdE4BC3tW5NaHkgLut8GXC2mZ2eoajRhAGWZ2R4nqnxeSr8SZP1MEKLQdYjitx9krv/l7u3dfdm7r6Tu1+SKXCI+2KcQliiO3XgqIhIQaZMmUKXLl3o3Lkzhx9+OPPmzStLO/zww/MuVy0PUtskBkuWLR7l7qPN7ADgNjN7w93npOSZCFwEnGdmN2bYljsnZvZjwrbhZ1ewpHQxjCRM3xxRw2tVSG0wePCmD2uoGlJ/XH755Tz99NPsvvvuPPTQQxx22GHce++97LvvvuS/K4BaHqT22RPYQPn9MM4kdAE8HGcvlInjCM4nDEq8ohiVcPfPYovEnZVfnZ84y+SXhHEh46rqeUSk4Vq7di277747AMcffzyTJ09m+PDhTJo0SRtjSf3h7tcB16U5vwLYpYJ8M6hjwXBcenubmq6HiNRfTZs2ZdGiRWXjHXbffXeef/55jjrqKD7+ON/NjOvYH1sRERHJ3qhRo/jyy02XyenSpQsvvvgiV155Zd7lWiF9HiJS/UpKSry0NNNaUyIi+TGzWe5eks21ankQERGRnGjMg4hILfX61Y/XdBXqjS/7Vjx3ZbCmtuRELQ8iIiKSE7U8iIiINDC/+MUvaNOmDWeddRbt27evPEMKtTyIiIg0MH379qVJkyZcdNFFeeVX8JCBmZ1hZp7ys8HMvjGzF8zspzVUr31jPUZlSD/ZzF42s2/N7DszKzWz/zGzvD/rYpRpZjckvY+XZrhmbJr3PPnn/XxfQ9Jz7GJmF5jZeDN7P76XbmbHV2eZZra5mS00s5lWyEotIiJ5GDJkCJdccgnjxuW3Pp26LTJLbIr0JmFnR4AtgL2BAcAAM7vY3W+srgrFm8zNwHLgD2nSbwV+DqwmbE+9DjgE+BtwiJkNTdp8KtvnLLhMM9sbuJyw5XQ2N8pXgY/SnF+YQ9UzORe4oAjlFFSmu68ys+sJG36dBtxT5DqJiPDHP/6Ryy+/nPPOOy/tipI333xzXuUqeMgsETz8zd3/njgZNzJ6ADgG+K2Z3ZZhq+iqcBIheLkudf8GMzuOcJNfBPRz9w/j+a2BKYTdK/+XHDZ5KkaZZtYMGAt8CbxO2H67Mne6+9hs65mjt4E/EZaEnkXYMfPgGirzDsLy1DeY2X3a20JEim3XXXcFoKQkq+UbsqbgIY3YHJ/YoGmTPRbcfa2Z3UAIHloCOwLvVFPVLiR8e787TdpV8XhF4iYP4O5fmtm5wFTgSjO7xd03ZPl8xSjzt8BuwNHAcVk+b5VJ3auiGD0G+ZYZ/y2NBy4FhgL/KLgyIiJJBsc5qMOHDy9quQoe0utO6KKA9IHBgqTfq6XVITb97w1Mdfd5KWldgD7AWtJs6+zuL5rZAuBHwL7AtCyer+AyzWwf4BJggrs/HlsyZFP3EIKHn6PgQUSqyNy5c/nzn//MvHnz+OGHH8rOv/DCC3mVp+AhvUSXxafuvjxN+k7x+AWQ984iZmbu7mY21t1HJB5nuHxIPD6XJq1XPL5TwfbRMwk3+l5kETwUWqaZNSfcGJeS+xiDAWa2J6Fl50vgFeDZHFpM6gx3f9vMvgT2M7OO7r64puskIvXP0KFDOeecczjrrLNo3LhxweUpeEgvETykbgudGLSYaM7/VQU3+2wMN7NtgRZmdiTwUzM7O0OZ/eNxepq07eJxfgXP9WnKtZUptMzrCbtgDnP3JVk+Z8Jpac69a2bD3P2tHMuqC6YTgsMBhPE0IiJF1aRJE84999yilaepmumVCx7MrKmZ9QEeA/YBznD3MakZzexaM1tvZpunnL86TuH7fWJqXhwU+Dph4OEwIFPgANAzHt9Lk9YyHldW8Jq+i8dWFVxTlDLNbH/C+IzJ7j4xy+cDeAM4H9g9Pn9n4Cjg34RxE8+Z2Y9yKK+ueDcee2W6wMxGximypYsXq3FCRLKzdOlSli5dyuDBg7nttttYuHBh2bmlS5fmXa5aHlLEG3vP+PByM7s85ZKvgIPd/d8ZitgT+MjdV8XymgJ/B04hBAd3JT3XaYRv7ZOA+4E7zGxkagBhZlsAiWDk63TVjsdibpGaV5lm1gIYQ5hO+vNc8rr7TSmnVgJPmtmzwIuEsRVXEWZ41CeJ/8FbZ7rA3e8gzM6gpKREW+GKSFb69OmDmZG4rfzpT38qSzMz/vOf/+RVroKH8nYA2sTfJxDWNWhMuMnvD2wFPGJm3d19XZr8exLXhTCztsAjhG+UR7h76niFe5PGPPzTzJ7K0PKQqM+aDNP5VsRjyzRppKStqOCaYpR5A7AzoWWmGOsyJGYl/B54FDiyGGXWMolxNVvWZCVEpP755JNPqqRcBQ/lJbosvnT3U5ITzOwYQivB9oQ+6gdT0lvGtLFmtj3wJNACOMDdy83aSAQK7j4i+XEay+KxmZk1S7OuxLx43LaC1/XjlGsrk2+ZxwIbCOM5UucGdY/Hc83sKEILzVlZ1iexumR97LZoHY/fVHiViEieHnnkkXLn2rRpQ48ePdhqq61yLk/BQ3mJ4GFmaoK7P2pmzwADgZMpP4WxB6G5fwvgNcJNtb+7f1lIheJqhCtjue0ov9JiYgXM3c2sRYbZEXunXFuZQspsRMWLJG0ff7bMsi4AiZ1bvqvwqrop8dq+qtFaiEi9dddddzF9+nQGDBgAwNSpU9l3332ZO3cu11xzDaeeempO5WnAZHkZg4cosSDQwNRBkWxcWOpKwiC4ggOHJLPjcbfUBHf/LKZvRlhsaBNmdjDQhbBSZLrZGuXkW6a7d3N3S/fDxiWYL4vnemZTl+iEeMz0udRlic90doVXiYjkqVGjRrz33ns8/PDDPPzww7z77rs0a9aMGTNm8Ic/lNvtoPLyqqCOdV1ixPvrGdKfAr4ndEccnpK2F6GL4VlgD6BjEes1JR73y5D++3j8g5ntmDhpZlsBt8WHo1LXSoizP96PYwqKUmY+zKynmR1lZo1Tzjcxs4sJszAAyu0lYmYj4kZU8wqtRwX1q+h9KtS+hIGpU6ugbBER5s2bx9ZbbxyTvdVWWzF37lzatWtH06ZNcy5P3RZJzKwr0CE+LE13jbuvNLN/Efr2hwCTk5L3JGykdTKhKf8hMzuwSHtfTAauAQ4FfpemXg+Z2e2ETZreMrPn2LiJVeuY/29pyt2GsB7DNkUsMx/dCONJlprZXOBzwhTQHoQpmxsIy2Q/nSZvIghON4B1E2bWm42BD2z81n+DJe326e77pmTN+D4VUCZm1oMwy2KaFogSkapy0EEHcdRRRzF0aGhIfvjhh+nXrx8rV65kyy23zLk8BQ+bSrQ6fFLJwkYPEYKHo8yscdKukj2Ae9x9iZmdQJheeAswstCKufscM3sN6Gdm3VKXqI7X/NzMXgH+hzDmoDFhoOHdwO35tBBURZkZ/JuwwVZfwiDNXoRv458Tpn7e6u6zMuRNdDXdlSE9WWvCOh2pdkpzLluFlJkYVHpbhVeJiBTg1ltv5eGHH+bVV1/F3TnttNM47rjjMDOmTJlSeQEprLAFEiXBzLYD/kNYy+HOeO4C4CYyLCiVx3MMA+4j7Kp5TaHl1Rdm9gFhMOlOFSylXetY2KF1PqFVZbtsd9UsKSnx0tK0DWNSz7x+9eM1XYV648u+gytMH1xxcoNgZrPcPavtN9XyUDyJwZJli0e5+2gzOwC4zczecPdsZzpkMhG4CDjPzG5M3Za7ITKzHxPWlTi7LgUO0UigEzBC23FLOn2v0x1NCnPggQfyyiuv0KpVq012/HV3zIzly9Nt31Q5tTwUiZldDVwLtEy+iZlZK8L4iaZAn0Jv+HGnyunAH939ykLKkpoTZ+p8TOiW6ZvLHilqeRCRqpBLy4NmWxSJu1/n7o1Tv/26+wp338Xdty9GS4G7z3D3Rgoc6jZ3X+Xu27j73gVuriYiUqkLLriA6dOzmqmfFQUPIiIi9Vzv3r257rrr2HHHHbnssssotPVS3RYidYy6LUQkX0uXLuXhhx/m/vvv59NPP+XDDz8sS1O3hYiIiJTz0Ucf8f777zNv3jy6d+9eeYYMNNtCRKSW0lTNyqdYVrX6MoXziiuu4JFHHmGHHXbghBNO4Oqrr85rcagEBQ8iIiL13Hbbbcf06dPp0KFD5RdnQcGDiIhIPXfOOefwzTff8Prrr7N69eqy8/369curPAUPIiIi9dydd97J6NGj+fzzz+nZsyevvfYa++23Hy+88EJe5WnAZD1mZmfE3SaTfzaY2Tdm9oKZ/bSG6rVvrMeolPO7mNkFZjY+7mC5Idb5+AKeq+hlVvBcLczscjObaWbLzGyVmX1iZg/GlUaTr93czBbGay1TmSIixTB69GhmzpzJtttuy5QpU5gzZw4dO+a/8bNaHuq3xIZRbxJ2+YSwB8TewABggJld7O7ltrmuKvFGeTOwHEjdRP5c4IIiP2VVlFlO3NvkGWBH4CvCpmhrCLuFHkNYtvzVxPXuvsrMridsnHYacE9V11FEGq7mzZvTvHlzANasWUP37t354IMP8i5PwUP9lgge/ubuf0+cjBsyPUC4qf3WzG4r0rbh2TiJELxcl2bFzbeBPxGW855F2CXz4AKfryrK3ISZbQE8C+wAXEd4beuS0tsD7dNkvQP4JWHr7vu0v4WIVJUuXbqwbNkyhgwZwmGHHUbbtm3p3Llz3uUpeKinzKwRGzfrejs5zd3XmtkNhOChJeHb8jvVVLULCVtt352akNiNNKEYrflVUWYavyIEDuPS7Xbq7l8DX6c5v9bMxgOXAkOBf1RF5UREJk2aBMC1117LgAED+Pbbbxk0aFDe5Sl4qL+6E7ooIH1gsCDp92ppdTCzvQmtDlPdfV51PGdVi604Z8eHoyq6NoN7CMHDz1HwICJV5K233uL9998HYNddd+XggwtrgFXwUH8luiw+dfd0e67uFI9fEHZ3zIuZmbu7mY119xGJxxkuHxKPz+X7fLVQH0KXxGfu/p6Z7Q8cFc8tAv7l7hl3o3H3t83sS2A/M+vo7ourpdYi0iB8++23HHPMMXz66afstddeuDtvvfUWXbt25dFHH6V169Z5lavZFvVXInh4OzUhDlq8Kj78VYG7Og43s18DLczsSODvFcwe6B+Pxdvareb1iMcPzWwsYVDkVcBI4Bpgmpk9ZGYtKihjOmCEQawiIkVz9dVXU1JSwkcffcSkSZOYPHkyH374IXvvvTe//OUv8y5XwUP9VS54MLOmZtYHeAzYBzjD3cekZjSza81svZltnnL+6jjV8feJAMHdxwKvA8cCw4CzKwhGesbje/m/rFqnXTz2I8ya+DNhDElbwpiSBcBxwK0VlPFuPPbKdIGZjTSzUjMrXbxYjRMikp3nnnuOUaNG0ajRxtt9o0aNuOGGG3juufwbgRU81EPxxt4zPrw8scYDsJYw66AvcHC6wCHaE/jI3VfF8prGb9XXEIKDqxIBgpmdFsubBNwP3JGu5SHOSEgEI+UGD9Zhif9DTYC73P0yd//Y3Ze5+2OErhontNBsn6GMpfG4daYncfc73L3E3UsKmZstIg3LZpttRpMm5UcoNGnShGbNmuVdrsY81E87AG3i7xOAdUBjYDtgf2Ar4BEz6548pTDJnsR1IcysLfAI4VvxEe6eGqremzTm4Z9m9lSGlodEfdbUsymJK5J+/3tqoruXmtksoITQbfOfNGUkxqRsWezKiUjDtnr1aubMmUPqn2V3Z82a/MfKK3ionxJdFl+6+ynJCWZ2DKGVYHvCt+IHU9JbxrSx8Zvyk0AL4AB3LzdrIxEouPuI5MdpLIvHZmbWrBrXlahq85J+/yTDNZ8QgodOGdITI5ZS170QESnINttsw8UXX5w2rVOnTH+SKqfgoX5KBA8zUxPc/VEzewYYCJxMSvBAGABohGmerxFujv3d/ctCKhRXVFwZy20HLCykvFpkdtLv7YF0AxIS29h9l6GMxAJSXxWrUiIiAFOmTKmScjXmoX7KGDxEiYWTBqYOimTjwlJXEgbyFRw4JEncaHcrUnk1zt0XADPiw0NS02O3T+LzKM1QTOL9mJ0hXUSkVlHwUD8lRu2/niH9KeB7QnfE4SlpexG6GJ4F9gCKOTovEQLvV8QyibM/3jez3xexzBFxoOm8LC6/Ph6vMbOeSWU0B24njPeYReYpqvsSBlVOzbe+IiLVScFDPWNmXdnYTJ72m667rwT+FR8OSUnek7CR1smEAOMhM8t/SO6mJsfjoekSzay3mb2W+GHjN/YbUs6n2gbYJR6LVWbi/0a6AaWbcPfHCVM0twJmmNlLZjaJsPjWiYTpmielGw9iZj0Isyyma4EoEakrNOah/km0Onzi7ksquO4hwtoMR5lZY3dfH8/3AO5x9yVmdgJhd8hbCIseFcTd58QbdT8z65ZmierWhPUnUu2U5ly28i0zEWTclc2TuPtlZjYNOI/wGWwOfAr8FRhVQWAwPB5vy+Z5RERyMXt2xb2hvXv3rjA9EwUP9Yy7P0oY8FjZdRMI0zjLxG2lWxNaHnD36WZ2GXCTmU2vYF2IXIwG7gPOIKwbkVynqdnUPVWc6TEiQ1peZQKHEVoMRudQj0mEmSxZiftinEJYIjx14KqISMEuueQSIEzZLC0tLVui+s0332SfffbhlVdeyatcdVtIssRgyX8nTrj7aMKN7TYzy7gCYg4mEsZinBcHE9Y6ZvZjYGfgWnf/vgqfaiRh+uYv6tnaFyJSS0yZMoUpU6aw7bbbMnv2bEpLS5k1axZz5sxhxx13zLtcK2xbA6lPzOxq4FqgZfJN08xaEcZPNAX6uHtB6xGY2T6EwYN/dPcrCymrroqzXD4GPgf65rK/SElJiZeWZpq4ISJSXs+ePXnjjTcqPGdms9y9JJvy1G0hZdz9OuC6NOdXEAYkFut5ZtDAW73i0t/lBniKiFSFXXfdlbPOOouf/exnmBnjx49n1113zbs8BQ8iIiL13JgxY7j99tsZPToM4+rXrx/nnntu3uWp20KkjlG3hYhUBXVbiIiISJlXX32Va6+9lvnz5/PDDz+Unf/Pf9Lt1Vc5BQ8iDcDjj9d0DfKz9et1tOJF0ve6wTVdBaknzjzzTG688Ub69OlD48aNCy5PwYOIiEg916ZNG4444oiilafgQUREpJ4bMGAAl112GT/96U9p1mzjjgNaYVLqHTO7HvgJ0CuXdRBERGRTM2aEzX+TB1ubGS+88EJe5Sl4kGphZmeQfp+IFYQVLW9x9wdS0k4Hvs4mcDCzfYFpZLnwlJndAFwVH17m7n+uLE82zKwFYX+LoYT9MzYDviQssnWTu7+adG3eC0WJiORiypQplV+UAwUPUl0SbWNvAnPi782APsCBwIFm1sXd/wpgZnsQFlEqt2hVKjMz4GZgOfCHLK7fG7icsA12PvteZCp3O+AZYEfgK8KmYmuAbsAxhCCpLHhw91WxdeUW4DTgnmLVRUQk1ZNPPsk777zD6tWry85dc801FeTIrEGv8ifVKhE83OzuI+LPScCuwL0x7dq4WRSEjalWJKVV5CRg71h2hUtnx+3FxxJaAx7N7SVUWO4WwLOEwOE6oIu7H+PuJ7h7X0IglNqyAnAHsIiwRfhmadJFRAp2zjnnMHHiRG655RbcnQcffJD58+fnXZ6CB6lyZtaINJtuAcStwEfFh60IG1JBCB7Guft3WTzFhYRWhLuzuPa3wG7AOcC3WVyfrV8BOxDqfI27r0tOdPev3X1uaqa4IdZ4oDOhq0NEpOimTZvGuHHjaNu2Lb/+9a+ZPn06n332Wd7lKXiQ6tAd2AJYD7yTJn1l0u8Wv4H3A26rrODYBbE38KK7z6vk2n2AS4AJ7l60BQRifc+OD0dVdG0Gie6KnxenRiIim2rRogUAm2++OV988QVNmzblk08+ybs8jXmQ6pDosvgwwxbX3ePxB2AesB8w093fzaLsIfH4XEUXmVlzwk16KXBBFuXmog/QHvjM3d8zs/2Bo+K5RcC/3H16pszu/raZfQnsZ2Yd3X1xkesnIg3cUUcdxbJly7jsssvo3bs3ZsbZZ59decYMFDxIdUgeLJnOFfH4tLuvMLOewN+yLLt/PGa8OUfXE3YGHebuS7IsO1s94vFDMxsLDE9Jv8bMHgZOzRA8Qaj/EGAA6cdGiIjk7eqrrwbguOOO46ijjmL16tW0adMm7/LUbSHVoVzwYGZtzGw/M/sn4Ya5DLgUwN1Hu/vDWZbdMx7fy3RBbAm4EJjs7hNzqnl22sVjP8KsiT8TBk62JcyyWAAcB9xaQRmJVpZe6RLNbKSZlZpZ6eLFapgQkfw1a9asoMABFDxIFYvTKHvGh78zMzczJwQL04AjgDeA/u7+fo5lbwFsHh9+neGaFsAYwjTOqhpTkPh/1AS4y90vc/eP3X2Zuz9GaFFwYLiZbZ+hjKXxuHW6RHe/w91L3L2kY8eOxay7iEjO1G0hVW0HoA3h5jkunnNgFfAZ8JK7T8uz7ETovCbOWkjnBsIMjjPcfWGez1OZFUm//z010d1LzWwWUELoZkm3jd3yeNyy2JUTESk2BQ9S1RJdFh+7+4hsMpjZCEJrQapb3f1/kx4vi8dmZtbM3dekyXMssIHwrT91LEJioOa5ZnYU8JG7n5VNHVPMS/o90/DlTwjBQ6cM6a3jscJ1KkRE8vXNN9/w4YcfbrJIVL9+/fIqS8GDVLVE8DArj7yD2HQthkXJiXGFxpWEaaDtgEwtC42Agyt4nu3jz5Z51BFgdtLv7YF0gxI6xGOmdSvax+NXedZBRCSjO++8k9GjR/P555/Ts2dPXnvtNfbbb7+897bQmAepaoUED7Pc/bWkn3lprkncuHdLV4C7d3N3S/fDxvUVLovneuZRR9x9ATAjPjwkNd3M2rLxfShNTU+p/+wM6SIieRs9ejQzZ85k2223ZcqUKcyZM4dCxk8peJCqlpg9kE/wkI3Ebi/7FbtgMxsRB3jOy+Ly6+PxmjjVNFFGc+B2wviMWWSeUrovYSzI1HzrKyKSSfPmzWnevDkAa9asoXv37nzwwQd5l6fgQaqMmXVlY3N9Pt+o3zaz9Wb2iZn92szSdbNNjsdD86ljJRL/P9ZVeBUQV6z8M7AVMMPMXjKzSYRdM08kTNc8Kd3OmWbWgzDLYroWiBKRqtClSxeWLVvGkCFDOOywwzjmmGPo3Llz3uVpzINUpUSrw3/cfVkO+RYCvwZeJyxpfQRwNbAdMCL5QnefY2avAf3MrFtlS1TnKNHVkG4r8XLc/TIzm0bYkrsXYRrpp8BfgVEVBAaJgZyVLsctIpKPSZMmAXDttdcyYMAAvv32WwYNGpR3eZbmi5BIrWNmvwauBXZ0949T0oYB9wHXuXt++8umf84PCIMxd6pgZchCn2MzYD5hRsh2FUw5LVNSUuKlpZmGTqT3eNF28qheW79eRyteJH2vG1zTVZB6ZP369Xz55Zf88MMPZee6du1a9ruZzXL3kmzKUsuD1BUPEIKH3oSugGQTgYuA88zsxsq25c6Gmf2YsD7E2VUVOEQjCdM3R2QTOIiI5OOWW27hN7/5DVtvvTWNGoUeWTPjzTcz7RpQMbU8SJ1gZrsRduQ8wd0fTJO+D2Ew4h/d/crqrl8+zGxzQiD0OdA33XiIdPJpeRCRhm3HHXdkxowZtG/fPuM1anmQ+uhEwmyEtLM23H0GdWwAsLuvArap6XqISP334x//uOD9LJIpeJBax8yeBl4A3iaMBTiCsC/FXe6ebmlnERGpwPbbb0///v35yU9+QrNmzcrOX3zxxXmVp+BBaqP3gDOALoR/ox8Stu2+qQbrJCJSZ3Xt2pWuXbuydu1a1q4tfHiVxjyI1DEa8yAiVUFjHkRE6oHXr27YU1WrW9++1fyEg6t+Ku6FF17ITTfdxODBgzGzcumPPfZYXuUqeBAREamnTj31VAAuvfTSopar4EFERKSe6tOnDwAHH1zRxsK5U/AgIiJST/Xo0SNtd4W7F7RIlIIHERGReuqJJ56oknLr1KI6DZ2ZzYtbRCf/bDCzb81shpldbGbNcsi72sw+NbMHzKzSNi0z2zc+36g0aWekKd/N7AczW2hmj5hZVqN4Gwoz2zy+NzMt3VcDEZECbbvttmU/zZs356233uKtt96iRYsWbLvttnmXq+ChbnoauCf+TADeIOz58Bdgqpk1zzLv0/Hc0JjvokyZ4s3tZmA58Ic0lyR2oJyTVP64+BxbAMcCL5tZ7zR5G6S4wuT1QAlwWg1XR0TqsQceeIC+ffvy4IMP8sADD7DPPvvw0EMP5V2eui3qplHuPjX5hJntDLwK7Av8NzA6m7xm1jReey4wyswedPfP0+Q7CdibsHNluo2nEkHBX919fErdOhCWle4K/A9wZoWvrmG5A/glcIOZ3afNsUSkKlx//fXMnDmTrbbaCoDFixdz6KGHcvzxx+dVnloe6gl3nwv8X3zYP4d864BLgBXAZsDhGS69kLC3xN2pCWbWCNgzPnwrzXMsARKTiX+Ubd2yZWYlZrZlscutDjFYGA90JrQAiYgU3YYNG8oCB4D27duzYcOGvMtT8FC/LIrHprlkiltOz40Pt05NN7O9Ca0OL7r7vDRFdCd0TawH3s/wNFvGY1XsTfG/wCIzm2RmQyvptqmQme0Wx2q8kyG9TRz38VUx8kX3xOPP8623iEhFBg0axMCBAxk7dixjx47lJz/5CUceeWTe5anbon5JrI/2Xh55E9utfZkmbUg8Ppchb6LLYq67r0lNNLOtgYHx4X151K0yzxC6a4bEn+VmNgn4B/CCu6/PoazEoM60u3cSXqsBs4uUD3d/28y+BPYzs47uvjiH+oqIVOpPf/oTDz/8MK+++iruzsiRIzn22GPzLk/BQx1nZk0IG0idBvwMWAbclmMZuwPbAesIN+JU/eNxeoYiEsHD2ynlbk24qV8PdCSMt3g5l7plw90nABPMrBdhbMYwYHj8WWRmE4EJ7v56FsUlgoBMm0f0icdMwUOu+RKmEwKfAcADqYlmNhIYCWGDGxGRXB133HEcd9xxRSlLwUPdNCXDzL5/ARe4+yfZFGJmbQk395sIXVjnZRgs2TMeM7VoJIKHoWaWbqe1N4Aj3P1f2dQrX+4+B5hjZlcABxICieOBC4ALzOwjwuyUCe7+QYZiKmtBqCx4yDVfwruE4KEXaYIHd7+DMLiSkpIS7WYnIllp1apVhYtELV++PK9yFTzUTU+zcXwDhG/1ewGDgFvM7DR3T9f9AOkDjzWEm/vTqQlmtgWweXz4dZp0Y2Nw8SSwJJEEdAD2iem/iDu2VXmTvIetYl8mTA09HziUEEgMAa4BrjGzWcBAdy97TWbWmPA+ridMOU0nEQSUBQn55kuxNB7LjTkREcnXIYccwqJFi/jpT3/KiSeeWNDaDskUPNRN6aZqNgV+B1wOPG1mfTL09ScCDwM6Af2A5sA4MzvA3T9KuT4xFmJNhmmEOyRdMzz5ZhzrtTnwPHAQ8HvgrOxeYln+PxOCkGRL3D2rXV7c/QfgX2b2GjADuCHWtw/Qik0Dot0IgdLbcQ2G1Lq0BnYEvklp3ck3X7JE+L9lNq9LRCQbkydP5ttvv+WRRx5h5MiRrF69mhNPPJFhw4bRrl27vMtV8FBPuPs6M7sKOIONrRBPprk0dZ2HbQgBRQ/gH2a2b/zmnrAsHpuZWbM0AyITXRbzUwOHWK9VZnY3oXvkv9LV3cwGAL+K9W4BzANucff/R+h2SA2V5wOVBg+x1eRowhiIQYSpqOsJAz8nAAtSsmQ76DG1dSHffMlax2O6NTRERPLWpk0bTj/9dIYPH87EiRM577zzWL16NRdffHHeZSp4qEfcfYOZzSN8U9+V9MFDap6FZnYC8CZhtsYphHUHEumrzGwlYSpmO2BhShGJ4CHTjRNgdTyW+/dmZvsBTwG3AKMIYy96Az/E5+9W2WtIKa8ZcAQhYBjMxi6XUsLsi/vdfVGG7Ikg4I0M6Yl5TZnGO+SaL1n7eEw3lVNEJG/Tpk3jvvvu4+WXX+bAAw9k0qRJHHTQQQWVqeChHomLNXWLD7/LNp+7v29mtxEGFl5rZvfH5v6E2YRuh93IL3g4Ih7TzUQ4GZjm7pclnSs39qIiccbJIYSA4Vg2dqPMJUwN/Ye7f5hFUYlxCd+neY42sa5Q/rXmmy/ZbvFYUYAhIpKTbt26seWWWzJs2DDuuOMOmjQJt/3Zs8Ofmt6989sxQMFDPRFvoNcTWh3WEWZe5OJ6QpfHDsCpwJiktCmE4GE/wviFZL3isdxNz8xaEFavHEboLki3J8Yq4AAz+yXhJj8vx3oD3M7GsRQLY90nuPvMbAuI799e8eFJZjY20UUTu3bGsHF1zA8KzZfGvoQVPKdmW2cRkcp069YNM+Ppp5/mmWeeIblX2sx44YUX8ipXwUPddKWZjUh63IEwo+FHwAbCdM15uRTo7ovj4MTfAL8ys3uTWh8mE2YpHEoYlAmAmXVl42DGkWY2LP7eKNZlz5i+HDjT3WekeerfAo2B84HfmdkM4Cp3n5JD9VcSAwbColD5rLm6B2Hg6OeE7pv5ZjYbaEsIDt4hBGVNgTvNbLS7jysgXxkz60GYZTFNC0SJSDFNnTq1SsrV8tR100A2LoI0nHBTX0PYxbKvu9+eZ7l/JawwuX0sFyhbP+E1oJ+ZdUu6vlfS78cm1edkQjAzlxB07OLuabdvc/eVceZEJ+AAQkA7KXbBZMXdL3T3M9z9uTwDB9g4buH5+FoWEgZ4dgXuIrzHtxG6JhoBMwvMlyzxXue0uJeISD5GjhxZcBlqeahDch08mGted/+OcBNPZzRh/MAZhIAAd3+UMIugYHGGxzQzu5/Q+lHdCyElxi3MjOtdpBt3cWH8KUY+AMxsM8Ig1S+AB3OpsIhIPkpLMy2Emz0FD5KticBFwHlmdmOGbblzYmZ3EMZCTCW0ePQCrgZuTZkuWh0qW1662PkSRhICthHajltS9b1ucE1XQeqh5N0182XV/zda6ioz24ewB8Mf3f3KIpR3EXAisDNhDYYPCU33dxXQ/ZBPPZoStiRvBLR299WVZCkoX1L+zYGPieMlsg2YSkpKvBjfHEREksVVgEsqv1JjHiQH7j7D3RsVI3CI5d3o7vu6ezt3b+nuvdz979UZOEQ9gGaEFSJzCQDyzQeENTTcfRt337sGWlpEpAH5/PPPOfbYY+nYsSNbb701xx13HJ9/nm4ro+woeJAGz91nu7u5e04TnvPNJyJS3U4//XSOPvpoFi5cyIIFCxg8eDCnn3563uUpeBAREannFi9ezOmnn06TJk1o0qQJI0aMYPHi/GeGa8CkiEgt9frVj9d0FbLSt29N16AAgxvGoNQOHTowfvx4TjrpJADuu+8+2rdvX0muzNTyICIiUs/dfffdPPDAA3Tq1IltttmGhx56iLvvvjvv8tTyICIiUs917dqVxx57rGjlKXgQERGp584///xy59q0aUNJSQnHHHNMzuWp20IaJDNrZGafmpmb2VdxzQYRkXpp9erVvPHGG+y0007stNNOvPnmmyxdupS77rqLCy+8MOfy1PIgDdXhwI/j7x2BwcAjNVcdEZGq89FHH/HCCy+Ubcl97rnncvjhh/Pss8/So0ePnMtTy4M0VGfE44KUxyIi9c6CBQtYuXJl2eOVK1fyxRdf0LhxY5o1a5ZzeWp5kAbHzNoBRxM23zoZmAIMMrPO7v5FjVZORKQKXH755fTs2ZP+/fvj7rz00kv84he/YOXKlRx66KE5l6eWB2mIfkZYVvpld38JeA5oDJyWKYOZNTazVWb2g5m1MLMRZjbNzFaY2WIzu9fMOsRrW5jZVWb2VszzHzO7xswUrItItduwYQO77ror06ZNY8iQIQwZMoRXXnmFs846iy222II//elPOZepP2bSECXWZB2bdDw8nh+VIc+uQAvC5l0TgEMJu4E+BwwkBCQdzWwk8AzQBniZsFvofxG2GV8J/KWYL0REpDKNGjXikksuYfr06XnNrEhbZlFKEakjzKwX0BNYBTwYT08CvgV2NrMDM2RN7F+xE7AF0M3dB7v7sUB/QhfI4cALwFPAtu5+grsfCvw85h1W3FcjIpKdww8/nIcffphi7cGn4EEamjPj8WF3/w4g7og5MZ7PNHAyETx8DBzv7l8nEtz9dWARYMA77n6Ru69NyptYmeVH+VbazEaaWamZlRayHr2INEx//etfGTp0KM2aNaN169a0atWK1q1b512eggdpMMysGXBSfDg2JTnxeKiZtUyTPRE8/NHdl6dJT+S5Ok1am3j8Krualufud7h7ibuXdOzYMd9iRKSBWrFiBRs2bGDt2rUsX76cFStWsHx5uj9l2dGYB2lIjgXaAfMJMyzKuPt0M/sA2AU4AShb9N3MDNgrPiy3FoSZ7QC0Aj529zfTPO+e8ZguTUSkWnzzzTd8+OGHrF69uuxcv3798ipLLQ/SkCS6JMZ5+o6/e1KuS9gJaE0IDpakyVcSjzMyPG+feJyVfNLMBpjZ82a2xMxWmtk7ZnZOxS9BRCR3d955J/369WPgwIH8+te/ZuDAgVx77bV5l6fgQRoEM/sxcEh8OC7DZeOADcABZrZz0vlEl8Ws8lmAjcFBaYb0cvnNbD/CwMrZhK6UnwLjgR8ylCEikrfRo0czc+ZMtt12W6ZMmcKcOXMopAtU3RbSUJxOCJZfcfeP0l3g7gvM7DnCrIkzgCtjUuLmnyk4SNuykKQ3ISh5I+ncycA0d78s6dzTFb0AEZF8NW/enObNmwOwZs0aunfvzgcffJB3eWp5kHovjlkYHh+OreTyRPppZtY4/l5Z8NCbMFVzTprn3h5oC3yQmN0RrSK0cPzSzLpVUicRkYJ06dKFZcuWMWTIEA477DCOOeYYOnfunHd5anmQhmAAsH38faSZnVrBtYlF3rcBjgCeAHoRgoNyLQtxsOSWhOBgRZryMnV5/JawquX5wO/MbAZwlbtPQUSkyCZNmgTAtddey4ABA/j2228ZNGhQ3uUpeJCG4PSk3/vmkO8MM3uLMENjboYpmpV1WSTSZyefdPeVwKVmdhmwH3AzMMnM2rn7hhzqKCKSlW+++YbPPvuMVq1a0apVK95++2169+5decY0FDxIvefupwIVtTZUxioo+wHggQrSrwKuqiDdgWlmdj9hCeviLP8mIpLk6quvZuzYsWy//fY0ahRGLJgZL7zwQl7lKXgQqWZmdgewnrA3xpeEbpGrgVszTCEVESnIAw88wMcff8xmm21WlPIUPIhUv/eAE+PPZoTNti4F7qrJSknt0/e6wTVdBakn9thjD5YtW8ZWW21VlPIUPIhUM3e/EbixpushIg3HVVddRa9evdhjjz1o1qxZ2fnHHnusglyZKXgQERGp54YPH84VV1xBjx49ysY8FELBg4iISD3XoUMHzj///KKVp+BBRESknuvTpw9XXXUVRx999CbdFpqqKSIiImnNmRMWwH3ttdfKzmmqpohIPfT61Y/XdBWkmn3ZtzgzbAanFDNlSnEXr1XwICIi0gA8+eSTvPPOO6xevbrs3DXXXJNXWdoYS0REpJ4755xzmDhxIrfccgvuzoMPPsj8+fPzLk/Bg4iISD03bdo0xo0bR9u2bfn1r3/N9OnT+eyzz/Iur04ED2Y2z8w85WeDmX1rZjPM7GIza5ZD3tVm9qmZPWBmB2fx/PvG5xuVJu2MNOW7mf1gZgvN7BEzKynG+1ATzKw0vp7da0FdNo/v6cy4zXZl16f93MxsFzO7wMzGm9n78Ro3s+OLUMcWZnZ5rOMyM1tlZp+Y2YNmdkAhr0dEJF8tWrQAYPPNN+eLL76gadOmfPLJJ3mXV9fGPDwNLIq/NwF+DOxP2ClxqJkNcPfVWeRtS9hPYGjMd3Fc9a+c+Ef9ZmA58Ic0lyTmucwB3kxkAzoABwHHAkeY2QHuPjtN/lrLzJoDexJe+3s1XB3cfZWZXQ/cApwG3JPp2ko+t3OBC4pdPzPbDngG2BH4CngRWAN0A44B/g28mrg+l9cjIlKIo446imXLlnHZZZfRu3dvzIyzzjor7/KsLuzDY2bzgG2BAe4+NSVtZ8If5A7Ahe4+Opu8ZtYUGE24kawFdnD3z9M898nAP4Dr3L3cyBIzm0bYUvlUdx+fktaBsFVzV+Budz8zl9dd08xsf8J7+5y7H1bT9QEws82A+cAGYDt3X5vhuoyfm5mdBewMlBI+n7uAg4Gh7v5QnvXaghAc7ABcF593XVJ6e6C9u8/N5/UkKykp8dLS0nyqKXWMZls0PFU12yLZmjVrWL16NW3atNnkvJnNcvesWsrrRLdFReIf4/+LD/vnkG8dcAmwgrA50eEZLr2QsE3y3akJZtaI8M0c4K00z7EESCwc/qNs65YtMysxsy2LXW6SfeLxtQqvqkbx5joe6ExoOcrkQjJ8bu5+p7tf7u4PuPvHRararwiBwzh3vyY5cIjP+XVq4BDPZ/t6RERyNn78eO69995NzjVr1owHHniACRMm5F1unQ8eokR3RNNcMrn790DiD/rWqelmtjewN/Ciu89LU0R3YAvC9srvZ3iaLePxP7nULUv/Cywys0lmNjR2MxTEzHY2s7vM7HPgz/H0lWY2N/blN065frc4XuCdDOW1iWMKvipGvijRvP/zDHkr+9yKKrYenB0flhsXk4UKX4+ISL7+8pe/MGTIkHLnhw0bxl/+8pe8y60vwUPfeMynXz7RbvNlmrQh8fhchryJ8Q5z3X1NaqKZbQ0MjA/vy6NulXkGmEeo5wPAl2Y21swOS73JZyM29f8bGA68C/yQ9DzbEsYO3JSSLdHENStDsb0JY0BSx3vkmw93f5vwee1nZh3T5B0Sj5k+t2LrA7QHPnP398xsfzO7wcz+z8x+Y2b7VZQ5i9cjIpKX9evX06pVq3LnW7Vqxbp169LkyE6dDR7MrImZdTOza4CfAcuA23IsY3dgO2Ad4QaZqn88Ts9QRCJ4eDul3K3N7BjgeaAjMMrdX86lbtlw9wnu3j3W40/At4Qb/zPA52Z2k5n1raiMpDoPBMYB3wH7AsMI3TmfuftP2HhD/rmZdUvKmggCMnXC94nHTMFDrvkSphOCiwFp0vonXVMdesTjh2Y2ljBO5CpgJHANMM3MHjKzFhWUUdHrwcxGxpkvpYsXLy5ezUWkXlu3bh0rV64sd37FihWsXVvpEKuM6lrwMCUxFZJww/8E+A1hJsU+7p7VvBMza2tmRwCPEN6DC9INlgR6xmOmFo1E8DA0eZomoRtlcqzjEe5+VTb1ype7z3H3ywmtA/2A24HGhBkFM8zsw/gNeJd0+S1Mc70z5jnL3UvZePOeFZ/jKUKQ1AhInnJYWQtCZcFDrvkS3o3HXmnSesZjdc0QaReP/QizJv5MmHHRljDLYgFwHHBrBWVU9Hpw9zvcvcTdSzp2VOOEiGTnzDPP5Pjjj2fevHll5+bNm8ewYcM488z8x/DX5amaEL7V7wUMAm4xs9PcPV33A4TAI/XcGsLN/enUhDh6fvP48Os06cbGm9STwJJEEmHmxz4x/RdxBGuVf130MHXmZeBlMzsfOBQ4idBqcA1wjZnNAga6e/JrOhHoArzi7o/Gc+lu7vOAPQjjPIhdI3sRxnzMyVCtTYKQQvKlWBqPm4xVqexzqyKJILwJcKe7X5aU9piZfQG8Dgw3s9+5e7rxL2lfj4hIIS699FJatmzJwQcfzHfffYeZscUWW3DllVdy7rnn5l1uXQseRqWZqtkU+B1wOfC0mfVx9/Vp8iYCDwM6Eb4lNgfGxTUYPkq5PjEWYk2G6XM7JF0zPOVmjJltTui2OAj4PZDThFoz+zMhCEm2xN0vzSa/u/8A/MvMXgNmADfE+vYBWrHpjfWYeHw46Vy64CHxDXthPO5GuFG/7e6r0ryG1oRv4N+ktArlmy/Z8njcMuV8ZZ9bVViR9PvfUxPdvTQGbSWELpV0wUOm1yMiUpBzzjmHc845h++++w53TzsGIld1LXgox93XmdlVwBlsbIV4Ms2lmwQeZrYNIaDoAfzDzPb1TRe9WBaPzcysWZoBkYkui/mpgUOs1yozu5swfuC/0tXdzAYQpvjtBbQgfLO/xd3/H3A8oRsi2Xyg0uAhfvs+mjBuYRBh7MJ6wgDCCYRm9GR7x+O0pHObfPOPZSaa1BPjFLId9JjaupBvvmSt4/GblPPL4jHT51YV5iX9ninY+YTwujtlSM/0ekREiqJly5ZFK6uujXlIy903sPEP+K5Z5lkInEAYl9AXOCUlfRWQGGXSjvISwUOmGyBAYrXLckFaHIH/FKFP/yTgp4T5/j/E5+/m7pby0y3TE5lZMzMbYmb3E1Y3nEAIIN4ELgK6uPth7j4mdQ0CYJt4XBrL6kAIXD5z98RUyZ8QApzX43sHG4OANzJU68h4zDTeIdd8ydrH4yZTObP43KpCcj3bZ7gm0Yr0XYb0tK9HRKQ2qvMtD1C2WFO3+DDTH+dy3P19M7uNMLDwWjO7Pzb3J8wmdDvsxsam+oRsgocj4jHdjIKTgWkp/ePlxl5UxMyaAIcQWhiOZWOT/VzC1NB/uPuHWRS1MubtCnxE+VaHFsBv47k/J+VLXPd9mrq1IbzGsnKKkC/ZbvGYLsCo6HMrOndfYGYzCONcDiFlzQ8za8vGfy+ZZpdU9HpERGqVOt/yEG+gvyd8s1sH/CvHIq4n9FnvAJyakjYlHtPN00804Zf7Y29hc6RfEW7q60m/J8Yq4AAz+2XK1Mdc3E54vSNieTcBfd19F3e/NsvAAeCleLwgBmJl3Qpx4am7gF2ASe7+IJS973vF606ypI3JYpfQRDauqvlBUlpe+dLYl7CC5NQ0aRV9bnkzsxFxRs28NMnXx+M1ZtYzKU9zwufUhhAMZZo+WtHrEREpqtLSUhYsSO3Bzl5dCx6ujIsgJX6eIHRXXE7YG+CCXFcUjLMgEt+mfxVvbgmT4/HQ5Dxm1pWNzdAjk+ozzsyeBz4l7G+wAhjm7jPSPPVvCRsinQ98YmavxTEQuVgJjAEOI3RLXOTuM3MsA8JMjFWEbo45hPEjAEcBHxO6VR5jY4sAhFkXzYHPCd0+883sn2Y2PeZpTwjmAO40s9MKzFfGzHoQZiVMzzCLZXI8HpomDTPrHd/v1+KA0kSrwA0p51Ml/r+UW1nF3R8n/DvaijA99iUzmxRf04mEcSYnpYyryfb1iIgU1S233MJRRx3FiSeemFf+utZtMTDl8RrCH+VxwM3uXlEzd0X+SlgaeHvCIkt3QVg/Id5E+plZt6TAJHku/rFJv68nLNT0PmFHx7+7e/LU0jLuvhK41MwuI3xDvhmYZGbt4hiOSrn7hdm9vErLecPC1uS/J3wDToyq2YPQsnIZcF/KjS/ROvE8oYtkFGFg6NeE9+9XhDU4RhJuujMLzJdseDymXRSsgs8toTUb9+1ItlO68pIkgoy7MjzvZRY2SjuP8G9kc0Ig+VfCgN1MgUGFr0dEpNjuuSesir9ixYpKrkyvTuyqWZPMbBjhJpd2V80iPs+lhJtmy3TfTquLmXUmBGQfu/uOFVx3O3AO8L/uXtHiR0XJl5Q/2101i/65mdkHhDUudor7ohSjTO2qKRlpV82Gpyp31VywYAHz58/nhx82Du3r169f2e+Ww66ada3loSZMJMxWOM/MbnT3gqfSmdkdhFaKqYQ9DXoBVwO31mTgECWWs66s+6Oy5aWLnS9hJGG644hKbrRF/dzM7MeEbbzPLlbgEGX7eqQB6ntdcW4kIldccQUTJ05kt912o3HjsPWRmW0SPORCwUMl3N3jao3TgSuAK4tQ7HuEfvATCWswfEhYvyFtc3g1S6z5kDF4iAtz9SD0/f8724LzzZeUf3Pgl4TAY1xF1xb7c3P3zwhrTxRNLq9HRKQQkydP5oMPPqBZs2aVX5wFBQ9ZiAMeiza41N1vBG4sVnlFlggeKmoZ6AE0A+a4++oKritWPqBsDYdtKr1w4/VF/dyKLdfXIyKSr+23355169YpeJCq4e6HZ3HNbPL4Fp5vPhERyc95552HmbH55pvTs2dPDjnkkE0CiJtvvjmvchU8iIiI1FMlJWGYWZ8+fTj66KOLVq6CBxERkXpq+PAwE3zlypU0b968bLDk+vXrWbMm/61/FDyISPV5PLuph6+/XsX1qCM020KK5ZBDDuG5554r2xzr+++/5/DDD2fatGmV5Eyv1g4mExERkeJYvXr1JrtqtmzZklWrVuVdnoIHERGRem6LLbZg9uyNWzHNmjWLFi1a5F2eui1ERETquZtuuomhQ4fSuXNnABYuXMjEiRPzLi/rlgczmxd3FEz+2WBm35rZDDO7OHmHxCzyrjazT83sgbivQmXPv298vlEVXNMolulm9lVclKjOqu2vx8w2N7OFZjbTzCqcglnR52dmu5jZBWY23szej9e5mR1fSZlj0/y7Sv55v6L8acpramaHmNlf4uZYC81srZktMLOHzKx/FmWcbGYvx/8X35lZqZn9j4XdSlOvzfr9ExEpxN57783777/P7bffzm233cZ7771Hnz598i4vn5aHp4HEZk9NgB8D+xOWNR5qZgMqWAAoOW9bwrLMQ2O+i+PiSeXEP6w3A8tJv711wuGxPgAdgcHAI9m8qFqqVr8ed19lZtcTdgc9Dbgn3XVZfH7nAhcUUJVXgY/SnF+YYzkHA8/G3xcRttBeCewGHAccZ2YZ98ows1sJG6ytJmz8tQ44BPgbcIiZDXX39Ynrs33/RESK4YMPPuDdd99l9erVzJkzB4DTTiu3cXFW8gkeRrn71OQTZrYz4Q/4vsB/A6OzyRu/SY8m3DxGmdmD7v55mnwnEVY+vK6SPQoSW0k/TdiB8wxq0c02D3Xh9dxBWGL5BjO7L8P+DJV9fm8DfyKsajmLsEx3pa1RSe5097E51Tq9DcDDwGh3fzk5wcxOBP4BXG1mU9x9Skr6cYTAYRHQz90/jOe3BqYQdl/9X8r/38jm/RMRKchvfvMbpk6dyrvvvsuRRx7JU089xYEHHph38FCUAZPuPhf4v/iwfw751gGXACsIezxkWt3wQsCBuzOVZWbtgKOB7wnf4pYDg+IukVXOzErMbMsillejrydb8WY3HuhMaEVK50Iq+Pzc/U53v9zdH3D3j6ukollw9xfc/fjUwCGmTQTGxoc/S5P9qni8IhE4xHxfEoJjgCtTuy+yfP9ERAry0EMP8fzzz9OpUyfGjBnDv//974LWeSjmbItEd0RO/fJxh8K58eHWqelmtjfhW+uL7j6vgqJ+Rtg3YbK7fwU8BDQm3Hirw/8Ci8xskpkNNbPmBZaX1+sxs91if/87GdLbxDEFXxUjX5Robv95mnzZfn51wZx47JJ80sy6AH2AtcCDqZnc/UXCNuedCK1zqTK+fyIixdCiRQsaNWpEkyZNWL58OVtttRX/+c9/8i6vmMFDYivn9/LI2yYev0yTNiQen6ukjNPj8d54HJdyvqo9A8wj1PcB4Ms4oO8wM2ucR3n5vp7EltezMqT3JuwvMTvlfL75cPe3CZ/dfmbWMSV5SDxW9vkVYoCZ/dXM7jCz68xsYLoBikWwUzymjqXoFY/vVLBd98yUa8tU8v6JiBSspKSEZcuWcfbZZ9OnTx969+5N3759K8+YQUFTNc2sCeFb2GmEb8rLgNtyLGN3YDvC4LJn0lzSPx6nV1BGL6An4Q9wooyXCDfznc3sQHd/JZd65crdJwATYl1OAoYBw+PPIjObCExw90rXzivw9SSCgEy7YiaG12YKHnLNlzCdECgMIARPCf2T0qtKutaYd81smLu/VYwnMLNOwIj48OGU5O3icX4FRXyacm2qTO+fiEjBbrst3JrPOeccBg0axPLly9lzzz3zLi+fb2dTElPhCDf8T4DfEAb17ePun2RTiJm1NbMjCAMAGwEXZBgs2TMeK2rRODMe70uMZnd3J/Qlw8aBh+nqcVh8PV2zqXdl3H2Ou18ObAv0A24ndDdcAMwwsw/N7DdmtksFxeT9eqi8BaGy4CHXfAnvxmPqN+ue8ZhPi1Rl3gDOB3YHWhLGDRwF/JswQ+I5M/tRoU8Sg+TxhBay5909dY3lxLJtKyso5rt4bJUhPdP7l6jDyDjts3Tx4sVZ1FpEZFMLFixg2rRpfPrppyxbtoyXXnop77IKnaoJYQrhXsAg4BYzOy0OEktnSprp7GuAI9z96dQEM9sC2Dw+/DpdgRbWljgpPhyXkjwO+BVhKuj57v4d5fUEvnb3T9Ok5S3e7F8GXjaz84FDYz2HANcA15jZLGCgu5e9tkJeT+we2QtYz8b++VSJIKAsSMg3X4ql8Vg2biWbz68Q7n5TyqmVwJNm9izwImF8wVWE8SiF+H+EKZefkX6wZOIftRfwHOXev2TufgdhZgYlJSWFPI+INEBXXHEFEydOZLfddivbHMvM6NevX17lFWuqZlPgd8DlwNNm1id5PnuSROBhhMFj/YDmwDgzO8DdU+fqJ8ZCrKlgCtuxQDtCf/MmNz53/9DMXiPcRE4g/Wj/nmT+Np14fX8GOqScXuLul1aUL6kePwD/inWZAdxAeG19CN9Ek2+shbye3Qg367fdvdyi5WbWGtgR+CalhSjffMmWx+OWSeey+fyKzt3XmtnvgUeBIwspy8xGE1qCFgGHuPuiNJetiMeWadJISVuRIT3d+yciUhSTJ0/mgw8+oFmztGs55qxYUzXXEb7hLWFjK0Q6o9x9hLsPd/eBwPbAW8BWwD/SrLK3LB6bWYbVK9nYhH9vhvRxKdel6gW8aWa/srCa4zdm9g8za5N0zfFsHL+Q+Klw9cMEM9vCzE4ys0cJYxhuJdxInot1WlDE15PtoMfU1oV88yVrHY/J6zgsi8eKPr+qklhdMu9uCzP7C6FbZDEhcPgww6Xz4nHbCopLLPY1L0N6uvdPRKQott9+e9atW1e08oq2t4W7bzCzeYRv6LsCT2aRZ6GZnQC8SZitcQob+/UTK/CtBLYgfBvfZJS7mf2Y0Jy8gbCATzr3AzcBB5jZznFNikT+FsDOhG/ITxBmMuwBjCL0Uf93rEe3yl5LSr2aAUcQBk0OZmPTfWms5/3pvsEW+nrYGAS8kSFv4lt4pvEOueZL1j4ey6ZyVvb5VbFEfdJ1VVXKzP4IXExoFTrM3d+t4PJEULW7mbXIMONi75RrU5V7/0REimXzzTenZ8+eHHLIIZu0Ptx88815lVe04CFOjesWH2b9B9vd3zez2wgDCq81s/tjM3/CbOAgQtN66s3ndELryQsZBlvi7t+Y2RPATwnf1q9MSu5BGMw42d3/J5573sx2JNz4/zvb1xEH1R0S8x3Lxib7ucB9wD8q+OZarNeTGJdQ7uYVW1JOjg9TWxjyzZdst3hMDTAq+vyq0gnxOLPCq9KwsP/GZYRWgMPc/d8VXe/un5nZbEILzVBSxqpY2LulC6HrI9Osk0zvn4hIwY4++miOPvroopVXlOAh3jivJ7Q6rAP+lWMR1xNuhDsApwJjktKmEG4++xH2C0g8pxG6DyBzE3/COMLN9jQz+2XSeIxehAGbv0u5/m2gvZk1cvcNWb6G24Gz4u8L42uY4O5Z3bwKfT3xM9grpp9kZmPdfU0se5tYn0QT/gdJz5tXvjT2JQwYnJpyPu3nVygz60m4IT+VPL4mvp7z4w9Auf1SzGwE4XXNT21VMrPrgCsIXS6HpY47qcDvCQtE/cHMpiXG75jZVmycvjyqgn9Pmd4/EZGCDR8+vPKLcpBP8HBl/OOb0IEw6PBHhOb2C3JdSdDdF8dBib8BfmVm9ya1PkwmzE44lE1v8gMIYya+p/y8+1T/JIzH2IbQnfBEPN8TeMPdU78Rbw18kUPgAGGk/xhgAqHlIJe8UPjr2YMw+PRzQhfQ/PhtuC0hOHiHENg1Be40s9HuPq6AfGXMrAfhPZvm7qnzCCeT/vNLzt+bTdcHSXwLv8HMygalunvy6ozdgEnAUjObG+vfitCa1Jnwb/GKdLN42DjWZ5MOQDM7mjCbBcJGW+elmR0E8L67b7I7qLs/ZGa3E5aifsvMnmPjxlitCe/D39IVVsn7JyJSsA8//JCrrrqqbGOshHxXmcwneBiY8ngNYdDfOOBmd6+oabsifyUsz7s94Rv4XRDWTYgzDPqZWbekwCSx0uJkd880gp1Yxjozu58wZe8MNg0e0i3scxwbd1fMirtfmMv1aRT6ehLjFp4ndJOMAv6L0Gd/F+Gm+BtgJOHmmWgRyTdfskRIW26BsAo+v2StgX3SnN8pzbmEfxM2mepLGKjYi/DN/XNCEHdrBf8We8fjXSnn2yX9XsLG9ybVi4T3aRPu/nMzewX4H8LGXo0JAzfvBm6vIKDM+P6JiBTD6aefzm9+8xsuuugipkyZwpgxYwgrCuTHCslcXcxsGOHGlnE75DzKbESYNveeu5cknT+OsMJf78r6umuT+K33HOB/3f3Wqs6XlH8zQgC2Adgu3ZTMqvj8CmFmHxAGce5UwXLS1VWXSt+/VCUlJV5ammkh0Fru8dT1tdJ7vdJ1WBuGvtcNrukqSD3Rp08fZs2aRY8ePXjrrbDw7kEHHcTLL2/cB9DMZiXfDytStAGTVWwicBGhGflGr3hb7mztTJgF0T52mTxJGBH/a+DauhQ4RJUtL13sfAkjCWt2jKjgxlcVn19e4oyWnYGzazpwiLJ5/+qPwdndDPvqnilSVM2bN2fDhg3stNNO/O1vf+NHP/oRX32V/+SuOtHyAGBm+xBGqv/R3a+s7PosyhtGmBbaHbiTMGBtPvCXuJpfnREX6VpB6FZo7e6rK8lSUL6k/JsDHxPHS3gF/5iK/fnVB7m8f8nqdMuDiNSImTNnsuuuu7Js2TKuvvpqvv32Wy6//HL23XfjULJcWh7qTPAgmcUBh7OAOe7eu7LrC80nNUvBg4hUhfrYbSEVcPfZbNxfocrziYhI3TB48GAyzBoD4LHHHsurXAUPIiIi9dSll2a1BVPOFDyIiIjUUwcffHCVlKvgQUREpJ7q0aNH2m4Ld8fMePPNN/MqV8GDiIhIPfXEE09UflEeFDyIiIjUU9tuu23a86+++ioTJkzg1ltzXhsQUPAgIiLSILzxxhtMmDCBBx54gO22246f/vSneZel4EFERKSemjt3Lvfffz/33Xcf7du358QTT8TdmTJlSkHlKngQERGpp7p3785BBx3E448/zo477gjAjTfeWHC5jSq/REREROqihx9+mE6dOjFgwADOPvtsnn/++YJ200xQ8CAiIlJPHXvssUycOJH333+f/v37c+ONN/Lll19y7rnn8swzz+RdroIHERGRem6LLbbglFNO4YknnuDzzz+nZ8+ejBo1Ku/ytDGWSB2jjbFEpCrksjGWWh5EREQkJ2p5EKljzGwxMD9DcgdgSQXZ2wDf5pleSN7K6lZo2YWk6z0rbr0KLVufZfWmJ9drW3fvWEE5G7m7fvSjn3ryA5RWkn5HvumF5K2sbkUou5DXpfesiPWqhvdEn2U1vmeZftRtIdKwPF5AeiF5K1No2bW1brW1XpWlF1KvQsuure9Zba1XMdJzpm4LkXrEzEo9ywFP1a221q221gtqb91Ur9zV1rrlWy+1PIjUL3fUdAUqUFvrVlvrBbW3bqpX7mpr3fKql1oeREREJCdqeRAREZGcKHgQqcfMbH8zu93MZpjZF2a2xsy+M7M3zWyUmWU3Lav49drFzC4ys6fM7CMzW21m35rZdDO70Mw2q6F6bWFmp5jZTWb2qpmtMjM3syeqsQ4nm9nL8f34zsxKzex/zKxG/l7Hz+oCMxtvZu+b2Yb4nhxfE/VJqldTMzvEzP5iZq+Z2UIzW2tmC8zsITPrX4N1O8/MHjCz98zsazNbZ2aLzew5M/uZmVlN1S2Vmd0QP083s0uzzqduC5H6y8x+B/wSmAd8DCwG2gF7A22Br4D+7v5eNdfrc+BHwGqgFPgc2BrYD2gOzAEOdfel1VyvnvG5Uz3p7kdVw/PfCvyc8L48D6wDDgFaAZOAoe6+vqrrkVKnm4AL0iQNdfeHqrMuyczsUODZ+HARMAtYCewG7BHPX+fu19RA3T4HtgLeBhbEem0L7AMY8CjwU3ffUN11S2ZmewPTCQ0JBlzm7n/OKnM+8zv1ox/91I0foDvQNc35LYD7AQderIF6PQ+cAbRMOd+N8AfXgXtqoF47AHcB5wJ9gf+OdXmiGp77uPhcC4Gdks5vDbwb0y6ogffkLOCPwAnx/Zka63J8ddclpV7/BTwEHJQm7UTgh1jPATVQtwOBLdKc350Q6Dhweg2/f82AdwjBzaRYp0uzza+WB5EGysx+DHxK+KPRwt3X1HCVADCzA4GXCd++27j72hqsywhgDNXQ8mBmpUAfYLi7j0tJO5hw014E/Mhr8BurmU0FDqaGWx4qY2Z3AmcCd7v7mTVdnwQzuxr4LXCfu59cg/X4A3A5cDQhcB1ODi0PGvMg0nD9kHSs1qbwSiS6DZoD7WuyItXFzLoQAoe1wIOp6e7+IuEbYidg3+qtXZ2V+HfUpUZrUV7i/93qmqqAme0DXAJMcPe8FpBS8CDSAMUBidfFh0+5+w8VXV/NdorHtUC1jnmoQb3i8R13/z7DNTNTrpWKJf4dLazRWiQxs+2Ac+LDoq/6mGUdmgP3EP5vpRvLkpUmRauRiNRaZrYTYeAkhI1w9iYM6JpJ6N+vTa6MxydqS1dKNdguHjNteAahiyn5WsnAzDoBI+LDh2uwHqcTuniaElpA9id8af+9u0+qoWpdD+wCDHP3ijYRq5CCB5GGYWtCn2ay54GR7v5FDdQnrTjG4ERgFfCLmq1NtWoZjysruOa7eGxVxXWp08ysCTCesJPk8/k2yxfJAWz6/+4H4GrgrzVRGTPbH7gQmOzuEwspS8GDSC1lZn8kDGbK1SHuviD5hLu/Eoq0RoQpkgcTBm29bWan5TLwrZj1Sin3EOD/CAM4/9vdP8il8KqqVzVJzPvXCPbC/T/C9NbPgJ/VZEXc/SzgLDNrQWgxOh24FjjBzI6szsA91mEMsJwwHbggCh5Eaq/OhObFXDXNlBBH6X8GjDezV4E3gDFmNi2HP2RFr1ecYfEosBlwvruPz6P8oterGq2Ix5YVXJNIW1HBNQ2amY0mzLBYRAgKF9VwlQCI41jeBS4zs0XAn4G/AT+txmrcAOwMnOHuBY8D0YBJkVrK3X/m7pbHz7wsy/8EeIlwUxpYU/WKTan/JKw9cYW735JtXaqyXtVsXjxuW8E1P065VpKY2V+A8wkLoR3i7h/WcJUyGROPg82sOgPXY4ENwHAzm5r8AwyK15wbz91ZWWFqeRBp2BbH41Y18eRmti/wFKEf/1fu/seaqEctkJhWuLuZtcgw42LvlGslil1WFwNfA4e5+7s1XKWKLCOMfWhCWO31y2p87kaELstMto8/W2ZTkIg0QHFgWb/4sNq/pZlZX+BpoDVwrbtfX911qC3c/TNgNqHbZmhqelwkqguhOX569daudjOzUcBlwDeEwOHfNVylyvQjBA7LgLxnO+TK3btlan0jTN2EsEiUuXvPyspT8CBSj5nZdXElydTzWwF3E5Yb/gz4VzXXqw/wDCFwuM7df1Odz19L/T4e/2BmOyZOxs/qtvhwVE2uLlnbmNl1wBWEG/Fh7l7jrTJmdlDcXK1ZmrQDCMufA9zl1bxPSTFpeWqReszMnLB65JuEjbHWE77B9gZaEJpMj3L30mqu11LCxlzLCAMlM7m0kLno+TCzScA28WFHQjPuMiB59sd17v5kFTz3bYR1N1YDz7FxY6zWwGTCfhLVvTFWbzYGLxA2nmpFaK0qW8TL3at15UszO5qN/3ZKCfs0pPO+u4+qnlptsqT5MkJr0iLC+7UD4b0DeJKwvHemBcGqlZmNJcflqTXmQaR++19CM2lP4DDCoMRvCX/UngD+n7svq4F6tY3HLSm//kSya6nGpt2oF+UHLm5J2BExoUq2Mnf3n5vZK8D/EPqmGwPvE1qJbq+hVofWbPraE3ZKc646tUv6vST+pPMiUG3BQ3y+64CDCLMb9idMxV1EWLBqvLtPrsb6VAm1PIiIiEhONOZBREREcqLgQURERHKi4EFERERyouBBREREcqLgQURERHKi4EFERERyouBBREREcqLgQUSkgTOzeWbmZtYt5fzYeH5EzdRMaisFDyIiIpITBQ8iIiKSEwUPIiIikhMFDyIitUwcZ+Dx95FmNsfMVpnZ12b2iJntkSZPt5hvXjblihRCwYOISC1lZjcCtxN2Qn2UsMPoscAMMzuwJusmDZuCBxGR2mskMMDd+7v7SUB3wvbSmwMTzKx5jdZOGiwFDyIitdft7v5S4oG7O/Ar4D/Aj4Hjaqpi0rApeBARqb3Gp55w9/XAffFh/2qtjUik4EFEpPb6JMP5efHYpZrqIbIJBQ8iInVX1jMnzEx/76Vo9I9JRKT26lbJ+S+Szq2Nx5YZ8mxbhPqIAAoeRERqs1NST5hZY+DE+HBqUtJiQgDR3sw6pinryKLXThosBQ8iIrXXz5PXczAzA34D7AgsAB5OpLn7OuDl+PC38dpEvgOB31ZLjaVBaFLTFRARkYz+DrxoZi8BC4HewC7A98Ap7v59yvXXAAcB5wAHm9k7hO6KPsANhGmeIgVTy4OISO11MXAe0A4YAmwFTAb2cfcXUy9292nAIcDzhHUgEl0Vp7n71dVQX2kgLKw5IiIitUVi/wl3t8quFakJankQERGRnCh4EBERkZwoeBAREZGcaMyDiIiI5EQtDyIiIpITBQ8iIiKSEwUPIiIikhMFDyIiIpITBQ8iIiKSEwUPIiIikpP/D1Ecgt1Enz5yAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 360x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#glp.obstable().at['DeltaM_s','pull SM']\n",
    "SM_ewpo={'$A_b$': 0.6, '$A_c$': -0.1, '$A_e$': -2.2, '$A_\\mu$': 0.3, r'$A_\\tau$': 0.9, '$A_b^{FB}$': 2.4, '$A_c^{FB}$': 0.8, \n",
    "         '$A_e^{FB}$': 0.7, '$A_\\mu^{FB}$': -0.5, r'$A_\\tau^{FB}$': -1.5, r'$BR(W\\rightarrow e\\nu)$': 0.8, r'$BR(W\\rightarrow\\mu\\nu)$': 1.4, r'$BR(W\\rightarrow \\tau\\nu)$': -2.6,\n",
    "        '$\\Gamma_W$': 0.2, '$\\Gamma_Z$': -0.5, '$R_b$': -0.7, '$R_c$': 0.01, '$R_e$': -1.4, '$R_\\mu$': -1.5, \n",
    "        r'$R_\\tau$': 0.4, '$M_W$': -1.7, '$\\sigma_0^{had}$': 1.5}\n",
    "TFHM_ewpo={'$A_b$': Obstable.at['A(Z->bb)', 'my pull'], \n",
    "           '$A_c$': Obstable.at['A(Z->cc)', 'my pull'], \n",
    "           '$A_e$': Obstable.at['A(Z->ee)', 'my pull'], \n",
    "           '$A_\\mu$': Obstable.at['A(Z->mumu)', 'my pull'], \n",
    "           '$A_T$': Obstable.at['A(Z->tautau)', 'my pull'], \n",
    "           '$A_b^{FB}$': Obstable.at['AFB(Z->bb)', 'my pull'], \n",
    "           '$A_c^{FB}$': Obstable.at['AFB(Z->cc)', 'my pull'], \n",
    "           '$A_e^{FB}$': Obstable.at['AFB(Z->ee)', 'my pull'], \n",
    "           '$A_\\mu^{FB}$': Obstable.at['AFB(Z->mumu)', 'my pull'], \n",
    "           '$A_T^{FB}$': Obstable.at['AFB(Z->tautau)', 'my pull'], \n",
    "           'BR(W->e nu)': Obstable.at['BR(W->enu)', 'my pull'], \n",
    "           'BR(W->$\\mu$nu)':Obstable.at['BR(W->munu)', 'my pull'],\n",
    "           'BR(W->tau nu)': Obstable.at['BR(W->taunu)', 'my pull'],\n",
    "           '$\\Gamma_W$': Obstable.at['GammaW', 'my pull'], \n",
    "           '$\\Gamma_Z$': Obstable.at['GammaZ', 'my pull'], \n",
    "           '$R_b$': Obstable.at['R_b', 'my pull'], \n",
    "           '$R_c$': Obstable.at['R_c', 'my pull'], \n",
    "           '$R_e$': Obstable.at['R_e', 'my pull'], \n",
    "           '$R_\\mu$': Obstable.at['R_mu', 'my pull'], \n",
    "           '$R_T$': Obstable.at['R_tau', 'my pull'], \n",
    "           '$M_W$': Obstable.at['m_W', 'my pull'], \n",
    "           '$\\sigma_0^{had}$': Obstable.at['sigma_had', 'my pull']}\n",
    "plt.rcParams.update({'font.size': 22})\n",
    "y_pos = np.arange(0, -len(SM_ewpo), -1)\n",
    "fig = plt.figure(figsize = (5, 13))\n",
    "ax = plt.subplot(1, 1, 1)\n",
    "ax.barh(y_pos, SM_ewpo.values(), alpha=0.3, color='b', label='SM')\n",
    "ax.barh(y_pos, TFHM_ewpo.values(), alpha=0.3, color='r', label='TFHM')\n",
    "ax.set_yticks(y_pos)\n",
    "ax.set_ylim([-22, 4])\n",
    "ax.set_yticklabels(SM_ewpo.keys())\n",
    "plt.xlabel('pull')\n",
    "ax.xaxis.set_minor_locator(plt.MultipleLocator(0.2))\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(1))\n",
    "ax.legend(loc='upper center')\n",
    "ax.text(2.8, -21.6, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10, rotation=90)\n",
    "#plt.savefig('dtfhm_ewpo.pdf',  bbox_inches = \"tight\")\n",
    "y_pos = np.arange(0, -len(SM_int), -1)\n",
    "fig2 = plt.figure(figsize = (5, 6))\n",
    "ax2 = plt.subplot(1, 1, 1)\n",
    "ax2.barh(y_pos, SM_int.values(), alpha=0.3, color='b', label='SM')\n",
    "ax2.barh(y_pos, DTFHM_int.values(), alpha=0.3, color='r', label='DTFHM')\n",
    "ax2.set_yticks(y_pos)\n",
    "ax2.set_ylim([-8, 4])\n",
    "ax2.set_yticklabels(SM_int.keys())\n",
    "plt.xlabel('pull')\n",
    "ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.2))\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(1))\n",
    "ax2.legend(loc='upper center')\n",
    "ax2.text(3.8, -7.8, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10, rotation=90)\n",
    "#plt.savefig('dtfhm_int.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "d9412f101bcc409ab756a35cb16b9f4a",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=51.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "8973317647ce4f298599b76a4383e3f8",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=31.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "c1c44d925caf4958bfdd75915f19aac0",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=11.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "# here we calculate some likelihoods for 1d plotting\n",
    "data_for_gzp   = []\n",
    "data_for_theta = []\n",
    "data_for_MZp   = []\n",
    "MZp = MZp_gf\n",
    "theta = theta_gf\n",
    "\n",
    "resolution = 51\n",
    "\n",
    "# plot vs gzp\n",
    "gzp_range   = np.linspace(0.,  1.2, num=resolution)\n",
    "for gzp in log_progress(gzp_range):\n",
    "    data_for_gzp.append(calc_likelihoods(MZp, gzp, theta))\n",
    "gzp = gzp_gf\n",
    "    \n",
    "resolution = 31    \n",
    "# plot vs theta\n",
    "theta_range = np.linspace(0,  0.3, num=resolution)\n",
    "for theta in log_progress(theta_range):\n",
    "        data_for_theta.append(calc_likelihoods(MZp, gzp, theta))\n",
    "theta = theta_gf\n",
    "        \n",
    "resolution = 11    \n",
    "# plot vs MZp\n",
    "MZp_range   = np.linspace(2000,  10000, num=resolution)\n",
    "for MZp in log_progress(MZp_range):\n",
    "        gzp = gzp_gf * MZp / 3000\n",
    "        data_for_MZp.append(calc_likelihoods(MZp, gzp, theta))\n",
    "MZp = MZp_gf\n",
    "gzp = gzp_gf\n",
    "        \n",
    "# save data\n",
    "#with open('dtfhm_1d.dat', 'wb') as filehandle:\n",
    "#    pickle.dump(data_for_gzp, filehandle)\n",
    "#    pickle.dump(data_for_theta, filehandle)\n",
    "#    pickle.dump(data_for_MZp, filehandle)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(10.52, 30, '$\\\\theta_{23}$=0.12184856920922175\\n$g_{Z^\\\\prime}$=0.428200586414896$M_{Z^\\\\prime}$/3 TeV')"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAoQAAAFXCAYAAAA79V9TAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAACSkklEQVR4nOzdd3gUxRvA8e+bBoEECL13CD1A6IggVcBKUUSliYigKMWfIIpix4YKogJKERAEFKVX6Sg9IL33TkKHtPn9sXdwhEu/5BLyfp5nn+V2Z2bn7pbkzewUMcaglFJKKaUyLg93V0AppZRSSrmXBoRKKaWUUhmcBoRKKaWUUhmcBoRKKaWUUhmcBoRKKaWUUhmcBoRKKaWUUhmcBoQxiMjHImJs24A40nUUkVUicklErorIRhHpLSL6mSqllFIqXdHgxYGI1AT+B8Q5OaOIfAdMBmoAq4DFQFlgJDBDRDxTuKpKKaWUUi6jAaGNiGQCxgNngD/jSNcW6AWcBqoYYx4xxjwJlAF2AU8Cr6R4hZVSSimlXEQDwjveByoAPYFLcaQbZNu/aYzZZz9ojDkDvGx7OVAfHSullFIqvdCgBRCR2kB/YIoxZnYc6QoDwUA4MD3meWPMCuAEkB+okzK1VUoppZRyrQwfEIpIZmACcBF4LZ7k1Wz7HcaYG7Gk2RAjrVJKKaVUmubl7gqkAR8BgUAHY8z5eNKWsO2PxJHmaIy0SimllFJpWoZuIRSResDrwCxjzLQEZPGz7a/Fkeaqbe+fjKoppZRSSqWaDNtCKCK+wDjgMtao4QRls+3jnJYmAdfuAfQAyJw5c3DRokWTU5yyiY6OxsMjQ/+N41L6ebqWfp6utXfv3vPGmDzurodS94sMGxACH2PNHdjNGHMqgXmu2PZ+caSxn7sSWwJjzGhgNEBgYKDZs2dPAi+v4rJ8+XIaNWrk7mrcN/TzdC39PF1LROLquqOUSqSMHBA+CUQDnUWkc4xz5Wz7l0XkEWC/MaY7cNh2vFgc5Rax7Q/HkUYppZRSKs3IyAEhWH0oG8ZxvqRty2F7vcW2rygivrGMNK4ZI61SSimlVJqWYTu0GGOKG2PE2YY1DQ3AG7ZjVW15jgGbAR+gfcwyRaQhUBhrFZN1qfJGlFJKKaWSKcMGhMnwiW0/TERK2w+KSF5glO3lp8aY6FSvmVJKKaVUEmT0R8aJZoyZISLfYy1Tt11ElgARQBMgGzALGOm+GiqllFJKJY4GhElgjOklIquB3lh9ED2B3cDPwPfaOqiUUkqp9EQDQieMMV2ALvGkmQJMSY36KKWUUkqlJO1DqJRSSimVwWlAqJRSSimVwWlAqJRSSimVwWlAqJRSSimVwWlAqJRSSimVwWlAqJRSSimVwWlAqJRSSimVwWlAqJRSSimVwWlAqJRSSimVwWlAqJRSSimVwWlAqJRSSimVwWlAqJRSSimVwWlAqJRSSimVwWlAqJRSSimVwWlAqJRSSimVwWlAqJRSSimVwWlAqJRSSimVwWlAqJRSSimVwXm5uwJKqcSJjo7m1KlTHDlyhEuXLlG3bl1y5Mjh7moppZRKxzQgVCqNOnPmDPPmzePQoUMcOXKEo0ePcuTIEY4fP05ERMTtdJ6entSvX59WrVrRqlUrKlWqhIi4seZKKaXSGw0IlUpDjDGsW7eOkSNHMmPGDCIiIvDw8KBgwYIUK1aMunXrUrRoUYoVK0bRokXJnDkzS5cuZd68eQwcOJCBAwdSuHBhWrZsSatWrWjSpAn+/v7ufltKKaXSOA0IlUoDrl+/zpQpU/juu+/YunUr2bNnp1evXnTv3p3AwEC8vb1jzdu4cWM++ugjTp48yYIFC5g3bx5Tp05lzJgx+Pr68uWXX9KzZ09tNVRKKRUrHVSilBvt37+ffv36UahQIV588UWioqL44YcfOH78OF9//TWVKlWKMxh0VLBgQbp168aMGTM4f/48f//9Nw0bNqRXr160b9+esLCwlH0zSiml0i0NCJVyg+vXr/PKK69QpkwZRowYQYsWLVi5ciUhISG89NJL+Pn5Jat8Hx8fGjVqxNy5c/n888/5888/qVq1Kv/884+L3oFSSqn7iQaESqWyLVu2EBwczHfffUefPn04evQoU6dOpUGDBi5/rOvh4cGAAQNYvXo1IsIDDzzAsGHDiI6Odul1lFJKpW8aECqVSqKiohg2bBi1a9fm8uXLLF68mG+++YYCBQqk+LVr167Nli1baNOmDQMHDqRly5acOXMmxa+rlFIqfdCAUKlUcPToUZo0acLAgQN57LHH2LZtG02bNk3VOuTIkYNp06bx448/snLlSoKCgliyZEmq1kEppVTapAGhm4jIoyIy+urVq+6uikphv/76K1WqVGHTpk2MGzeO6dOnkytXLrfURUTo0aMH69evJ2fOnDRv3pw///zTLXVRSimVdmhA6CbGmNnGmB7JHTyg0q7Lly/z3HPP0bFjRypUqMDWrVvp0qVLmpj+pXLlymzYsIHg4GA6derEvn373F0lpZRSbqQBoVIp4PTp0zRs2JCpU6cydOhQVq5cSalSpdxdrbtkzZqVGTNm4OXlRZs2bbh27Zq7q6SUUspNNCBUysX2799PvXr12LdvH3PnzmXIkCF4eaXNOeCLFSvGr7/+yo4dO3jppZcwxri7SkoppdxAA0KlXGjTpk3Uq1ePK1eusGzZMlq0aOHuKsWrefPmvP/++0yePJlRo0a5uzpKKaXcQANCpVxkyZIlNGrUiCxZsrB69Wpq1arl7iol2FtvvcUjjzxC3759Wbdunburo5RSKpVpQKiUC0ybNo1WrVpRokQJ1q5dS2BgoLurlCgeHh5MnDiRIkWK0K5dO52jUCmlMhgNCJVKphEjRvDMM89Qp04dVq5cScGCBd1dpSQJCAhg5syZXLx4kQ4dOhAVFeXuKimllEolGhAqlUTGGAYPHkyfPn14/PHHWbhwITly5HB3tZKlatWq/PDDDyxfvpyxY8e6uzpKKaVSiQaESiWBMYbXX3+djz/+mBdffJHp06fj6+vr7mq5ROfOnenZsydTp07l999/d3d1lFJKpQINCJVKgnfeeYdvv/2Wvn378uOPP6bZaWWS6uuvv6ZcuXJ06dKFQ4cOubs6SimlUpgGhEol0rBhw/joo4/o3r07X375ZZpYecTVMmXKxLvvvktERATvvfeeu6ujlFIqhWlAqFQijBo1ioEDB9KhQwd++OGH+zIYtMufPz+9e/dm0qRJ7Nq1y93VUUoplYI0IFQqgX755Rd69+7No48+ysSJE/H09HR3lVLcwIEDyZIlC0OGDHF3VZRSSqUgDQiVSoA//viDrl270rhxY3777Te8vb3dXaVUkTt3bvr27cuMGTPYsmWLu6ujlFIqhWhAqFQ8Fi1aRIcOHahZsyZ//vknmTNndneVUlW/fv3IkSMH77zzjruropRSKoVoQKhUHNasWcMTTzxBuXLlmDdvHn5+fu6uUqrLkSMH//vf/5g7d64ua6eUUvcpDQiVisXWrVtp1aoVRYoUYdGiRQQEBLi7Sm7Tp08f8ubNy9tvv+3uqiillEoBGhAq5cSJEydo3bo12bNnZ/HixeTLl8/dVXKrrFmzMmjQIJYtW8ayZcvcXR2llFIupgGhUjFcvXqVRx99lMuXLzNnzhyKFi3q7iqlCT179qRw4cK8/fbbGGPcXR2llFIupAGhUg6ioqJ47rnnCAkJYdq0aVSpUsXdVUozMmfOzDvvvMO6deuYN2+eu6ujlFLKhTQgVMrBwIED+fPPP/n6669p1aqVu6uT5nTt2pWSJUvyzjvvEB0d7e7qKKWUchENCJWyGTt2LF988QW9e/fm1VdfdXd10iRvb2/ee+89tmzZwu+//+7u6iillHIRDQiVApYuXcrLL7/Mww8/zNdff+3u6qRpHTt2pHz58gwZMoSoqCh3V0cppZQLaECoMrzdu3fTrl07AgMDmTp1Kl5eXu6uUprm6enJ+++/z65du5gyZYq7q6OUUsoFNCBUGdr58+d55JFH8PHxYc6cOWTPnt3dVUoX2rRpQ7Vq1XjvvfeIiIhwd3WUUkolkwaEKsO6desWTz75JMePH2fWrFkUL17c3VVKNzw8PPjggw84ePAgv/32m7uro5RSKpk0IFQZkjGGnj17snr1asaPH0/dunXdXaV0p2XLlpQoUYKff/7Z3VVRSimVTBoQqgzp66+/Zvz48QwZMoQOHTq4uzrpkoeHB127dmXZsmUcPnzY3dVRSimVDBk2IBQRbxFpIiJfisg/InJKRMJF5ISIzBCRRvHk7ygiq0TkkohcFZGNItJbRDLsZ5peLFy4kAEDBtCmTRveffddd1cnXevcuTMiwoQJE9xdFaWUUsmQ4OBFRDLHcc5fRB50TZVSTUNgCdAPKAZsAv4ALgJtgb9F5H1nGUXkO2AyUANYBSwGygIjgRki4pnitVdJsnfvXp5++mkqVarEhAkT8PDQ+D05ihYtSpMmTRg/frxOVK2UUulYvL8NReRdEQkFronIARHpKyISI1kF4O8UqWHKiQZmAg8aYwoYYx4xxjxtjKkMdACigHdE5CHHTCLSFugFnAaq2PI9CZQBdgFPAq+k5htRCRMWFsZjjz2Gt7c3f/75J35+fu6u0n2ha9euHD58mOXLl7u7KkoppZIozoBQRF4A3gF+A3oD/wKfA4tExD/lq5dyjDHLjDHtjDGrnJybBoy3vXwuxulBtv2bxph9DnnOAC/bXg7UR8dpS1RUFM888wwHDhxg5syZOqLYhZ588kmyZ8/OuHHj3F0VpZRSSRRf0PIqMMwY85Ix5gdjTEegEVAeWCUi+VO6gm60xbYvbD8gIoWBYCAcmB4zgzFmBXACyA/USYU6qgQaOHAgCxYs4LvvvuPBB9Nb74a0zdfXl2eeeYaZM2dy6dIld1dHKaVUEsQXEJbG6h93mzFmNVaw4wn8IyKBKVQ3dytj259yOFbNtt9hjLkRS74NMdIqN5s4ceLtNYp79Ojh7urcl7p27cqNGzd0TkKllEqn4gsIQ4E8MQ8aY44DDwDHgdXAfTWJm63ls4vt5UyHUyVs+yNxZD8aI61yo3/++YcXX3yRhx56iOHDh7u7OvetmjVrUqFCBZ2TUCml0qn4Fm3dCDyB88ejl0Skqe3cV4Bxee3cQES8gElAdmCpMWa2w2n7KIRrcRRx1baPtY+liPQAegDkyZNHO+O7yNWrV+/6LM+dO0fPnj3JlSsXr732GmvWrHFf5dKhmJ9nfBo2bMj333/PhAkTKFasWMpVLJ1K7OeplFKpKb6AcArQV0RyGmMuxjxpjLkpIk8A3wPNUqB+7vAD0AQ4xr0DSuyjq5MV/BpjRgOjAQIDA02jRo2SU5yyWb58OfbP8ubNmzRs2JDw8HBWrFhBpUqV3Fu5dMjx80yI8uXLM3r0aHbu3Ennzp1TrmLpVGI/T6WUSk1xPjI2xkw3xtRzFgw6pIkyxvQwxqT7R6Qi8g3wAtaUMk2MMadjJLli28c1X4n93JU40qgUZIyhd+/erF+/ngkTJmgwmEry5ctH69atmThxIpGRke6ujlJKqURI1tQoIvKIqyribiLyJdAHOIcVDO5zkuywbR/X87AiMdKqVPbjjz/y888/M3jwYNq0aePu6mQoXbt25fTp0yxYsMDdVVFKKZUIyZ0rb5aIfORkoup0RUQ+w1qx5ALQzBizM5ak9qloKoqIbyxpasZIq1LRmjVr6NOnDy1btmTo0KHurk6G07p1a/LmzatzEiqlVDqT3IDwIjAQWCIieV1Qn1QnIp8Cb2CNqG5mjAmJLa0x5hiwGfAB2jspqyHWvIWngXUpUmEVq/Pnz9OuXTuKFi3K5MmT8fTUFQRTm7e3N8899xyzZ8/m3Llz7q6OUkqpBEpuQFgNa/WSh4BNIlIvIZlEpL+IfJXMayebiHwAvAmEYQWDCWnV+8S2HyYipR3KyguMsr381BijC7umovDwcN577z0uX77MrFmzCAgIcHeVMqyuXbsSERHB5MmT3V0VpZRSCZSsgNAYcwJ4EPgOKAT8LSJ9E5D1Eaz1gN1GRB4D3ra93A+8KiLjnWwDHfMZY2ZgjarOD2wXkdki8juwD2tN51nAyFR7IwqA1157jR07djBu3DgdROJmlSpVokaNGowbNw5j7ovZqJRS6r4X37Qz8TLGRGIFU2uAscAXtpbCbsaY2yNtRSQzUBVrXsOGWEGYO+V0+HcN2+bMCuBTxwPGmF4ishprfeeGWKu27AZ+Br7X1sHUNXbsWH744Qc6dOjAU0895e7qKKBbt2706tWLLVu2UL16dXdXRymlVDyS+8j4NmPMVKwBFXuANsAGEeknIuNEZBtwGVgD/M+W5UdXXTspjDHjjTGSgK1RLPmnGGPqG2OyGWOyGmOCjTHfaTCYuv7991969+5Ns2bN6N69u7uro2w6dOhApkyZdOUSpZRKJ5IdEIpIFhFpKCKvA4OwWh0FKAt8DnQCKmHNy7cM+AxoYYz5MrnXVhnb6dOnadu2LQULFuTXX3/NkINILly/QFR0lLurcY+AgACefPJJpkyZws2bN91dHaWUUvFI1iNjEWmGtXSdfZk2+/QzF4AQrPWOvYE5QDtjTHhyrqeUXXh4OO3bt+fixYusXbuWXLlyubtKLhceFc62M9u4fOsyjUs0BmDw0sHciLzBVy2sMVk1x9TkyKUj5Muaj4L+BSngX4CCfta+gF8BiuUoRqPijcjslTnV69+1a1emTp3KvHnzdD5IpZRK45Lbh/ADIBuwHZgLbAI2GmOOAIhILayAsTWwUkTa26ZuUSpZ+vXrx+rVq5k8eTJVq1Z1d3VcwhjDvov7WLh/IQsPLGT54eVci7hG3qx5OTPgDABXwq9wPeL67TyfNPmE/87+x8krJzl19RTHLh1j/Yn1nL129naapiWbsvj5xbevkVrThjZu3Jjs2bMzd+5cDQiVUiqNS25AWBFrMEV1Y8w9z62MMetFpBrwK9Zax5tE5HljzMJkXldlYOPGjeO7776jX79+dOzY0d3VSZZLNy+x7NAyFh6wgsDDYYcBKBVQis5BnWlcojGlcpa6nf7blt/elf/pSk/zNE/fU25EVARnrp1hx9kdeHlY/81Db4RS96e6fNn8S1qXbZ1yb8rGy8uL5s2bs2DBglQNRJVSSiVecgPCU8B6Z8GgnTHmoog8DAwFBgNzReRDY8x7yby2yoDWr19Pz549adKkCcOGDXN3dZIk2kRjjMHTw5MfNv7AwKUD8ffxp3GJxvyv3v9oXqr5XUFgUnh7elM4W2EKZyt8+9iFGxconqM4+f3yA7Dx5EbWHVtHj+AeZPLKlKzrxaZly5ZMnz6dbdu2ERQUlCLXUEoplXzJCgiNMWVFJN6BKcaajGyIiKwDJgHviEhdY0yL5FxfZSxnzpyhTZs2FChQgKlTp+LllexZk1Ld4bDDNPulGZ82+ZS2FdrSsXJH6hapS93CdfH29E7Ra5fOWZoFz91ZY3jO3jkMXTGU0ZtHM/GJiVQrUM3l13z44YcBmD9/vgaEKtVt2rSpuKenZw8PD4+WxhidrV5lSCISGh0dPT8qKmp0cHDw4djSuWIewgRPs2KMmS8i1YGZQNPkXltlHI6DSNasWUPu3LndXaUE23BiA8cuH6NN+TYUyVaEqvmrkj1zdgCKZC9CkexF3FKv9xq9R61Ctej+V3dqja3FkAeHMKjBoNuPmF2hQIECVK1alXnz5jFw4MD4MyjlIps2bSru7e39e758+XLkyJHjio+Pz3nttqAyGmMM4eHh3mFhYR3OnDnz8KZNm9rEFhS6bB7ChLINOKkHjEnta6v0q3///qxatYqxY8dSrZrrW7JcLdpEM33HdGqOqUmtsbV4Y/Ebtx8TT28/naYl08bfQ63KtOK/Xv/RvkJ7hiwfQr2f6rHr3C7XXqNVK9auXUtYWJhLy1UqLp6enj3y5cuXI1++fBczZcoUocGgyohEhEyZMkXky5fvYr58+XJ4enr2iC1tqgeEAMaYcGNMT3dcW6U/48ePZ+TIkfTt2zfNDyIxxjBr9yyq/ViNp2Y8xZVbVxjZciSbe2xOs4MqcvrmZErbKfzW7jcOhh6k+ujqDF83nGgXzbHesmVLoqKiWLJkiUvKUyohPDw8WubIkeNK/CmVyhhy5MhxxcPDo2Vs59NfJyyVoWzYsIGePXvSuHFjPvvsM3dXJ1bGGObvn8+Qv4ew6dQmyuQsw6QnJ9GhUgc8PVwzYXZEBPz3Hxw6ZG2HD8OpU/D88/D443D2LLz9Nvj4gLe3tWXJYp2rVg2Mgbhi0vYV29OgWAN6zO5Bv0X9qJ2zNusarUt2IFunTh1y5MjB/PnzadeuXbLKUiqhjDEBPj4+591dD6XSCh8fnwhjTKz9rTQgVGnWmTNnePLJJ8mfPz/Tpk1Ls4NILt28RMvJLVl3fB0lcpRg3OPjeK7Kc0nui3f5MqxfD//8A5s3w8MPQ48eEBYGjssCZ8sGhQpBaOidfLNnQ3i4FTxGRMCtW1CihBUQbtoELVtCYKC1lS0LFSpAo0bgb5taPr9ffv7s8CcTQiawc9dOl7Rqenl50axZM+bPn6/Tz6hUpfeaUnfE9/8hbf6GVRnerVu3aNu2LRcuXEizg0hOXz1Nfr/8ZMuUjZIBJelStQtdq3ZN1GhhY6yALmdOiI6G2rWtwM0Y63zZsvDAA9a/c+eGmTOheHEryMuR4+4Wv9KlrRZDRxEREGWbFCprVnjySdizB+bNA/syw/PnW0Hn2bNWeXnyCF2qdmF52HIA/tj1B4WyFaJWoVqJ/ozsWrVqxfTp0wkJCblvJhJXSqn7iQaEKs0xxtCtWzfWrFnD1KlTqe7YLJZGjNowijcWv8Hu3rspkr0Ik9pMSnDe8HBYtAh++80KzMqXh1WrwMMD6teH1q2hbl0rOMyR404+EUjsgh/2R8dgXWf06DvnLl2CrVutawF8/TUMGwYNGliBY/78mQiPCufNJW8SmDuQ2c/MTtzFHThOP6MBoVJKpT0uDQhFpADgbYw56spyVcby/vvvM2XKFD788EOefvreVTjc5WbkTcJuhpHfLz+ty7Tm5JWTBPgmbmqzzz+Hjz+2Hv/myAGPPQZNHQYcf/21K2sct+zZoWHDO6+ffRa8vOD33+H11wHqUq8ezP9zCfmzJW+t6Pz581OtWjXmz5/PoEGDklWWUkop13P1KONlwEEXl6kykMmTJ/Pee+/RuXNn3nrrLXdXB7BaLP/Y9QcVvqtApz86AVAsRzE+bPwhfj5+seaLioIlS6z+fxcuWMfy5LGCwLlz4cwZmDDBGhSSFlSsCO+/bw1c2bsXevQ4QOvWUCp3UbL6ZGXOoit0ndWNU1dOxV+YEy1bttTpZ5RK5woVKlRZRIL37Nnjk9yy5syZ4y8iwbVq1Qp0Rd3i07Zt2+IiEvztt98m7y/c+1RKTDujvXhVkqxZs4Zu3brRsGFDRo8enSY6hP939j+a/dKMNr+1IYt3Ft6s/2a8ec6csVoBS5WCZs3g119h2zbrXJcuVhDYqpU1GjitKlMGnnnmGPaYfMMGeLTzfiZu+o0637XgwrXQRJfZqlUroqKiWLx4sYtrq5RSKrncMg+hUjEdOHCAJ554gmLFijFz5kx83BwtXbl1hb4L+lL1h6psPrWZkS1HsrXnVpqUbBJnvlOnoEgRGDzYGuTx22/WYI2HHkqliqeQ6tXh1+HVKLRqFkev7aHooNZMnn6N6ERMVVi7du3b088opZRKWzQgVG4XGhpK69atiY6OZu7cueTK5d7W/Fm7Z1FhVAW++fcbXqz+Ivte3UfvWr2dTiNz6RKMHMntlrQCBeDLL2H3butxcfv24Oubym8gBXh6QocOcGhpU14v8ivXA/6ly/wnuRB2K8FleHl50bx5cxYsWICxD6NWSimVJmhAqNwqPDyctm3bcvDgQf744w/KlCnjtroYY+g4syNPTnuSnL45WfvCWr5/5HtyZbk3QD1yBPr0seYBfPVVWLECIiOtc6++as3zdz/y9IThPdow9rGfiCy2mJeXPEt4RBTDh8O1a/Hnb9myJadOnSIkJCTlK6uUitfatWt9mzRpUip79uxVfX19q1WsWLH8119/nQtARIJFJDihZV2+fNnjzTffzB8YGFghS5Ys1Xx9fauVK1euwsCBA/NfuXIlznjj8uXLHr169SpUuHDhyj4+PtXz589fpXPnzkVOnz7tdGb/8ePH52jfvn3x0qVLV/T396+aKVOm6kWLFq30/PPPF92/f3/C5/5St+m0M8ptjDH06tWLv//+mwkTJvDggw+6pR5R0VF4iAciQp3CdaheoDqv1X4t1vkEp0yBTp2saWCefRZeeQVq1EjlSrvZC8FduBIRRt+Ffel98zPG9hvEyJHw00/WRNexsU8/M2/ePJ1+Rik3++uvv/yfeuqpMrdu3ZISJUrcrFix4vWzZ896DxgwoPiuXbsS9Wzj1KlTXg0bNiy7b98+32zZskXVr1//sojwzz//+A8bNqzQrFmzcq5YsWJPvnz5omLmjYiIkAYNGpTdt2+fb506da5UqlTp2r///us/ceLEvCtWrMi+atWq3UWKFIl0zNO9e/dSPj4+0aVKlbpZv379y+Hh4R47d+7MMmnSpDxz5swJWLFixe4qVaok/BGG0hZC5T7Dhg3jp59+4p133qFTp05uqcOpK6eoOaYm03dOB6BP7T4MqDfgnmBw3TprwmiABx+0WgEPHoTx4zNeMGj3ep3XaVu+Lb8cHcov8/cgYvWV7N0brsSygmz+/PmpXr269iNUys2uXLni0b179xK3bt2S119//dT+/ft3zJ49+9C///67d/78+bsnTZqUJzHlvfDCC0X37dvnGxwcfPXAgQPbFy9efGDRokUHDhw4sL1atWrX9uzZ49u9e/eizvJu3bo166VLl7x27Njx37Jly/YvWLDg4MGDB7fXrVv3ypEjRzK99NJL9+T74YcfDp45cyZk+/btuxYsWHBw2bJl+48dO7atT58+p8LCwrxeeeUVp9dSsdMWQuUWEydOZNCgQTzzzDMMHTo01a9vX0Itb9a8FM5WmCzeWZykgYUL4ZNPYOVKeOIJ+OMPKFwYhg9P9SqnSSNbjWTpoaX8Ez2CbdtG8vbb1lyKe/ZYfSidadmyJZ9++ilhYWHkcJx5W6lU1K1btyL//fffvf/x07BKlSpd//nnn4+5oqwJEyYEnDt3zrtYsWK3vvjii5MeHnfah5o1a3atU6dOZ3/44Yf8CSlr7969PgsWLAjw8PBgzJgxR3Lnzn27FTBPnjxRY8aMOVyrVq2K8+bNy7l///7jpUuXjohZxieffHKsRIkSt48HBAREjx49+kjVqlUrLVy4MGD//v3ejvm6d+9+z1QH3t7efPPNNyd//fXX3GvWrMkWGhrqERAQkIihbxmbthCqVLdgwQJeeOEFmjRpwrhx41J9epmF+xdSe2xtLly/gKeHJ3898xePlH3krjQrVkCdOtbavwcPWgHgL7+kajXThfx++VnddTXfPPwNWbLAV1/B6tXwwQfW+Rs34OrVu/O0bNlSp59Rys1WrlzpB/DEE09c9PS8t5tep06dLia0rCVLlvgZYwgKCrpWrVq1mzHPBwcH36xcufK16OhoFi9e7B/zvL+/f9QzzzxzKebxSpUq3QoKCroaW75t27Zl+vDDD/N26dKlSPv27Yu3bdu2eNu2bYtHRUVJdHQ0O3fuzJTQ96C0hVClsg0bNtCuXTsqVarE77//TqZMqff/9cL1C/Rd2Jdftv1CudzlOHPtjNMBIwDr11tTyIwZY/UXTMtzBrpbxbwVATh77SyR0ZHUq1fw9rl33rGC67lzIW9e65jj9DPt27d3R5WVwlUtbenVqVOnfACKFSsW7ux8mTJlnB535sSJEz4ARYoUibXPXrFixW6FhIRkPXHixD2dswsVKhTrtQoXLhy+efNmjh8/fvuncEREBJ06dSo2bdq03HHNWBAWFuZ0QIpyTlsIVarZt28frVq1Im/evMyfP59s2bKlynWNMUz7bxrlvyvPr//9ytsN3mbLS1uokKfC7TQ7d1rrBE+yLUncp4+1Wkf37hoMJkREVAS1xtTi5bkv33W8YUPYsQPq1YP9+61jXl5etGjRgvnz5xOdmIkMlVIuJyJOIyoPD48Ezw1lD8rietqT3KmmHOv54Ycf5ps6dWru3LlzR4wePfrgvn37tl2/fn2zMWaTMWZT1apVr9mu6f7VDdIRDQhVqjh9+jQtWrQArEfG+fMnqGtKsh2/fJzHpz5Oh5kdKJ6jOJt6bOKDxh+Q2SszYE0f07UrVK5s9XmzP97MlAkyZ06VKt4XvD29+bL5l3zS5JO7jj/6KCxbZq3dXK+e1fIK1mPj06dP6/QzSrlJ/vz5IwCOHDni9DHNvn37Evz4pnDhwuEAR48ejTXPsWPHMgEUKlTonv6D9hZGZ+wtgwULFrydb9asWQEA33zzzZEXX3wxtHTp0hG+vr63A8bY3pOKmwaEKsVdvnyZVq1acebMGebNm0fZsmVT/JrRJpofNv5Ahe8qsOTgEr5s/iXrXlhHlXxVbqf5/HMoW9ZaWq5vX6uvYM+eKV61+1bbCm1vt7pGRN35mV+nDqxZA1mzQuvWVtBtn35GRxsr5R4NGjS4AvDnn38GREXdMxMMEydOzJnQspo2bXpVRAgJCcm6bdu2e4KxzZs3Z962bVtWDw8PmjVrds8cBFeuXPGcNm1a9pjHd+7c6RMSEuInIjRr1ux2b+RLly55ARQvXvyeR81//PFHttDQUO0OlwSuDghnA1NcXOZ9SUQeFZHRV2P2uL/PhIeH06ZNG7Zv387MmTOpWbNmqlx325lt9Jrbi1qFavFfr//oV7cfnh6eXL4M169baUqWtPoH7t8PX3wBuXOnStXua8YYuv7Zlef+eO6u44GB1tQ906aBnx/ky5dPp59Ryo26dOkSmitXrshDhw5lHjhwYAHH7hvLli3LOmHChLwJLats2bLhLVq0CI2OjubFF18sduHChdt9986fP+/Zo0ePYtHR0bRq1eqisxHGAIMGDSp85MiR2/0LL1265NGjR49iUVFRNGvWLMyxT2PJkiVvAowYMSKPYzC7Y8eOTH369NHpZpLIpQGhMeZ/xpjnXVnm/coYM9sY08PPz8/dVUkx0dHRdOnShaVLl/LTTz/dbhVKKVEmisUHrJGrVfNXZe0La1n8/GJKBpTk5k1rOpRSpe5MGdO2rTVopHDhFK1WhiIilAooxW87fmPW7ll3ncufHxo3tv49Zgz4+w9jzZq1hIbeM3uEUiqFZcuWLXrMmDGHfHx8zBdffFGwTJkyFR999NESderUKdu8efNyHTp0OAfg5eWVoM5/P//889EyZcrcWL9+vX+pUqUqt2jRolSLFi1KlSpVqvKmTZv8AgMDb4wdO/aos7xVq1a95ufnF1WhQoVKTZo0KdWyZcuSJUqUqLxmzZpsRYoUuTVmzJgjjunfeuutU15eXubXX3/NU6pUqUqPPPJIyfr165epVq1axQIFCkRUq1YtAesmqZj0kbFKEcYY+vXrx6+//sqnn36aKhNP/3bsN1pMasHOczsBqFO4DtHRwvjxVgtV375QtSrYujKqFPK/+v+jSr4q9Jrbi7CbYU7TrFsHK1Y0xZjvWLhwaepWUCkFwJNPPnl56dKlux966KFL586d816yZEmOS5cueX3yySdHBg4ceAYgICAgMr5yAAoUKBC5YcOG3W+88cbJvHnzhq9cuTLbypUrs+XPnz/8zTffPLF+/frdzlYpAfD29jarV6/e++yzz57bvXt3lqVLl+bw9vY2zz///Ll///13d9GiRe+qQ9OmTa+tWLFiV6NGjS5dvXrVc8mSJTlOnz7t06dPn1MrVqzYm9AgVt1NdJF59woMDDR79uxxdzVcbvDgwXz88ce8/vrrfPXVVyk21+CNiBucvHKSUjlLMX/pfMILhfN4ucdvn+/e3VpOrUYNa4Lppk1TpBr3peXLl9MornXo4rDx5EZqj61Nt6rdGPPYmHvOGwMDB0bx2WeeBAZuZMeOGjiZCu2+kpzPU91LRDYZY2JdJygkJORwUFDQ+dSs0/3ku+++y/nKK6+UeOihhy4tW7Zsv7vro1wjJCQkd1BQUHFn57SFULncRx99xMcff0yPHj1SNBhcdWQVVX+syiO/PkJkdCS+nr48Xu5xNm+25hAE6NULZsywRrdqMJh6ahSswYC6Axi7ZSyrjqy657wIDBvmSYkSY9izpwbdullBolIq9Zw4ccJr796994zwXbp0adZ33323CECnTp00qM4gNCBULvXVV1/x9ttv8/zzz/P999+nSDAYeiOUHrN78OD4BwmPCmdEyxF4eXhx9mwmOnWC4GD4+GMrbfXqVl/BVF4MRQHvNnqXfFnz8f7K92NN07HjEUTepVSpcP2OlEplGzZs8A0MDKxctmzZCo0bNy798MMPl6xQoUL5pk2blrtw4YLXE088caFLly5h7q6nSh0aECqXGTVqFP3796d9+/b8/PPPOK6N6QqOE0z/vOVn3qj3Bv+9/B+1cjdl8GB4/vla/PYbvPkmfPihSy+tkiCLdxb61+3PkoNLWH9ivdM09erVw5j3adBgDQCHDmlLoVKppXLlyjefffbZc9HR0bJp0ya/JUuW5Dh58mSmOnXqXBk5cuShmTNnHnZ3HVXq0bl6lEuMGzeO3r178+ijjzJ58mS8vFx7ax0JO0Kveb2Yt28ewQWCmf/sfKoVqAZA774wahQ0bXqesWPzUayYSy+tkqFnjZ58svoTPl71MbM6zLrnfN26dQFYu3YtpUo9RLVq8Pzz8O232qqrVEorVapUxKRJk5yO/FUZT4q0EIrIShEZKSIvikhtEcmSEtdRacOvv/7KCy+8QPPmzfntt9/w9r5nqcpk+WnzT1QYVYEVh1fwdYuv+eeFfzm5uRrbtlnn33rL6iM4ePAuDQbTGP9M/gx6YBDlc5d3unRVQEAAFSpUYM2aNRQpAi+8ACNHQv/+2lKolFKpKaVaCB8AagHegADRInIQ2GbbQoBtxphDKXR9lUr++OMPnn/+eR588EH++OMPMqfAem/ZMmXjoeIPMar1KEIPF+XhFrB0KXTuDOPHQ6FC1rZ8ucsvrVzgjfpvxHm+fv36TJ8+HWOi+eILDyIjrbkivb3h00+1pVAppVJDSvUh/Nu2nww8DfQHVgPFgYHAH8B+EbkkIqtTqA4qhc2bN4+nn36aWrVqMXv2bLJkcU1DcGR0JK/Me4XP13wOQLsK7fix4WyG9itKtWqwZQt88w2MHu2Sy6lUYIxh7t65HAq992/A+vXrExYWxq5duxCxJhB/+WX47DOYPDn166qUUhlRigSExpgmwONARWAM4Ae8Ypszys92vCMwCghLiTqolPXLL7/w+OOPU7lyZebNm4e/v7/Lyvby8OL01dNcvHERsFa/GDtW+OUXa3Lp/fuhTx/wiXU5dJXWnL12lja/teH7jd/fc65evXoArFljDSwRsR4b//ADPPVUqlZTKaUyrBQbZWyMWWiMCQZ6AV2BAyLyMtZk2LuMMdOMMYOMMY+kVB2U6xlj+OSTT+jUqRMPPvggy5YtI0eOHMkuN+R0CE0mNmHvhb0ATH7iN0of+YSFC63z/fvDrl3w5ZcQEJDsy6lUls8vH8s7L+ejxh/dc6506dLkyZOHtWvX3j7m4QEvvWQF/RcuWK3CSimlUk6KTztjjJkClAM+Bt4FdovI0yl9XeV6UVFR9O7dm7feeouOHTsyf/58smfPnqwyL928xGvzX6P66OpsO7ONAxcOM2ECVCjvQffuMHGilc7Pz1qHWKVfdYvUxdvT+57BJSJCvXr1brcQxtSxI7RqdWeycaWUUq6XKvMQGmMijTEjgNLAEmCKiGgPsHTk+vXrtGnThu+//54333yTX375BZ9kPLONNtFM2DqBwJGBjFg/gpeCX+Kb0nt47ZHmdOkC2bPD7NkwaZLr3oNyvwX7F1B2ZFnOXTt31/H69euzf/9+zp49e0+er76Cy5ehfXuIiEitmiqlVMaSYgGhiBQWkWYi8pqI/CAiK4FDwEvATeBaSl1budb58+dp0qQJs2fPZsSIEXz66afJmnR6+eHl1BxTky5/dqFY9mKs67qBUa1HEXE5J76+8McfsGkTPPKIjjC93xTLXowDFw/wzb/f3HW8fv36AHc9NrarWBHGjoU1a+B//0uVaiqlVIaTUvMQXgKOAHOBnkAurJbBl4BAwM8Y0zclrq1c68CBA9SrV4+tW7cyY8YMXnnllSSXdfTSUZ6c9iQPTXiIc9fO8WqhSVz9Zh2rpwcD8NxzVl+xJ57QQPB+VT5PeZ4s/yQj14/k0s1Lt49Xr14dHx8fpwEhwDPPWAOJvv7aWptaKaWUa6XUPIT+wGXgT2A9d+YdvJxC11MpYOPGjbRu3ZrIyEiWLFlyuxUnOdYeW8tTuT4m5MfXGfGfL+XKQenS1jlPz2QXr9KBtx54i993/c6oDaMY1GAQAJkzZ6ZGjRqx9iME+Pxz8PKCBx9MrZoqpVTGkVKPjN8HlgL1gG+BFUCoiBwWkb9E5AMRaS8igSLaFpTWGGMYO3YsDzzwAL6+vqxZsybJweCYTWNoP709xhiKZi9K021H+e3VQXjjy9Sp8N9/8PjjLn4DKk0LLhhMi1ItGP7PcK5HXL99vF69emzcuJGbN286zefjY40yz5sXIiPhmnY6USrJChUqVFlEgufMmZOgOcPatm1bXESC49q6detWxJ5+zpw5/iISXKhQocpxlbtnzx4fe/7E1D++uohI8Nq1a32d5T1x4oTXgAEDCgQHBwfmzJkzyMvLq7q/v3/V8uXLV+jcuXORv//++55Jde1lenp6Bq9fv95puQBZsmSpJiLBe/bsibWT/fr16327dOlSpGzZshWyZctW1cvLq3pAQEBQcHBwYP/+/Qvs3bvXLZOqpUgLoTHmPfu/RSQrUBmoAgTZ9q8C2WxJrmPNTajSgGvXrtGrVy8mTpxI06ZNmTx5Mnnz5k1UGRFREYgIXh5eXL11k10HrrD/6DXKFPPjlZcz0fYJ67FwMrohqnRucIPBPDj+QcZuHkuf2n0Aqx/hF198webNm2/PTehMdDS0bAn+/jBzpnYvUCo1BQYG3qhYseJ1Z+dq1aqV6n+mtWjRIjRr1qzRzs7lyZMnKuaxr7/+OtegQYOK3rx50yNLlizRQUFB13LlyhVx7do1z927d/tOnDgx78SJE/P26NHjzI8//ng8Zv7o6GjefPPNQn///ff+xNY1IiKCF154oeikSZPyGGPIkydPRHBw8FU/P7+oixcvem3fvj3r5s2b/UaMGFFg7NixBzt16hSW2GskR4oEhCJSEIgyxpwxxlwD/rFtjmmKYwWIcf71oFLPnj17aNu2LTt37uTdd9/lnXfewTMRz3EjoyOZsn0K7694n/61BhG54QW+/Kw3J46/yl/e1lyCdeum4BtQ6UaDYg14oOgDfL72c3rW6ImPp89dE1THFRB6eFgBYf/+1mNkHWiiVOpp1apV2FdffXXS3fWw++abb44HBgaGJyTtxx9/nGfw4MFFvby8zJAhQ44PHDjwrK+v713zYC1dujTr22+/XejAgQOZnJWROXPm6OXLl2dfuHChX4sWLa4mpq6PP/54yfnz5wfkyZMnYvjw4UeeffbZS47nIyIi+OWXXwKGDh1a6PDhw6neSpjgNhoRiXWRWhHxFxHHnj2fYC1VFzNdYRF5Q0TeBvIZY/40xnyYqBqrFDFt2jRq1KjBmTNnWLBgAe+9916Cg8Go6CimbJ9CxVEV6TyrMzfCsjGoVzH69IHixTxYuBD69UvhN6DSncENBnP88nGm/TcNgLx581K6dOlYB5Y46tvXmoZm0CD4++94kyulMrjNmzdnfvfdd4sAjB079uDQoUPPxAwGAZo0aXJtzZo1ewcMGHDGWTndunU7C/DWW28VSsz1v/rqq9zz588P8Pf3j1q5cuXumMEggLe3N926dQvdtm3bziZNmlxJTPmuEG9AKCLvikgocE1EDohIXyf9/ipwZ/1igAeAn2KUUxDYCnyK1cdwrYh8lZzKq+S7desWr776Kh06dKBKlSps2bKF5s2bJyhvtInmtx2/Ufn7yjz7+7Nk9srMH0//QcM9m6hfoCkrV8Lq1dC8uT7WU/dqUaoFJXKUYNnhZbeP1a9fnzVr1twzeXVMIvDTT1C2rDVxtZPpC5VS6raPPvoof2RkpDRu3Disc+fOYXGl9fDw4OGHH3ba+jdgwICz+fPnD9+8ebPf5MmTE7QyQ3R0NF999VUBgP79+58sV65cnC2a2bNnj65fv/4Nx2OjR48OqFOnTtns2bPf7nNYtmzZCs8//3zRHTt2OG3NTKw4A0IReQF4B/gN6A38C3wOLBKRuDqi5scK/hy9BuQE3sTqR/gu8KqItE1SzVWyHTlyhAYNGjBy5Ej69evH8uXLKVy4cLz5bkTcYMymMVQaVYmnZzzN6VMeeP8xnYn1tvBEuSeYMF6YOxcaNEiFN6HSLRFh3Qvr+Pmxn28fq1evHufOnWP//vi75/j7w7RpkCuXBoRKqdhFR0ezdOnSHACdOnW6kJyyMmfObN58882TAEOHDi0UFXVPN8V7/Pvvv74nTpzwERF69OhxMbHX7NevX8GXXnqp5KZNm/wCAwNvtGzZMrRKlSrXoqKiZNKkSXnWrFlzzyCYpIivD+GrwDBjzGDb6x9EZBQwFVglIg8bY047yeesg2c7YI8x5gvb6/9s/Qh7ATMTX3WVVLdu3WL48OF89NFHeHh4MHPmTNq0aZPg/LP3zKXHnB7kuFEdmTuVq3vb062rBzltawx7e6dQxdV9J59fPsAa2S4id01QXaZMmXjzV6kC27bpACWlVOx2797tc+nSJU+A+vXrJ3vgyyuvvHJh5MiR+fft2+c7atSoXK+++mqcQea///6bBaBQoUK3ChQoEJmYa924cUO+//77fFmyZIlet27dzipVqtxyPL99+/ZM3t7ecT9SSaD4AsLSwGLHA8aY1SJSB5gP/CMiLZzk2wY8CCwAEJFAoAQQ8xHxbGB84qutksIYw5w5c+jbty8HDhzg8ccfZ/jw4ZQoUSLOfFHRUfSY3YMS2cvydqM3aVbkCTJPWYnnxQd4o5vw+iIoUCCV3oS673yx9gtm7Z7Fqq6rKF++PDly5GDNmjV07tw5Qfk9PODmTWtwyVNPwQMPpHCF1X2jVi0CYx5r04aLAwdy7soVPJo04Z6/Sp57jvN9+nDh1Cm8Hn+ce1ZYf/FFzr74IqH79+PdsSMlY55//XVOd+zIpZAQMr34IsVjnn/rLU4+8QRX1q7F9/XXKep4bv169iT6TbrY8OHDCwwfPvyen/gFCxYMP3HixPbUrk+5cuWcDkzt27fvKfvgl9OnT99upihUqFCiAjJnvLy8GDJkyInOnTuX+vTTTwt27979orP+iHbnzp3zBsiVK1eirx0aGup58+ZNj8DAwBsxg0GAypUr33MsqeILCEOBPDEPGmOOi8gDWCuRrAY+ipFkNPCdiOwAlgGDAQPMipHuIhDrYBXlOrt37+b1119n4cKFlC9fnoULF8bZVzAiKoKtp7dSOVdNZs3yZM7qK8iF6wxuCAHZvVg1uQGVK0Mml/RcUBlZ7iy5KRlQkhuRN8jinYW6desmaGCJo/BwmDfPWvZw61brMbJSyvVim3YmKcGOK8Q27Uy1atWcTo3jKp06dQr76quvroWEhGT9/PPP8wwZMiRFOq4ULFgwsmDBguF79uzxffHFFwv36tXrfLVq1ZxP1ppM8QWEG4EngOkxTxhjLolIU9u5r7ACPvu5CSJSH/jFdlyAf40xMUcelwK0908KunTpEu+//z7ffvstWbNmZfjw4fTu3RvvWJ7rbj29lYkhE5mwZTKhN8/jP+4Al48Wp2ixabzQTYiMtB4J16iRym9E3be6VO1Cl6pdbr+uX78+8+fPJzQ0lICAgASVkS0b/PabNa1Rly7w1186kEnFL64WN39/ouM6X6AAkXGdL12aiLjOBwVxK67z9epxIy20CMaU0GlnRMQA8Q4Qi+98fBIy7Uz+/Pkj7P8+ceKEV+nSpSPiSp9QH3300fFHHnkk8Ouvvy7w6quvng8ICIhtPsQIgAsXLiRpqr+ffvrpUMeOHUuNHTs239ixY/MFBAREVq1a9VqzZs0u9ejR42KuXLni78iYAPH1vJkClBCRnM5OGmNuYgWMY4GjMc71ABoAQ4C+wMNOiugApHoTs6uISEcRWSUil0TkqohsFJHeIuL2Hk03b97kxx9/pGzZsgwfPpwuXbqwd+9eXn/99XuCwTNXz/Dl2q8oOzyIaj9WY+T6kZT0fACvmX/QvG5BFi2CQweFIUO0f6BKOdvObCMyOvL2HITr1q1LVP7q1eGLL2DOHBg+PCVqqJRKKD8/v2iAGzduxPn78PLly54AWbJkcRpMuUK5cuXCs2fPHgWwZs2arK4qt3Xr1lcbNGhwOTQ01Ov999/PH1u62rVrXwc4ceJEptOnTyd6kdaHH3746pEjR7aPGTPm4LPPPnsub968EcuXL8/+1ltvFS1dunSlNWvWxLpySmLE+UUZY6YbY+oZY2IdFWOMiTLG9DDG3NMRzRizxhjzkTHmG2PMXXPuiEheIBOQLpeqF5HvgMlADWAVVl/LssBIYIaIuGVl3gsXLvDhhx9SrFgxevbsSenSpdmwYQNjxoy5a8WRGxE3+HX7rzQa/QgFvijEgMX92bczM09mGsmp/qdY9epMLqx9jOlTfWjWTDvtq5S16MAign4IYvGBxdSqVQtPT89EPzYGeOUVaxWcDz6AsDCXV1MplUAlS5YMBwgLC/M6d+5crL8Pd+3alQkgf/78CZpcOik8PDxo3LhxGMDEiRNd2qHk008/PS4ijB49Ot+JEyectgDWrl37RsGCBcONMfz4449Jur6/v3909+7dQydNmnR09+7dOw8dOrStdevWoWFhYV6vvPJKseS9C0uyfs2LyCNJzWuMOWuMecgYMz45dXAH21Q5vYDTQBVjzCPGmCeBMsAu4EngldSs04EDB3jllVcoUqQI77zzDsHBwSxZsoTVq1cTHGwtEbnn/B5WHvwXgFsRkTw7ozMr9mzFrHmD2ht2MrrWv4x5sTe5suQic2ZrWo/7juPjiQMH4LTDIPm//4a9e++kmzABNm2yXkdFwXffwcaN1uuICKs56l/r8yQ8HH74AbbbGrxv3oSpU++UFxFhdW4LDb1TfgKmK8goGhVvRE7fnEzcNpGsWbNStWpV1qxZk+hyRODnn2HtWsiRw/X1VEolTJEiRSJLlix5E2DSpEmx9v2YMWNGAEC9evVSdCLmt95667Snp6dZtmxZjokTJ+aIK210dDQLFy5M0JK69erVu9G6deuL169f9xg8eLDT4ZUeHh707dv3FMCXX35ZcPfu3XGuQnLp0iWP+Fr9ihUrFjFs2LATALt37075FsIEmCUiHzmZqPp+N8i2f9MYs89+0BhzBnjZ9nJgajw6XrduHe3ataNMmTKMGTOGDh06sH37dubNm0eDRg1YtC2EyZOhRw8Iev9ZHh3ZF4AcWfx5/tpWhhc9wsmJn/DPnPK8+GIa74x/7BgcOXLn9R9/wKJFt18W//lnGDPmzvmWLWHIkDuvCxe2mpDsqleHTz+987pVKxg71vq3CHTrBrNmWa+NsfIuWGC9joiAN96AlSut19euwcsvwzLbJMthYfDMM3denzoF1arB779brw8cAC8vmDjRen30KDz8sDWTN8D58zB6tPWe7ddPZl+btMzH04cOFTswa/csLt+6TP369Vm/fj0REYnv6hMQAOXLWx/X4sX39cemVJrWp0+f0wAffPBBoWXLlt31qDY6Opovv/wy99y5c3P6+PiY2FYGcZUaNWrcfPfdd48DdO/eveR7772X78aNG/fELqtWrcrSoEGDMp9//nm+hJb96aefnvTy8jJTpkzJEx4e7jQe6tev3/lmzZqFXblyxfPBBx8sN2XKlHsmtY6MjGTixIk5goKCKixdutQfYO/evT5fffVV7osXL94TT8ycOTM7WCO8E1rXuCR3LeOLwECgjog8Y4y57weIiEhhIBgIx/lgmxUicgIoBNQBEv/cKw5RUVFs3LiR+fPnM2fOHDZt2kRAQAADBw3k4afasPrwIcadGMe/6//lnyObrEaozy6QPUsWarb4gaZ17zw2nvBFBVdWLX7Hj8OVK9Zva7CGhV66ZAVOAB9+aAVWn3xivX7sMetZtT0oa9MG8uSx8gEMHQrFillLoQA5tm6FrA4/cwoXhty577zu3RsqOLznsWOhlMOsEYsXW3ns9u+HnLbus56e1uzH9vJ9feHy5TvDrLNnt4I+P9sflblzw65dkM/2MyVXLiuArVr1Tvr33gNb6y3Xr1uth9G2bjS7dsFLL1kBb5EisGqVFbAuWGDNq7JvH8ycCZ073zdz/jwf9DyjNo5i5s6Z1K9fn2+//ZaQkBBqJHEE09y58Oij1t8I3bu7uLJK3Sdee+21ooMHD471ccVff/11oFixYkkahPHaa69d2Lx5c5aJEyfmbdq0abkKFSpcL1GixM3IyEj577//shw/fjyTt7e3+eabbw4HBQW5bPqU2LzzzjtnfX19o995550iQ4cOLfzFF18UrFKlytXcuXNHXr161XPPnj2+J0+e9AF4+eWXnc2x7FTFihVvdejQ4fykSZPumZXFzsPDg9mzZx/s1q1bkV9//TXPs88+W/r111+PqFSp0nU/P7+o0NBQr23btmW9fPmyp4+Pj7E/cj9//rxn//79iw0cOLBouXLlrhctWjQ8Ojqaffv2+e7fvz+zl5eX+fDDD48n/9NJfkBYDSsoegjYJCJPG2PiDYBEpD9QyBiTHle4rWbb7zDG3IglzQasgLAaLggIz5w5w6JFi5g/fz6LFi3iwoULiAiB9ZpQ+eXuhGY9y+dR4/hklhVIZfLMRHDBYB7O8zL5bzSixzovgquCp2cif7EaAzduQBbbJOhHjlgtWfYlSP7+25oV+LXXrNfffw/r1t1p9XrlFasFbds263X//ta/d+2yXv/0k/VI1R4QHj0KVx1WC3roobuHin74oRWI2c2bd9frrd9+S6NGje6cd2wtBGvhW0ft29/9OuYEdo7zM4pYwajja8dn6h4ekN+hT7GXF5Qrd+d11qxW5za7PHng3XfvvC5X7s7jZ4A6dazWQXtAmicPvPgiFC9uvd682Xo/TzxhBYQzZsDbb1sBZNGicOKEFWwHBlrBbDpQu1BtyuQsw8RtE/mlyS+ANUF1UgPCVq2gYUMYOND6WyKn06FxSmVsBw8ejHPqt5s3bybrCeCECROOPf7445dGjx6de+vWrX579+719fT0NPny5Yt45plnzg0YMOBs9erVU2QaFWcGDBhw/umnnw77+uuv8/z999/Zd+3aleXKlSuevr6+0YULFw5v3rz52RdeeOHCAw88kKhpaz7++OOTM2fOzBXXIJpMmTKZyZMnH33llVfO/fDDD7nXrVvnv2HDBr8bN254+Pv7R5UpU+ZGkyZNLvXo0eNCqVKlIgDKly9/a+jQocdWrlzpv2/fPt9ly5b5enh4kDdv3vBnnnnmfP/+/c8EBwe75POT5A75FhEvYDjW0nYRwEBjTJxj/ETkb6CuMSbdzUEoIn2Ab4BZtn6DztJ8A/QBvjTGDIirvMDAQLNhwwaOnz7BoePHOXziNOcuH+PC5VMcPX2Bf3ed48yGvBBWFZ/S4Xi1HMXLBQcy6MWO9B87lSVnXuF8ZGlymTo08K3Ik9nz0rJnO7LlygaHDllBxuOPW4HTxo3WEMz//c8K8ubPt/rJjR8PmTNbLWZffGH1g/P2th63fvih1ddNxPrNOnw43LL9Ide/v9Vv7ppt4vePP7YekS5ZYr2ePNkK+IYOtV7/+6/VqtasmfU6NNS6jl+CumrEa/ny5XcHhPe7q1et79XT0/rMR42CX3+1Wi0//BDeecdqkfXzgzVr4ORJaNs2wSOE3PF5frDiA4YsH8KR14/QoEoD6tSpw7Rp05Jc3rZt1pP6Xr1gxAgXVjQJMtz9mcJEZJMxJta/FkJCQg4HBQWdT806KZXWhYSE5A4KCiru7Fyy+7gZYyKNMa8CHbECwi9EZHrMtY5FJLOI1BGRT4GGxJimJh2xRy9xLX9jb+aKd1hG5v17eezVACr+WoFPJjWnY49OLNk0mJHhI7kW+iuH/l5Crbwl8PHpT2fJwbURJ3k0X0Fy5crFJ9mycHw43OgxixMjfmFqlcI8/fYLZLto64rx999W65t9oddNm6zgzD788swZ2LLFagUE6zFn1aoQaZtftFkzq4+dffDDCy9YLVD2PyI++AAuOKzY89Zbd4JBgGefvRMMAtSufScYBKuzl4uCwQzJz+9O61/Tplb/RPsj7GeftVoN7Z/v6NFWS669xXXCBCuYT2Oeq/IcAJO3TaZevXqsWbMmWfOUValide0cNerOeB+llFL3SnYL4V2FiZTHWpc4ENiHtWJJZaw+d+UAT6xJqgHeMMZ86bKLpxIRGQx8CEwyxjwfS5qPgLeA0caYl5yc7wH0ACjm4x1cpGkTjgYUoNz1cLru3c3GVlXxq1qYPMcjqDR/B6FtOpCtYn6ynjxOnpUrOd2iBeG5cpH55EkCtmzh3AMPEJk9Oz7nz+N38CCXKlcmytcXr8uX8QkN5UahQhgvLyQqCiNy384hc/XqVfw0wHRKIiLIdPYsNwsVAqDS4MF4XbvG1q+/BqDItGncKFSI8w6Pzd31efbZ0odLkZd4/PjjjPh2BFOnTiVfvgT3777H5cte9O1blV69DhAcHOrCmiaO3p+u9dBDD2kLoVKJFFcLYXL7ECIiWYCaWP3lqtvKFKw5+T63J8NaBm8zsAlYaoxZfG9p6YJ9aHxcP9nt55wOozfGjMYKlgkMDDSr5s6/63wHxxf/i5H5uefuXhyzY8d7F+PMoPSRXCKsWQPXr9MoSxarxfell6BxY7B/fl98wYaAAGo+kuSZpZLsVf9XGbh0IK2ebsWIb0cQHR2d7O/10UdBJMg1FUwivT+VUmlZsgJCEWmGNajE/mjU3vp3AQgBHgC8gTlAO2NMik08mYoO2/ZxTQRZJEZapdIe+2AhEdi9+05f0DNnYNAgAl6yNW5HRFiDgxo1SpUBKs8HPU/nqp2RaMHHx4ctW7bwjH3gURKJWFNFjh4NXbvePRhdKaVU8vsQfgBkA/4DhgHtgRLGmDzGmKbAg8BxoDWwUkSKxFpS+rHFtq8oIrFNBlkzRlql0jaRO/0N8+WD8+c59bBttclFi6w+ivY5GCMjU3Ryv8xemfHx9MHLy4sKFSuwzT5KPZk2b4ZXX4Vhw1xSnFJK3VeSGxBWBHYD1Y0xbxljZhpjbs8cbIxZj/UoeQlQC2tqmhbJvKZbGWOOYT369sEKgO8iIg2BwlirmCRuMVal0ors2YmyB4iNG8Nvv90ZEDRqlDVNTgquDbfvwj5KjyhNzto5CQkJcUmZdepAx47w2WfWAHyllFJ3JDcgPAWsN8bEOqmlbR3kh7EGYuQC5orIe8m8rrvZZk5mmIiUth+0rc88yvbyU2NMii3WrVSq8fW15mz0sa22VKKENcGffW24ceOs6YxcqHiO4lTNX5VyJctx+vRpztpHyifTZ59ZU0T2S48zoCqlVApKVkBojCkLdEtAOmOMGQI8AlwC3hGRhcm5tjsZY2YA3wP5ge0iMltEfscaWV0BmAWMdF8NlUpBjz5qdcYD69Hxt99ac1na3Ur+ggPent7MfGombaq3AXDZY+NChWDwYGvxG4dVD5VSKsNzxTyECW4FM8bMxxqJvAVomtxru5MxphfwLNbj44ZAC2A/8ArQNq5WU6XuGyKwYYO1Sg3A6dPWyim//eaS4vOWygu5XBcQAvTta83PHRDgsiKVUirdS/a0M4lljDkiIvWAb1P72q5mjJkCTHF3PZRyKy+vO8v6RURYK+NUs63wuG+ftUJKw4aJLtYYQ6s/WpG5dWaX9SMEa1GeGTNcVpxSSt0X3DJDsTEm3BjT0x3XVkqloCJFrD6FZcpYr0eNgocfvntFmwQSER4u9TCRRSPZum2ra+uJVaXXX7caNZVSKqO7P5esUEqlDR9/DAsXQq5c1uvPPoOtWxOcvWWZlkR6RbLjyg4iIiJcWrXz56149Y03XFqsUkqlSxoQKqVSjq8vPPig9e8LF6xJAP/8M8HZm5ZsiieeRJWIYvfu3S6tWmAgvPkmTJqkA0yUUkoDQqVU6siVCw4cgP79rderV8Nzz0EcU8pky5SNarmrQWnXDiyxGzzYCgx79ryzUItSSmVEGhAqpVJPjhx3VkTZs8caoWxfQi8WT1Z+EvLD6m2rXV6dzJmtGXQOHYIPPnB58UqpFPbtt9/mEpHgtm3bFnd3XdI7DQiVUu7xwguwY4cVIEZHQ5cu1prJMTwS+AgAq06tSpFqPPig1Zfw5ZdTpHillEoXNCBUSrmPl23mqxMnrGDQyZpylfNWJktkFvazP8Wq8fLLUKyYNc92tK4vpJTKgDQgVEq5X5EiVmthp07W6z/+gBEjICoKEaGyb2Vu5b/F6TMpN0fM9evQogV89VWKXUIppdIsDQiVUmmDr6+18glYa8s5LIfXt2pf+Bb+2/5fil4+SxYYMgQOHkyxyyiVpqxfv963WbNmpbJnz17V19e3WoUKFcp/9dVXuQFEJFhEgu1p9+zZ4yMiwYUKFaocW3kx89gtW7Ys60svvVS4UqVK5XPlyhXk7e1dPW/evFUefvjhkkuXLs3qrKx+/foVFJHgfv36Fdy7d69Pu3btiufLl6+Kl5dXcLdu3YrE9942btyYuUCBApVFJPjNN9/Mbz9+/fp1eeutt/JXqFChfJYsWar5+PhUz5MnT5WqVauW69OnT8Hr169LfGXfj1J9pRKllIrX+PEQGgqennDjBq32nERuQUhICE2bpsyqlyLw3XdQvrw16njhwjvxqVL3o7lz5/q1a9euzM2bNz2KFy9+s1KlStfPnDnj88YbbxTbuXNnZlde6+233y60fv16/1KlSt0ICgq65uPjE33w4MHMCxcuDFiyZEnA6NGjD3br1i3UWd79+/dnqlmzZoVMmTJFBwcHX42MjJQcOXLEuTzs7Nmz/Tt27Fjq5s2bHiNHjjzUu3fviwBRUVE0adKkzD///OPv5+cXVatWrSv+/v5R58+f9z548GDmESNGFBgwYMDZokWLRrry/acHGhAqpdIeEciZ0/r35Mn49+tHkyp+fH/qe/rTP8UuW6gQfPop9O4Nv/xy5wm2Uvebq1evSrdu3UrevHnTo3fv3qe//fbbEx4e1kNDe6Doyuv169fvdO3atQ8WKVLkrkBrypQp2Tt37lyqX79+xdq3b3/J39//nl68s2fPztm2bdsLkyZNOpI5c2YT37W+//77nK+99lrxTJkyRc+YMWPf448/fsV+btGiRX7//POPf4UKFa6vW7duT7Zs2W5fLzo6miVLlmQNCAjIkD2JNSBUSqVtL7wAFStydEwXTkYe4+aBvWQuVTbFLtezJ0yeDF9+aU2T6KEda+5btcbUCowvzcOlHw57/6H3z9jTP1flufN9ave5cOrKKa/Hpz5eKr78MdO/Xuf10x0rd7wUcjok04uzXyweX37H9EH5g24l6I0lwIQJEwLOnj3rXaRIkVtff/317WAQoHXr1lefe+65c2PHjs3nquu1a9fusrPjHTt2vDR16tTQ2bNn55w7d65/hw4dLsVMkz179qgxY8YcTUgwOGjQoPzDhg0rlCdPnojZs2fvq1Wr1g3H86dOnfIGqF279lXHYBDAw8OD5s2bZ9gZSTUgVEqlbSJQty6Pz3qcOV8NJ9PoqtYSeK+8kiKX8/CAKVOsKRM1GFT3q5UrV/oDPPHEExe9vO4NBbp27XrBlQEhwKlTp7ymT5+e/b///vO9dOmSZ2RkpADs2bPH17bP5CzfAw88cDm+VruoqCjp2LFj0V9//TVPmTJlbsyfP39fqVKl7lnvsnbt2tc9PT2ZNm1a7rJly9589tlnQ2O2WmZUGhAqpdKFqkFV+ToyktMvdqdA27bWQWNSpKNfsWLWPjwcjh6F0qVdfgmVBqx/cf2epKYv4F8gMjH5Y6YPyh90KzH5Xdk6CHDy5EkfgBIlSoQ7O1+2bFmnx5Pq888/zz1kyJAiN2/ejPXPrMuXL3s6O16kSJF43/ucOXMCoqKiJE+ePBHr1q3bkytXLqd9DCtWrHhr6NChx4YOHVp40KBBRQcNGlS0cOHCt4KDg689/vjjYc8//3yoswA5I9C/f5VS6UJQUBARtaFCwalE5M1tBYPPP29NT5NCOnSARx6BiHvaGZS6v0kS/tCKinI+zmPlypVZ3nzzzWKRkZHyzjvvHN+6det/ly5d2hIVFbXJGLOpd+/epwGMMU4v6uvrG++j4ho1alwtWLBg+Llz57xfe+21QtFxTCg6ePDgs/v37982bNiwo4899tjF6Oho+fPPP3N269atZOXKlStcvHgxQ8ZGGfJNK6XSn7Jly+J13YuwqDDWHV9nNd9dvZqiixB37WqtsPfjjyl2CaXcokCBAuEAhw8f9nF2fs+ePfccz5QpkwG4fv2609hh3759TsuaOnVqgDGGrl27nn3//ffPBAUF3cqWLVu0vd/iwYMHnT4qToxChQqFr1y5cnexYsVuTZ48Oc9TTz1VPLYAFaBo0aKR//vf/879+eefh06cOLF97dq1O8uUKXNj9+7dvkOGDCmQ3PqkRxoQKqXSBW9vbypkroBEC/P3zYdMmeD33+HNN60EO3bA2bMuveYjj0CTJvDuu9YsOErdLx588MGrALNmzcoZGXlvF7oJEybkinmsQIECkd7e3iYsLMzr5MmT9zxX/eOPP7I7u1ZoaKgXQJEiRe55DH3y5Emv1atXZ0vCW7hHqVKlIlatWrW7TJkyN2bOnJnriSeeKBGRwOb9unXr3nj55ZfPAvz333++rqhPeqMBoVIq3ahWoRpep72Yv3++dcDDw+pDGBUFbdtam4n36VKCiVijjUND4cMPXVasUm7XuXPn0Dx58kQcPXo0U//+/Qs6PmJduHCh3y+//JInZp5MmTKZGjVqXAV444037skzbNiwQs6uFRgYeBNg6tSpuS5dunQ77ggNDfV47rnnil+5csVp38GkKFKkSOTKlSv3VKxY8fqcOXNytmrVqtTNmzdvP4r+66+//KdNm5Y9ZqAYGRnJggULsgMULlzYpf0n0wsNCJVS6UZQUBAROyMIORPCySsn75zw9LTmihkxwuWDTIKCrJlvVq0CJw0pSqVL/v7+0WPHjj2UKVMm8+233xYoXbp0xUcffbRE7dq1y7Zq1SqwY8eO55zlGzp06Alvb28zZcqUPGXKlKnYsmXLkpUrVy7fqlWrwM6dOzttou/du/f5/Pnzh+/cuTNLiRIlKjdv3rxUs2bNSpUoUaLK9u3bs7Rv3/68K99b/vz5o1asWLG3WrVq15YsWZKjefPmpa9evSoAW7du9e3QoUPpnDlzVq1Tp07Zxx57rESzZs1KFSxYsMqiRYty5M6dO2LIkCEpt0ZmGqYBoVIq3ahSpQrss/69YP+Cu08GB0PVqta/P/0Uhg51WWvh8OGwbh1k0MGH6j712GOPXfn77793NW7cOOz8+fPeS5YsyXHp0iWvTz755OjYsWOPO8vTrFmza7Nnz95bt27dK6dPn/ZZvnx5doCRI0ce+uabb046y5MnT56ojRs37nrmmWfOZ8mSJXr58uXZt2/fnvXhhx8O3bhx467ChQu7fNhWrly5opYvX763Tp06V1atWpWtadOmZS5fvuzRtm3bS3379j1VsWLF60eOHMm0cOHCgI0bN/rlzp07on///idDQkJ2unqEdXohxoWPV1TiBQYGmj17EjXzgYrF8uXLadSokburcd9Ii5/nuXPnyJs3L9mGZqN5+eZMbz/93kTGQLducOuW1WrowhbD0FA4cwbKlUt83rT4eaZnIrLJGFMjtvMhISGHg4KCXNrylNHY1yQ2xmxyd12Ua4SEhOQOCgoq7uyc/r2rlEo38uTJQ4ECBch6KSuLDywmMjoSL48YP8ZE4Oefree7InDxotXXMEeOZF3bGGjaFKKjYeNG6ym1UkrdL/SRsVIqXQkKCiJiVwSXbl1i3bF1zhOJgLe3FcU9/ji0bGlFcskgAgMGwNat1jrHSil1P9GAUCmVrlSpUoUTq04wvNlwyuQqE3diEXj7bRg0yCXr0HXoAHXqwFtvWVMgKqXU/UIDQqVUuhIUFETk1Uia+Dchv1/++DO0aAGPPWb9e+lSOHAgydcWga++glOn4PPPk1yMUumCMWaT9h/MODQgVEqlK0FBQQCs27KOiSETOXstgZNR37plLT3Sp0+yrl+3rtVSuHevS6c8VEopt9JBJUqpdKVs2bL4+PiwdudaJhyawPjHx9O5auf4M2bKBAsWQJ575ttNtAkTwMfpIl1KKZU+aQuhm4jIoyIy+qp2RFIqUby9valYsSInt5wkpGcIz1V5LuGZK1SwAsLoaKulcOXKJNXBHgzu2wc7dyapCKWUSlM0IHQTY8xsY0wPPz8/d1dFqXSnSpUqbN+2nSr5quDpkYT5X8LCYPHiJAeEYM1q07hxsp9AK6VUmqABoVIq3QkKCuL06dOs2LWCXnN7cfHGxcQVkDMnrF8Pgwdbr5PQGdDLC15/3RqnsnZtorMrpVSaogGhUirdqVKlCgAbd27k+43fxz4fYVz8/a1hwwcPQq1asH17oovo2dN6Av3BB4m/vFJKpSUaECql0h17QBh+KBwvDy/WHktGE52HB0REwM2bic6aNas1WfWCBVaDo1JKpVcaECql0h37Ena7t++mWv5qrD2ejICweHHYvBlq1rReR0QkKnuvXlCwoFWEUkqlVxoQKqXSpaCgIEJCQqhXpB7rT6wnIipxgdxd7KuY/PQT1KhhrX+cQH5+1lzXPXsm/fJKKeVuGhAqpdKlKlWqsHPnTmoVqMX1iOuEnAlJfqElSkCpUpA5c6Ky2ZPv2pX8KiillDtoQKiUSpeCgoKIiIggz01roulk9SO0a9wYfv8dsmSxVja5dSvBWcePt6Y53Lo1+dVQKqUVKlSosogEx7fNmTPHf9asWf4iEpwzZ86g6Ohop+V17NixqD3PsWPHnC568fHHH+cRkeCqVauWsx+bM2eOf8xrenh4BPv5+VWrVKlS+QEDBhS4ePFirLHKzZs35bPPPstTv379Mrlz5w7y9vauHhAQEBQcHBw4ePDg/KGhoRrnJJCuVKKUSpfsS9id2XeGItmKsPbYWvrUdtGkgFFR8OijkD07/PabNRo5Hk88Aa+9Zo04njnTNdVQKqU98MADl/PmzRtrf4tChQpFlC5dOtzb29uEhoZ6bd68OXONGjXuGYG1bt06f/u/FyxY4P/iiy+GxkyzcuVKf9s1r8Q85+vrG92yZctQgOjoaI4dO5Zp27ZtWXfs2JFl+vTpuVatWrW7aNGikY55NmzYkLlNmzaljx8/nsnb29tUrVr1Wr58+cJt9fTbvHmz3/fff5/vl19+OdC6dWtdBSIeGhAqpdKlsmXL4uXlxc6dO6kfXJ81R9e4rnBPT2jdGnLkSFAwCFZSe0C4fTtUruy66iiVUt58883TjzzyyD0BWkyVK1e+tnnzZr/Fixf7xwwIjx075nX48OHM5cuXv75r164sy5cvdxoQrl+/3h+gcePG91wvICAgcubMmYcdj23evDlzy5Ytyx49ejTTq6++WuTPP/88ZD+3Y8eOTE2aNCl35coVz5YtW4aOGTPmaKFChW4HjJcvX/bo27dvoZ9//jnvk08+WXb+/Pl7mjRpci1BH0oGpU2pSql0ydvbm5IlS7Jnzx4eLPogebLm4cqteH+vJdxrr0Fn2xrJ1xL2e+T1161BJh9+6LpqKJUW1K9f/wrcaeVztGDBAn+A55577nyePHkiHFsL7TZu3Jg5NDTUy8vLyzRt2jRBrXXVq1e/OWjQoBMAixcvzhHhMAPAc889V+LKlSueTZo0CZs9e/ZBx2AQIFu2bNE//fTTsW7dup2NiIiQTp06lbx582bC/rrLoDQgVEqlW4GBgezZs4eXa77Mph6b8M90z++h5NuwAUqWhBUr4k2aMye8+iosWwaXLrm+Kkq5S5MmTa4A/Pvvv/f8J1uxYoU/QNOmTa/Wrl37yqFDhzLH7Ee4ZMkSf4DKlStfz5Ytm/OOiE7UrVv3OsCNGzc8Tp065QUwe/Zs/61bt2b18vIyY8eOPerpGfvyld98883xgICAyJMnT/qMHj06p+O58+fPe77yyiuFSpcuXdHX17da5syZq+fLl69KrVq1AgcNGpQ/oXW8X2hAqJRKtwIDA9m/fz9RUVEAmCQsQRevsmXhwQehWLEEJR840Fr8JHt211dFKXdp0qTJVXs/wo0bN941DH/dunX+2bNnj6pRo8aNBg0aXIU7rYZ2Dv0HLyfmumFhYbejPV9fXwMwa9asHPayihcvHud8U35+fuaRRx4JBZgzZ04O+/ErV6541KlTp9x3332XPzQ01Ktu3bpXmjVrFlqsWLFb+/fvz/zVV18VTEw97wcaECql0q3AwEBu3brFkSNHGLBoAI0nNnb9RbJnh+nTrQmsId6Jq7Nls1bFi4rSVkJ1//Dz8zOVK1e+Bnda+wBOnDjhdfDgwcw1a9a84uHhcbsl0d5qaBdX/8G4zJgxIwdAgQIFwvPkyRMFEBISkgUgODg4QX05ataseQ3gv//+y2I/NmHChIADBw5kbtSo0aXTp0+HLFu2bP/s2bMPrV+/fs/Zs2dDpk+fvi8x9bwfaEColEq3AgMDAdi7dy+lc5amar6qKdNKaNe3Lzz9NMQy9YZddDTUrg19XDToWaWQWrUC+fbbXADcuiXUqhXIqFHWY8UrVzyoVSuQMWMCALhwwZNatQKZMCEHAKdOeVGrViBTplhtwUePWq9nzMgGwP793tSqFcisWVZgtHOnD7VqBTJ3rh8AISGZqFUrkMWLswKwYUNmatUKZMUKK2hZu9aXWrUCWbvWF+D2cRd79NFHy8Y25Yy/v39Vx7T20cGO/QgXLlx418jh4ODgmwEBAZGO/Qg3b96c+cKFC17e3t4mIQM7oqKi2LNnj0+/fv0Kjhs3Lh/ASy+9dMZ+/uLFi14A+fLlS9Bs9AUKFIgACA0Nvf0Y+8yZM14ADz300GVvb++70nt5efHYY4+5sENy+qCjjJVS6ZY9INyzZw+vPfxayl+wWDFrBHI8QaeHBzRsCN98A++8A6VLp3zVlEqKuKad8fX1vesvnyZNmlz59ttvCzj2I/z777/9beduDxSpWbPm1UWLFuU4duyYV5EiRSIXL15s7z94zd/f3+lfUydPnvQRkeCYxz08POjevfuZd95552zS3qE1jU1MderUuQYwYsSI/Llz54586qmnLuXOnTsqqde4H2hAqJRKt/LkyUOOHDnYs2cPAJHRkYTeCCVP1jwpc8HXX7/zb2PinJLmjTdg1Cj46CMYNy5lqqOSaf36Pbf/nSmTueu1v3/0Xa9z5Yq663WBApF3vS5a9O7XpUtH3PW6QoXwu14HBd2663XNmjfvel2v3o27XjdseD1J7zEeCZ12BqxBIz4+PubixYtemzZtyhwcHHzzn3/+8ffz84uyD/4AaNCgwZVFixblWLhwoX/37t1DV61a5W8/HlvZjvMQighZs2aNKlu27K22bduGlStXLtwxbUBAQOShQ4c4c+aMt/PS7mZPFxAQcHskcuvWra/27Nnz9OjRo/P37t27xCuvvEKJEiVu1qpV62q7du1C27Ztm6i+jvcDfWSslEq3ROT2SGOAOmPr0O2vbil/4YMHoWZN2LIl1iT580OPHvDLL3DoUKzJlEo3smTJcrsf4eLFi/1PnTrldeDAgcw1atS46jjS195PcPny5f4A//77r5/jcWfs8xDOnDnz8IwZMw5PmDDh2ODBg8/GDAYBgoKCrgNs3Lgxa0LqvX79+qwAlSpVuiuo/v7770/s2LFj+9ChQ481b9489PLly55Tp07N3a5duzIPPPBAmYh4+gvfbzQgVEqla44BYdX8VVl7bC3RJsGzWiRN1qxWR8GrcU+n9r//WU+YR49O2eoolVoc+xEuXLjQzxhze45Cu9q1a9/w9/ePWrdunX9ISEim8+fPe/v4+JjGjRu7ZLWQJ554IgxgzZo12Q4fPhxnK+HVq1dlzpw5AQCtW7cOi3m+XLly4UOGDDm7YMGCg+fOndu2YMGCPfny5YtYs2ZNtm+++Sa3K+qbXmhAqJRK1wIDAzlx4gRXr16lXpF6XLxxkb0X9qbsRfPlg02boEGDOJMVKgSrV1urlyh1P3Ccj9DefzBmoOfp6UmNGjWuHjx4MPOkSZNyAlSpUuWan5+fS0Z8PfbYY1cqV658LTIyUrp3717UPu2UM6+99lrhsLAwrwIFCoS/9NJLF+Mru0WLFleffvrp83BnNHNGoQGhUipdcxxpXK9IPQDWHlub8hcWsfoR/vgjfPFFrMlq1gQvL2saGqXSuyZNmtzuRzhr1qxcvr6+0Q0aNLhn5LC9JXH06NH5IO7+g0kxefLkQ35+flFLly7N8dhjj5U8efLkXWMiLl++7NG9e/fCP//8c14vLy8zfvz4g5kzZ74dkE6cODHH/Pnz/WIGk1evXpUVK1ZkAyhWrNgtV9Y5rdNBJUqpdM1xpPHT1Z4mp29O1h5bS7dqqdCXEGD5crh8Gfr1s4YXO7FwIXTqVIfNm61WQ6XSimHDhuUfN25crtjOP/vssxfbtGlze4BFlixZTJUqVa5t3LjR7/Lly57169e/Z9oWgIceeujKBx98wOXLlz0h8fMPxqdy5cq3lixZsqdNmzal582bF1C8ePEc1apVu5ovX76I0NBQr82bN/tdv37dI0eOHJETJkw42Lx587uC1uXLl/uPGzcub0BAQGSFChWu58qVK/LKlSuemzdv9rt06ZJniRIlbvbt2/e8K+uc1mlAqJRK10qXLo2IsGfPHjzEg7qF66ZOCyFYrYQ//wyZMsUaDIK12Mn585n4/HP4+uvUqZpSCbF69epscZ0PCgq67hgQgtXat3HjRj/gnv6Ddg888MD1LFmyRF+/ft3Dlf0HHdWuXfvG/v37//vmm29y//XXXwF79uzx3bx5s1/WrFmjAwMDbzz88MNhAwYMOJszZ857OhV37979fObMmaP//fdfv7179/qGhYV5+fv7RxUtWvRmu3btLr766qvnAwICUrgzctoiKTqJq4pXYGCgsXeIV8mzfPlyGjVq5O5q3DfS0+dZsmRJateuza+//srHqz5m8LLBXPjfBXL65ow/s6uEhsKECfDaa06no2nZ8hTLlxfg0CFrBLJKHhHZZIypEdv5kJCQw0FBQRmqhUep+ISEhOQOCgoq7uyc9iFUSqV7jiON7f0I1x1bl7qVmDTJmnxw+3anp5977ijh4XF2N1RKKbfRgFAple4FBgayd+9ejDHUKlQLT/FMvcfGdr17w9atUKWK09OFCt3g2Wfh++/hYrxjHZVSKnVpQKiUSvcCAwO5du0aJ06cIIt3FiY+OZHng55P3Up4eEDFita/N2yAGzfuSfLuuzBvHuRMxSfZSimVEBoQKqXSPceRxgAdK3ekXO5y7qnM4cNQrx588sk9p0qVstY4VkqptCbDBoQiEigifUVkvojsF5GbInJJRNaJyOsi4pOA/JNE5KSI3BKRIyLyvYgUSK33oJSyxAwIr9y6wrT/pnE47HDqV6Z4cZg4EQYMcHraGGtJ5A8/TNVaKaVUnDJsQAgsBb4CGgGngD+ATUBVYDjwj4g4fbAjIg2BLcCzDnmvAz2BEBEpm8J1V0o5KFiwIH5+frcDwrCbYXSY2YHZe2a7p0LPPAPZslmzUYeG3nVKBE6cgM8/v+eUUkq5TUYOCPcALwB5jDENjDHPGGMaA+WBHUA1rMDwLiKSFZgK+AKvGmOCjTEdjDHlgS+BPMCvIk7mnVBKpQgRoWzZsrcDwiLZi7C5x2Z61ujp3oq1awdt21rNgg7eftuay/rbb91UL6WUiiHDBoTGmCbGmJ+NMVdjHD+M1dIH8JSTR8ddgfzAcmPMyBjn3gQOANWBlq6vtVIqNo5TzwBUK1ANb884171PeU8+Cc89d8/hoCB44glrkurLl+85rVxE59lV6o74/j9k2IAwHlts+8xAzCV9nrDtJ8XMZIyJwmo9dEynlEoFgYGBHDlyhBu20b17L+ylz/w+nLxy0n2V6tQJunVzOlH1O+9AWBiMGJH61coIRCQ0PDzczX8RKJV2hIeHe4tIrB1VNCB0roxtHw7EnDGsmm2/IZa8G2KkU0qlgsDAQIwx7N+/H7AGloxYP4LVR1e7uWbAX38R+Pnndz06rl7dmqT6qafcWK/7WHR09PywsDB/d9dDqbQiLCzMPzo6en5s5zUgdG6gbT/HGHPLflBEsgH2gSZHYsl71LYvkUJ1U0o5EXOkcZV8VcjslZn1J9a7s1qW/fvx27vXahJ00L8/lCnjPItKnqioqNFnzpwJO3PmTM5bt2556+NjlREZY7h165b3mTNncp45cyYsKipqdGxpdS3jGESkCzAOa9RwdWPMHodzBYETtpfexphIJ/nLAHuBcGNMpliu0QPoYXtZCfgvmdXODlxyY/60UkZuILlrl6aF9+GKMlxRh/vl80wLdYC08Xmmlc/CFWUEGmPibAHctGlTcU9Pzx4eHh4tjTEBybyeUumSiIRGR0fPj4qKGh0cHHw41oTGmHS3AZ8Bu5OwFYqn3CbALSAaeM7J+UKAsW1esZRRxnb+VgLfy0YXfB6j3Zk/rZSRFj7LtFKGi+pwX3yeaaEOaeXzTEOfRZr4PHXTTbc7m1f8sWWaVBAITEK+WDsYi8gDwJ+AD9DHGHPPoBHgisO/s+L8L1w/J2lTWnInW3PFZG1ppYzkSivvIy18p65wv3wW98vnmVY+i7TyeSqlbPSRMSAi9YAFgD/wpjHmszjSXsDqRxhkjNnm5PxjWIHlJmNMjQRce2NC0qn46WfpWvp5upZ+nq6ln6dSrpXhB5WISB1gPlYw+HZcwaCNfUqamrGcrxUjXXxi7eCpEk0/S9fSz9O19PN0Lf08lXKhDN1CKCK1gMVANuA9Y8zQBOR5FfgW+NtYK5s4nvPEWgGlFNDaGDPP9bVWSimllHKtDNtCKCLBwCKsYPCDhASDNuOA08BDItI7xrlPsYLBLVitjkoppZRSaV6GbSEUkYtAABCG1ecvNgOMMXdNFSEiDbECPl9gE7APCMJaB/k88IBxmK5GKaWUUioty7AthFjBIEAOoHMcm1/MjMaYFVgrkUwBCgNtbOmWYq1lvF5ErorIRhHpLSJJ+pxFpKOIrBKRS64oLz1x1XsXkfEiYuLYdqfUe0gLRCRQRF4TkUkisltEom3vu10yy82Q96arP8+MfH+KiLeINBGRL0XkHxE5JSLhInJCRGaISKNklJ0h70+lkiO9TjuTbMaYexcXTVz+PcCz9tci8h3QC7iJFRhGYM1rOBJoIiLtjbXWcYK4urz0JIXe+xpgv5Pjp5JT13TgZeA1VxaYke9NUuDztMmI92dDrD7cYHXD2QRcAyoAbYG2IvKBMWZIYgrN4PenUknn7okQ74cN64eXwfrhXcbheD5gp+3ca+4qLz1tKfBZjrfl6eLu9+amz7M71kTuT2H1b11u+zzapYXvJ71tKfB5Ztj7E2gMzAAaODn3NBBp+2weSkSZGfr+1E235Gxur8D9sAEbbT9oOjk519DhB5SHO8pLT1sKfJYZ9hduLJ9HcgMYt9+bQDfurBhkgGxxpH0wRtpWaezztN+f64FdwAWsFq1zwBLgOWx9vZNYfkdgFdYk+ldt31/vmN9PjM8oodv4JNRnki3vuASkHetwrd/Ty/2pm27pdcuwj4xdRUQKA8FAODA95nljzAoROYG17F0dYG1qlpeeZOT3nh6koe+neozXlZxdy9Zf7OsYhzenUJ2SqzqwDet9XAOKYbWgNQHaiUgbY0x0YgpM5KPTCU6KyA+0sNVnhpPzqxNTH5ufsbratBeRV40xV+NIuz1GvjiloftTqXRJA8Lkq2bb7zDG3IglzQasH0LViP+HkKvLS09S8r0/JCJVsAb/nMH6ZbY4sb9kM7i0cm/aA8J/gdpA5Viu1c1Wj01YgcIpY8zpFKpTck3Dui/t9+c44ARWK+HjWAPcxiW0MBFpixUMngYeNMbssx3PB/wNPAm8AnwDYIzp4qSMRlgB4Xln55Pob+AQUAJoT9zvqbltf4OETeOVVu5PpdIlDQiTr4RtfySONEdjpE3N8tKTlHzvnZwc2ykiHYwx252cU/dy+71pa/WrYnv5M1ZAWMlJumzAR0AoMAsrIEyrrYNgPdqNaSdWy1xvoBmJCAiBQbb9m/ZgEMAYc0ZEXsZ61D1QREak5h9FxhgjIuOBoUAXYnlPIpKfOwHhPJOwQSBuvz+VSs90CH7y2aeluRZHGvtjEX83lJeepMR73wr0ASrayi8IPAKEYI1mXCIihRJd04wpLdyb5YCs3An0wGohjOkdIC9W4FHMdiwtBoRbifv+7GxLdzOhBSbk0SlW62N+rEenySYiWUXkfyKyQUQui8gNEdkhIu+JSMypu8YB0UADESnlpCwvW73tDRaDE1iNtHB/KpVuaUCYfPbpa1w1w7ery0tPXP7ejTFfG2NGGGN2GmOuGWNOGWPmYq05/Q9W0DAo7lKUTVq4N+2Pi7cYY85iDRC4q4VQREpjBVm7ge8c8qS5gDCe+3MLd4Kc2YkoNqGPTh3TJpktAF0PDMMKvtdhrQIVALwLrBER+7yvGGOOYfVpFO4EvI5+AB6w/Xu9Sfgk/2nh/lQq3dKAMPmu2Pb3TGDtwH7uShxpUqq89CTV3rsxJhz4xPayVXLKykDSwr15OyC07bcCuUSkgEOarwAfoB9WkFDRdtxlAaF9QmmskasA0+OZYNq+FY+jzK62cidjzc9nfzQeZoz5IxHVS7VHpyIiwG9YrZkjgeLGmBbGmMexpuWZhPU+hsfIah8k0tlWhr28b4AXAPsj4h8TUZ20cH8qlW5pH8LkO2zbF4sjTZEYaVOzvPTksG2fWu/dvgqEPjJOmMO2vTvvzZitfSFAS6xWwlMi0hR4FKvf2XwRqQpkAi4YY44CiEge4Gw811lmjGliS98W6GiMaetw3j7C9mGsOe6WE3cAZhfXqNr63N1iFmnbZ0lAuY5S89Hpw0BdrNb21xz7IxpjbohIT6y+gM+KSF9jTKjt9B9Yj/2LYo2mXioiX2K17IZitS5ewwo2E+qwbZ8Rf3YqlWwaECafvaWiooj4xvKIpmaMtKlZXnqS2u89l20f1y9pdYdb701bS1JV20t7QLjVtq8sIsuwppmJwGodBOePi69jBTExeQCjsNYldxzs8Biw1zGhMWYsMFZElmMFhN8ZY5xNzZJgxpjuQHcR8cVquRuMNdjEU0QKGmNOJrCo1Hx0am9dn+lscIox5pqIbLSlq4n1KBljzC0RmYI1YKariLTA+s4uACuwlgP9LZ5paWLKyD87lUo2fWScTLb+MJuxHlG1j3leRBpirXd8GqtvTaqWl5644b0/ZdtviDOVAtLEvVkKyI7VcmQP0Lba9pWAnliPh79z6Hd2T0Bo66v3T8wNeB4rGBxojJnkcN0HScA8eK5ijLlhjNnJnVZMT6zHsQmVmo9OS9r2n8f2mJw7QWOeGHl/su2fBt7Aahl8FGhqO56ozzwN3J9KpWsaELqGvS/aMFuHdgBEJC9WiwPAp45/QYvIJyKyW0Q+4V6JLu8+4rLPUkSqisgjIuIZ47iXiPTDejwF9/ZvytDS8L1pD+5CHMrfh9XiVw9rRPF52z5mnjj7D4rI+1gB5XBjzDCH48WBY45Tt9iOd7dNn1LOdqi3rf+fs22biFyy7XM7lJHQ+xPgURHxjus9ODhs26fGo1N73VdgTW4d13bXI3VjzBasORe9sL7DZkBpIBuw1xjjdOLrNHx/KpW+uXuplPtlw/phY7AmUZ0N/I61XJTB6i/jGSP9eOJY/imx5d1Pm6s+S+AJ2/ELWC0C04EFWFNuGKyO6/9z9/tN4c+yOlb/Lvt22fbe9zoeTw/3JvCp7RojYhz/hztLnPV0OO6B1R3AAKXjKLe3Lc1EYiwThzVXXmcnn+c5h2smZiueyPvzTaxH4AbIl8DPqYgt/S3AN5Y0x2xp6sdRTiNbmsNxpBljS9M7Cd/nYw6fyxXbfXfK9nqT7fV4rBbbNH9/6qZbet/cXoH7acPq77PG9kv3mu2H2j3rhtrSxvlDLbHl3W+bKz5LrH5YX2OtSHACay63G1itSj8Dwe5+n6nwOdp/qce5JeTzTOr348L3sshWr64xjn+J1TK4zvGXPdbIV2MLBpyuB4zVbSAKmAt4OTn/CZAlJT7PhNyfDtcLTUwgY/s+DMlY05eEBYRtbGmWJ+H77JKQzzJm2Wn1/tRNt/S+iTEGpZRK60TkHJAbqGaM2ZqA9M8BvwArjDGNnJxvihUIbgKaGmOuu7TCCSAiDbBG2s4wxtyKca4+VqtlSeBLY8yAGOc/wVqC7g9jzKAY59phtTieBhoYY/bbjufFWj6uAvC6MeabOOrWyJb2iDGmeCxpPLDmIAzGmiLmLWPMxRhpSgItjTHfxVLGb1h9/s5h9TOca4x5JLZ6KaVSho4yVkqleSJSFCsYvAXsSGC2WPsPikhNrMeH+4HW7ggGbUphjWgeKSKbsQI4f9vxCrY0c7FWXompABBo29/FGDNDRL4HXga2i8gSrEfPTbD66M0icQNVnDLGRIvIE8A84CWgo4iEAMexvq+iQFmsvoJOA0Ks1tD23Bl0kmoDeJRSd2hAqJRKD+wravxnjIlIZJ67AkIRKYsVwFwEWpg7c+O5wwrgA6ABVuBUD2vamNPATGCSMWZWUgo2xvQSkdVYj0obYg0A2Y0VcH1vXDSwwhhzXERqYU0o/RTWUoK1sfpGngC+wAq+Y7MIq09jEaxH/4lZlUUp5SL6yFgplWGItW71Gqz1kB8wCV8WTSml7msaECqlMgQRyQr8i/Uo9jVin39yvataz5RSKr3QgFAplSGISGNgaTzJLhhjcseTRiml7jsaECqllFJKZXC6UolSSimlVAanAaFSSimlVAanAaFSSimlVAanAaFSGZiI1BGRaBH5NJbz3UTEOGzZ4ijrwRhpW7mgfllE5JSIbBARSW55SimlnNOAUKkMyhZgfYu13uuwWJJVj/G6UixleWCty+vonhVCEsu2gshHQA2gU3LLU0op5ZwGhEplXM8ANYFv41itwx4Q/mvbV44lXTeslUE22V6fMsacdkktYTTWyh0fi4iPi8pUSinlQANCpTKu1wFDLGvH2lr9qthe2tPc00Joe4z8ERCKtUYuuKB10M4YEw5MAgpirXmrlFLKxTQgVCqNEJEgEZkiIqdF5IaIbBGRDmK5KiIRIuLromvVxGodXGGMORxLsnJYS7w5BnrOWgjfAfICQ4FitmMuCwhtJtj2vVxcrlJKKTQgVCpNEJEXgI1Yj3GPAH8BPsCvwHtYgdlOY8wNF13yCdt+SRxp7I+LtxhjzgKniNFCKCKlgT7AbuA7hzwuDQiNMf8BZ4C6IpLHdu0gEZkkIidF5KaI7BWRgbaWzXRFRDqKyCoRuWQL/jeKSO+kvBcRCRSR12yfzW7boCEjIu3iyOMtIk1E5EsR+cc2kCdcRE6IyAwRaeTK6znkLSwiI0Rkj+2PoJsisk9EfhCRkol4zx87DGYa4Mrricj4GIOlYm6746mbr4j8zzYwKkxErovIIRGZLiL1Y8lTVERGichBEbklIudEZJ6INHOSNsnfnUMZib7/ElPH5NQzte9NEWkUz/ftuBWNkTdZ94rbGWN00003N27AQ0AkcB5o5XBcsAZqRGN7tOvCa66xldk4jjRf2dJ8YXs9z/a6gEOav2zHWgLewE3b66Ip8Dn9YSv7KeBV22d2BZgN/G77twG+d/d3msj39Z2t3jeAObb3edl27HfAM5HlfW3LG3NrF0eepg7pTtnqMQ3Y7nD8fVddz5avGlbrswGOYbVCzwKO245dAeol4P3WtN0L9v8nA1x5PWC87fxq279jbp/EUbcSwD5b/jPAn8BvwHogHHjbSZ7awEVbnkO2e+AfIMp27H+u+u6Sev8lto7JqWdy3h9J+79QLpbv2b7ttJWxH9tqb664V9LC5vYK6KZbRt4AL9sPFgM0c3LeD+uXnQF62Y7lieWHnOO21KGMtsDMGOVeI0Zw5+Tay21pOtpef+JYT4cf1HNtr6vaXp+PUU6C6+usrg7lfGRLO8e2XwzkcThfiju/yMq4+7tN4Pff1uEXXRmH4/kcfvG8lsgyuwOfYQXOpRy+x7h+CTYGZgANnJx72uEefMgV17PlW2tLNxrwdjjuDfxkOxcSTxmZgB3ACe78wRBbQJik63Hnl3yXRH4PWbnzf/t9x2vazucCysY4lhkrWDXANzgEY1h/OF61navrou8u0fdfUuqYnHq6496M53vdYSvjLVfdK2llc3sFdNMtI2/A8zgEVbGksf/wrWV7nRWo42SrB2y1pX3OIf8EHP4yteW3B2I+sVxTgDBbmnK2Y0/bXvcDPIH/sFo5Am3nu9nOL4pRVoLrG7OuMcrpb0sbifWIOouTNOOc/RJLqxtWNwEDdHJyriF3fll7JOMarvglONZWxk+uuB5WUGG/B/M7OV/Q4fw937NDumG2NI86/DK+JyBMzvWS+kueO39ATUhEnmdseQ4QI4C0nX+feH5eJOa7S8r9lxJ1TOw9lpL3Zjz56zr8DCrk5HyS7pW0sqW7vjZK3WeetO0nxZEmCxABhAAYY64ZY/6JuWEFl0HAQGOMY3kPcvdI4uy2/S1jjeB1ppQt3TVgr+3YVtu+EtATqAh8Z4zZYzvutP9gIusbs66OLtv2nsCbxpqjMKaztn2JWMpIM0SkMBCMFVRPj3neGLMCq+UrP1YA7U5bbPvCLiovCuuXKlh/fMRkbPtrWI8y7yEitbH+SJhijJmd0tdLDLGmR3rR9tLppO+xqGnbLzfGRDg5b+/z20zimCQ+BqffXTLuv5SoY6z1TMF8SdHNtl9gjDmRCtdLVRoQKuVewbb9BmcnRSQ/kBP4zxhzK7ZCROR9rCBtuDFmmMPx4sAxY8w+h+Rhtn0mEckUS5H24C7EGBNt+/c+4DpWy95QrD6PQ53kiXdAibP6xlJXR/ls+ytYfRedyRrftdOQarb9DhP7YKENMdK6Sxnb/pQrCrMFEkttL4eKiLf9nO3fH9pe/mRsTS+ORCQzVmvyReC1lL6ezUMi8pWIjBaRD0SkRRyDLoKxHgkfM8bsEpF6Yg18+VFEhopI3Vjy+dn252M5bz/uTSyTxDsR23eX1PsvJeoISb/HXHpvxkZEsmA9JQGri0FcEnOvpBle7q6AUhlcHtv+Sizn7T+ANsZWgIj0xpr65ResFhNHjYjxw8sYc11ErmEFTzlx/oP0nuDOGBMtItuxOpQDvGyMCbPVwXHOwjgDwjjqe09dY7D/Eo0Exonzlewa2PahcdUhOURkPNA5CVlLmLun+LG3Yh6JI8/RGGlTne2Pki62lzNdWHQvYAFWS1pLEbHf4zWBAKz+aW/EkvcjIBDoYIyJLTBx5fXA+Uo5O0WkgzFme4zj9umZ9sVyvwwRkZnA8zGCMXsLd2wjrB2Pl8DqFxmreL67pN5/Lq0jJP0eS8F705n2gD/W+58TT9rE3CtphgaESrnXFcAXKI01CvE2EckNvGV76TQgFJGnsJafmwd0c9K6EQh84CTrZqzgqQIJDAht1tjqug8Y43DcPmfhZay+RU7FU9/Y6moXZNsHEH9Atsd2vfbAs1hL3wVgdfIfQYyWIBFpg9U3shxWC4h9kMIHxphLMcpeHc+1Y3M1xmt7S8u1BOTxT+I1k0VEvLC6M2THGvgT36PZBDPGHBSResBErFHqjo/8NgIrnT2StOV5HZhljJmW0tfD6iqxCauF8QiQDev/x0dY9+QSEake4xFiTtv+QawuDl8APwAXbMdGYQ3ouMydx5AAy4DBQGsRKWyMOR6jLj0d/h3n49gEfHdJvf9cVscE1tOl+ZLB/j1NjOU+gaTdK2mHuzsx6qZbRt6wRs8ZYCHg63C8CNbjGntH9+pO8jYFbmH9BR5rx/tYrjvUVu49017Yzp+zna+awPKes6VfHkeaJNfXlj8yts/C4TOzf14lbMfWYc3l+DTWaMVPsPqTDY2RtzvwMdAGq6XyVaxHX4sSW89EvJ/Btrr+Ekca+8jqH5NxneUksSM9dzrsH8XJYIzkXA+r68FprD6qj2E9Ys0NPM6d0blDYuTxxQr2Q4kxQp44BpUk9Xrx1N/Hdn8ZYGSMc2853ItjnOStgTVNThRQMsa5FbZ8O233rD9QFusPMIPVn9gALyXnu0vO/eeqOib1Hkvpe9NJvtIO32f5JPw/ivVeSUub2yugm24ZecPqm2Ofu+8YVoC4ECtwWoz1eOIK905ZUdN2fAcQkMTrOg3ggKK2czdjXjeO8uxzFn4Vy3lX1dfEVifujHI+6HAst5N0o4FLxDNyF+vRogEKptB338dW/h9xpPnGluaLZFwnqb8E7de+a0oSV1wPyGG7t68RIyCynS+N1V81grunQxluK7urkzzjiX2UcZKul4D3+ljMe852/FWH+7VWLHntf/B1i3E8L7DKIb/j9i13Rua3T853l5z7zxV1TOY9lmL3Ziz5PrblW5uYfAm5V9LSpo+MlXIjY8wWEWmM9QOnFtAc2Aa8bNtvAP40Do8oRKQs1iPXi0ALY0xoEq/7D/CgiBQ3d/dts3cg/8/E/mgkJnuee/oPuqK+WC14ABFx1Mm+zvGv9gPGef+yLVjBXmasICA2F2x7b8eDItIdeCC+CjsxIEZ9Dtv2xeLIUyRG2lQhIl9iBQzngCYm9oE+SdUaq//sMmPMwZgnjTH7ReRfrNbaRlhdFMAalR8NdBaRzjGylbPtXxaRR4D9xhj7fZPU68XHvvJEoRjHDzv8+1AseQ9htRTmj1GXsyLyIFaL+kNYrZhnsSa13sydQWFO+6Il4ruz1zHR919y65jIerokX1KJiCd3+gTGN5gkLrHdK2mGBoRKuZkxZi3WL6HbxBoxYe8k/aPD8ULAItvL5ube/juJ8Q1W8NQNGOJQnz9xPjVHrIwxDzk77or62qbwaGt76SEiYmx/cjukKYMVTIdzd99GZxoAh42TaWtsP/y9sabUGQLMNsbE7HT/AEkbVPIed4/M3GLbVxQRX+N8pGfNGGlTnIh8htWf8gLWJOQ7U+Ay9iW/YvbPdBRm2+eMcdwDa4682JS0bTlcdL245LLtY/YP3RwjzTkneXPHkhfb/b3Ytt1mC8L8sB6T7omZL5HfXbLuv6TWMQn1THa+ZGqBFcRdw1ohJaliu1fSjDQ/DFqp+5mI1HByLC/WXHxPYk3uOt92PCvW4+SiWJO/BohIHSdbQv9fT8NaQutVEQlwxfuJ8T5cVd8eWFPO3MTqoF/OSZqvsH6ejYzR2hmzTg9g9Sf8LpYkF7DmoduI9TjqmZgJjDFdjDGShO1wjHKOYQUOPtxp3XSsa0OsgQ+nsfofpTgR+RRrpG0o1i/ckBS61EnbPthxChiHenhzZ0qm2y1sxpjisX2+WNPQALxhO1Y1uddLgKds+7umjTLWoIF/bS+bOLleAHcGbsU6g4ATA23775z8UZSo7y4F779Y65iUeiY3nwu8YNtPM8YkJ5hzeq+kKe5+Zq2bbhl1w/pha7B+Ac0HpmKN4r1uO74cyOaQvjHO++w4bucTWYfaWI/gPk2B95fs+mJNyn0K64foVFueX7GtIYoVINr7L24BMsfzeZ/AGiXpdH1grOX36mEFoUfjSuuiz6gdd/pClXY4npc7S2S95iTfJ1iPoOJdG5WED/L4wJYuFAhOxnuK93q292dfPnEkkMnhXCbge9u5i0D2BF53PLH3IUzS9Wz3wyMx7wGsp2v9uLN2bwsn13zUdu4MDoOzsLoq2O/ljfZ72eF8Ze5dLcUXa3S8weqf5xPjfJK+u2Tcf4muYzLrmWr3Zoz0ubH6cxviWVc7OfdKWtnsP1SVUqlMrJUC3sOahiIfVvBzEeuv9slYKzBEx1pABiMi5bCmdMiCtWzeTqxHWiWwfrG2MsY4ezSHiOTA6gQP8IC5dyoZZ3mCbeW2N8bMSPYbiP06o7D6jN7EWuUhAqtVKRswC+uXV1SMPOOxHltPMMZ0iXGuOta0JnYVsEaB7sO6vwAwxtRxyPMYVv8vsN7zjliqu9sYc9fKG0m5ni1fZ6w+WZ5YLXibsLoqBAMFsH4RdzDGzIqlLndx+EzeMMZ84eR8oq8nIk9gTT90EWt08nHbe6uMtdxdNDDIGPNZLHX6HBiA1ZXhX6wW6Fq2vCew1t/dFyPPeKxAbZOtnn5Afaxpk7ZjBRSnHNIn+buz5U/q/ZfgOiannu64Nx3y98X6g3O3MaZ8LNe1p32CZNwraYK7I1LddNNNt4RuWINX5mP197qK1XLYB/CKI48v1tyBR3Gy/mgc+Tyx/qofmArvqyNW6/BlrJasTUBvYhkJzZ3WsPFOzjUi/pZZEyNPl4Tkwfmo9ERfzyFvdax5AQ9hBSQ3seaxHAtUSORnaP9MnE47k5TrYf2x8TXWVEknbOlvYAUUP5OA1iqsrh/LsFq3btnyfgnkiSX9E8BcrIDili3fWtt97qzVLcnfXTLuv0TVMTn1dNe9acu/zZbmjQR8z8m+V9y9aQuhUuq+ZZu89g+sx8ANTCI6ods6x68AnjbG/JZCVVRKqTRBA0Kl1H1LREZjTTHTn3uX0NppjLlsS7cQa3WBHVgtHtWwOrCfAmoaY8JTrdJKKeUGGhAqpe5bInKY2OdZe8gYs9yW7n2sx2D2NVsPY03785U9aFRKqfuZBoRKKaWUUhmczkOolFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUColFJKKZXBaUCYTojIkyJiRKScw7HiIvKf7d+NRGROKtWli4iMTEK+ASKyW0T+E5EQEemUEvVLKSKyXESOiog4HJslIlfjyef4PdUQkW9Tuq4JYXs/NWI5vkdEttm+r5EikiMZ11mbgDSHRSS3k+OPicjAePI2E5FNIrLdtm/scC7Ydny/iHxr/+5EpJ+I7LS9x6UiUswhzwIRCUut/09KKZUWaECYfjwDrAY6uLsiSSEiPYFmQC1jTCXgQUDizuXS63u6qKgwoL6tzBxAgcRkNsZsNMb0cVFdUtKzxpgqQBXgFvBnUgsyxtRLRt6/jDGfxpPsPPCoMaYy0Bn45f/tm32s1mUZxz/fJIOFYHPFKlF6GyzwHUgWIZkbtTVTIU9UOgpnoxesrbGVU+mVCW7+oUlpMSVNGAKuZdkL8eI0ARN5S0d5ahOljEkgkliHb3/c1yM/Hh5+zzlnFcK5PtvZ8zv39bvv+7ru33P2XOd7XU/FNh+4GnhP/Hw4xjcAoyPG+4C5lTnzgCt663OSJMmxSCaExwCSBlKSkOl0IyGUNFbSI5I2xOvwGJ8maVkoIH+UNLcyZ76kxyRtlfSNyviYWGOjpHWSTgrT21qtU8PXgc/b3gNge7ftu2KP6yWtD+Xw9oqKs0rSzZLWSHoyfFkWe3674uP9oQxtlXR1ZXyvpG9KWguMkzRd0rZY946Gyinp9FCJGmrRaTVxLOLgM7gMWFbZT5LmRRybJXW0eDavKrmSZktaEP50SppZua9lTE1r1Z3bjfG8tkn6QIwPkLQo4lwMDKiJEwDbrwCzgNMknXUk3yTNaHo/TZN0S1zvjdfXSbot5v1M0s8lTals9yVJj8fZjaisU6tG295g+7n4dSvQX9IbJL0VGGT7d7YNLAQuiTkrbe+LOY8Cp1bWWwG82O5skiRJjicyITw2uAR40PY24AVJ57a5/ylggu1zgOuB71ZsZwMdwBlAh6ShMX6t7dEURegCSWdKOhFYDFxj+yzgIuCfbdY5jEgiT7L99BFuudX2mFAOBwAfrdhesT0B+D5FpfoCMAqYJumUuOezts8DRgMzK+NvBLbYfh/QCVwHnE9RKkdU9rgVWBhq0T1AXUl3BTAhFMdPUM6nwWWUc2mc1bxISuoYAUwCxgI3SHp9m5iq1J1bP9tjgS8DN8TYDGBfxPkd4Lw2vgFguwvYyMEza+XbfRF/gw4OPRvCPozynrkKGNdk32n7XIqq99Xu+NaCycAG2/uBtwPbK7btMdbMdOAXvdwvSZLkuCATwmODqRRlinid2ub+wcASlb61m4GRFduKUOdeBv4ANHqnLpf0OKWUNhJ4LzAc2GF7PYDtPbb/3WadVghwjf2DktZK2gxc2OTvT+N1M7DV9o74sO8EGknoTEkbKUrPUEppEKALWBrXY4HVtl+w/S9gSWWPccBP4vrHwPgaX7sopfsOYIDtv1Rs44F7bXfZ/huwGhhTsxbAA7b3294JPA8MaRNTlbpzayiXv6ckYVDK9HcD2N4EbGrjW5Vqef8w32z/HeiUdH4kiMOBh5vWGA8ssX3A9l+BlU32Vj5330FpJHAj8LkWPjc45H0o6dOUxHZeT/dLkiQ5nuh3tB1I6okP1wuBUZIMnABY0qyaad8CVtq+VNIwYFXFtr9y3QX0k/QOiiIzxvYuSXcC/alP5A5b50jO2N4j6SVJ77Td2RRff+A2Sj/XM5Jmx97N+xxo2vNA+D6RosaNs71P0qrK/JdD3YKe9Ss6fPslJUF7zPZVFfsiYDkwu2leb3oiWz2PiRw5JsK37p5b87OpS8xbEmroGcCTbXxbDFxOUaiXR5n2kKXabHUkn7vj46mUZ3JlRYneTqUUHNfPVeZcBFwLXBD/ZCRJkvRZUiF87TOFUs483fYw20OBP1OvYg0Gno3rad3YYxDwErBb0hDgIzH+FKVXcAyU0q+k2g9qSQsljW1hmgN8T9KguG9Q9J81komdKr2SU1rMrWMwsCuSkxGUknAr1lFK4W+KGCZXbI9wsC/wUxQFENuTbJ/dlAwCPBTx3Ns0voZSPj9B0pspity6HsbT3Zh6c25rKPEhaRSlPaCWKGHPAZ4JVbHOt2WU9oapHF4uhnKuk6OXcAgwsRs+V325VNKcFuMnAw8AX7P9qippewfwYqiWAq4kvhwj6RzgB8DFtp/viR9JkiTHI5kQvvaZSlE+qiwFPlkzZy4wR9LDFEWxFtsbKaXircACotQXXyjoAG6JEuGvaVKqWnAmsKPF+HxKiXB9lLJXU/rZ/gHcQSkJ3w+sb+dvEw9SVLVNFGX00VY32X6W0ku5FvgNpcy9O8wzgc/EGlcA19Rt6MJNUeatspxSht0I/BaYFaXRntI2pl6e23xgYKw7i/pk9Z64bwulF/Nj7XyzvYtoH7Ddau2lFNVuCyUZW8vBZ9Ad3gXsaTH+ReDdwHWSnoift4RtBvBD4E/A0xzsFZwHDKS0VjwhqdGagKSHKC0FH5K0XdKkHviYJElyTKLDqzpJ0jtC/fuR7Y8fbV9aIWmg7b2hEC4HFthuTraT/yGVZ3AKJSF9f3eTZkl3A1+JfsUkSZLkv0gmhEmfQdJNlP63/sCvKN+ezj+A/yPRc3gycCIw1/adR9OfJEmSpJAJYZIkSZIkSR8newiTJEmSJEn6OJkQJkmSJEmS9HEyIUySJEmSJOnjZEKYJEmSJEnSx8mEMEmSJEmSpI+TCWGSJEmSJEkf5z/ohBUMedQVFQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAzwAAAEnCAYAAABseEafAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAAB2+ElEQVR4nO3dd3gVVf7H8fc3BQgQIBTpTZpKNwgIFhSxd9RVLLiKvSuuZVdcdO2KvWF3XXUtv0VREQWkCCICigrSRIr0EnpLOb8/zlxyc3NTbgqB5PN6nvvMnTnnzJxMhjDfOWXMOYeIiIiIiEh5FFfWFRARERERESktCnhERERERKTcUsAjIiIiIiLllgIeEREREREptxTwiIiIiIhIuaWAR0REREREyi0FPCIiIiIiUm4p4IlgZg+amQs+g/PJN8DMJpnZJjPbambTzew6M9M5FRERERHZR+jmPIyZHQb8Dcj3baxm9jzwH6AbMAn4GmgLPAd8ZGbxpVxVEREpBDPrbGbvmNkKM9tpZvPN7M798eFUST5oM7N2ZnZTcG7mmllW8KDvnHzKJJpZXzN7wsymmtlKM9ttZsvN7CMz61OSxwsr28TMnjWzeWa2I/g9LjCzl8zswBh+5sI+0Iz5eGb2Zti+o33mFlC3JDP7m5n9YGYbzWy7mf1hZh+aWe88yjQzsxfMbJGZ7TKztWb2hZn1i5K3yL+7sH3EfP3FUsfi1HNvX5tm1qeA33f4p1lE2WJdK1I0CWVdgX2FmVUG3gRWA9OAM/PI1x+4FlgFHOWcWxBsrw98A5wFXA88XeqVFhGRPJnZDcCTwA5gPJAO9AMeApoD15RZ5WJk/kHbtcBOYCz+Z+mLf9DW18zOdc5lxrDLa4CbYqzG0fgHfOD/D5wBbAMOAfoD/c3sfufckBI6HmbWFRgH1AL+BEYHSd2Aq4ALzewE59yUAvYT/kDTSvF4k4GFUbavzOeYLYGvgNbAGmACsAtoAZwBzAr2G16mBzAKSAEWA58DjYATgJPM7A7n3KNhRYrzuyvS9VeEOhannnv72lwFvJVPenfgYOB3YFkeeWK+VqQYnHP6OAfwCP4P4Wn4wMcBg6Pkmx6kXRIl7eggbSUQV9Y/kz766KNPRf0AlwZ/j78G6oVtbwVsDtLalHU9C/mz9A/7v6VN2Pb6wJwg7aYY9zkIeBQ4Lzgn44P9nJNPmWOBj4Ajo6T9BcgI9nFMSRwvKDclyDccSAzbngi8FqTNKmAflYHZwHLgf3n9/16c44XdN1wa4++hGv6m1wH3hR8zSK8DtI3YVgV/E+3wD1fjw9KOAbYGaYeX0O8u5uuvKHUsTj3L4tos4Pc6O9jH3SV1rehTvE+ZV2Bf+AA9gn8M/wnWQxfj4Ih8TYLtu4CkPPb1Z5CnV1n/XProo48+FfEDNAO2A3OBqlHS34h2k7avftgLD9pK6Cbv1WAfr5XE8YKbZhd8GkRJbxSWnuv3HJavsA80i3y8ot7E4lsbHfBWDGUuCMr8TkSAFKTfF6R/XhK/u6Jcf6VRx1ivsdK8Ngsof3hQPgNoHCW9SNeKPsX77Hd9mEuamVXBN0tuoOAmza7BcrZzbkceeX6IyCsiInvXUCAJuMM5tz1K+ppg2XLvValozKwJkArsBj6MTHfOTcC3XDQAeu7d2uXyY7BsUkL7y8TfNEL0bmguWG7Dd1vMJehWdRvwrnNuZGkfLxZmVgm4Ilh9OIaihwXL8c659CjpY4JlPzOrUch9Rv3dFeP6K4065lnPUixXFJcFyy+dc8v3wvGkECp8wAM8ALQDbnDOrSsgb+g/xyX55FkakVdERPYSM6uNf7r8B/BpHtmq7b0aFdv+9KCtTbAskTEIwY3y2GB1qJklhtKC7/8KVl9zwaPzcDE+0Cz28QLHmNkwMxtuZveb2Qn5DOpPxXdZW+ac+83MepmfWOFlMxtqZofnUa56sMzrniW0PRHokEeeSHn97op6/ZVGHaHo11iJXpt5MbOq+C504LtA5ieWa0WKqUJPWmBmvYCbgRHOuf8WokjoH/C2fPJsDZbJxaiaiIgUzVn4MRtZwBtmUcenHxks00qrEmb2JjCwCEVbOucWh68Hy336QZuZNcCPmwL4uAR3fS3wJb4l5CQzmx5sPww/GP5p4PY8yoYeaJ5fiAeaJXE8gEuibJtjZuc7536J2N4xWC7I43oZYmYfAxdHBBuhFsq8ZqgL394SPy4pTwX87op6/ZVoHaHo11gpXpvRnIu//1sDfFZA3liuFSmmChvwmFkSvh/3ZvwfuEIVC5Z5Pdkp7LGvBK4ESEpKSm3atGmR9pOVlUVcnB4GFJbOV2x0vmKj8xWb4p6v+fPnr3PO1YuSdFywbBV88jMPwMzOBS7Ez8SVgh9E/iwRT/LN7GzgVuAg/AOw0CD4+51zmyL2/W1MP1C2rRHr+/yDNjNLAN4BagJjC9F1rNCcc4uCh5NvAyeRs0vSdGBitC5TRXigWazjAT/hZwYbiw8OagCH4oOuzsAYMzs0ootT7WB5FBAPPA68BKwPtr2AnzBgM9ndpMDPIvd34BQza+Kc+zOiLleHfc+3u1ghfndFvf5KrI6FrGeJliuG0O/p7TyuEyjatSLFVdaDiMrqg5+q1AF/jZL2JtEnLbgx2P6/fPb7dJDn8cLUIzU11RXVN998U+SyFZHOV2x0vmKj8xWb4p4vYLqL/jf49+BvcIs80puSPfC8ZbDtO+A9fFeUY/EDyTOBoRFlBwEPAmcDfYAb8F1zvop2rJL44G8aHfDvfPI8EOR5uRjHGU8RB2qTPSB8KVEG+xfneEAv/BTA84HT8V3A6uKnaw7NbjYkokwSPphNAxpGpEX9/704xyug/pWC68sBz0Wk3R12Lb4SpWw3fEtlJnBgRNqEoNyc4JpNxr8P8JVge3qwvKo4v7viXH8lVceiXmOlfW1GKdc67Pd5cBH+HeV5rehT/E+FbeHBd3vIAgaaWWQz8kHB8hozOxVY6JwbhJ9HHvz7G/ISaq5ZnE8eEREpYcEg8BbBal5PR0MvPPzDOfdH8P00l7PL0zgzqwPcbGZDnXNZAM65VyP2Nd7MdgLDzayRc25F8X+KXLYEy+r55AmlbcknT6kws6eBy/FBQl/n3KoS3HctYAR+zFUv59yisORPzGw28DNwj5m954L34uGD0rbAZc65Qo/ZKMbx8uSc221mDwGfACdHJIf/vl6JUna6mc3ABz59gPD6nIvvnnUE2eOOQp7FtxB1xo9fiqqQv7viXH/FrmMM9SyxcsUQat35zjn3W6yFC7hWpJgqcsADftKGo/NJPzD41ArWQ7N8tDezJBd9AN9hEXlFRGTvqIn/u77T5d2d5Nxg+V5og4s+vuNH/DiOKvgprvOyPlgmhm80s0H4G71YDY6oz+Jguc89aDOzJ/A9H9bibygLDABidApQDxgXEXwA4JxbaGbf44OBPkDo+EV5oFmc4xVkbrBsHLF9cdj3P4juD3zA0yCiLmvM7Ch8F85j8K1Qa/A3yzOBjUHWqGNBYvjdheoY8/VX3DrGWM8SKVdUZhZP9picgiYryE9e14oUU4UNeJxzLfJKCxs8eLtz7vGwMsvMbCa+r+W5+D6+4eWOxvf3XYVvlhQRkb0nNN4m0czMBf1EQsysDXA8fordXE/UIxwJLHZRprUObm4SgfbAEGCkcy5yUPcRFG3Sgn+Sc2arffJBm5k9ih/PtB7o55ybUwqHaRYsI8dHhdsYLGtHbI/1gWZxj5efOsEycnzWzIg8a6OUrZtHWYLr++vgs0cQZFTHd+OaF1kuxt9dsa6/otaxCPUsdrliOgEfpGwDCj1mLIq8rhUpJo2wjd1DwfIRM2sd2mhmB+AHGAI8HOoCISIie0fQMrIFPwD8oChZhuH/33vO5ZwJLQczOwI/nuf5PLKsx7+HZTp+mtsLotTlUuecFeGzOGI/y/A3xpXIbp0Kr+tef9BmZg/jZypLw99QziqlQ4W6CKaGTxEdVo9E/NTOENZC4pxrkdf5xU9TDf6BpjnnuhT3eIVwXrD8IXyj84PSvw9W+0Y5Xgr+ASv4a62w7gyWz0cJ+mP63ZXi9ZdnHYtSz+KWKwGXB8v/OueKE6xEvVak+BTwxMg59xHwIr55+RczG2lm/4dv2j4E3//3ubKroYhIhfZFsBxiwZzUZhZvZsOAU/EzJP09r8LmX7T4X/yA6yfzyNYH6A1chW/lGRm0+pSWIj1oM7OHzGxuMC6gRJjZ/cAd+JaOfs650mxVGoXvTtgMeNLMKofVozLwDL47VRowuqyOZ2ZdzOzUyGvAzBLM7FZ81yqIfj09ECyHmFmXsLJV8PcaNfEzeuUIJsysY/DOl/BtSWb2LH52uVnAUxHpRf3dFfX6i7mOxannXr42w49bF/+3BQrozlbMa0WKocJ2aSsO59y1ZvYtcB2+yTwe3+/ydeBFte6IiJSZfwKnAecDHcxsDr7LTUv8U/KTnXM7oxUMBq2Pwg+iPss5lxktn3Pup+DrlGBQ+XT8uJGPSuynyHm8j8zsReAa/IO2MfgZrvrip7QdQfQHbQ3x76FpGJlgZoeSfbMK/oEdwINmNjjs2D3DypwO/CNYXQjcYNHfczTXOfdwcY8XjAG5Fn8TeR1wVnC+Dd/S0hDYhZ+cIL9uaIVSjOO1wE9PvsHM5gN/4mck6wg0wo8nusM5lysoc86NNLPHgcHA98EYofVA96DscuCCKK0gtwHnBPVbge8e1hs/rfovwEnOud2hzMX53RXj+oupjsWp596+NiNcjG8Bm+ucK+h9Qi0o4rUixaOAJwrn3KVkv6QqrzzvAu/ujfqIiEjhOOfmBl3SHgQOxwc6v+GfJL/gnMuIVs78u9k+wz9RPzyGG+if8DcprQvIVyyl8KCtBtAjyvY2UbaFhI9b6RZ8opkAPByxrSjHwzn3lpn9gn+nzpH4MVjgA4HXgGElOUajiMebhX8lRXf84P6u+PFkf+Lf9/e8c25GPse83cym4Kc57wpUxY9tGYZvOYk2tmcEfoKFzkBPfMvUb8D7wEuRgQTF+90V9fqLtY7FqedevzbD/DVYvl6IvMW6VqToLErXSdmLunXr5qZPj6Vrbrbx48fTp0+fkq1QOabzFRudr9jofMWmuOfLzGY45/K6qYl1Xwn4p669gCNjuYEOBl9PAP7inPugJOojIiIlSy08IiJS0b2A74N/G1DDzMK7rsxxzm0GMLPR+PeJzMZ3beqKHyD9M/5ptoiI7IMU8IiISEUX6rb0RJS0Y/BvXgc/o9ZF+G5y4N878gK+m1O07jkiIrIPUMAjIiIVWn7vZYvINwT/3h0REdmPaFpqEREREREptxTwiIiIiIhIuaWAR0REREREyi0FPCIiIiIiUm4p4BERERERkXJLAY+IiIiIiJRbCnhERERERKTcUsAjIiKyDzKzAWY2ycw2mdlWM5tuZteZWYn8321mD5qZCz6DI9ISzayvmT1hZlPNbKWZ7Taz5Wb2kZn1KWDfTczsWTObZ2Y7zGynmS0ws5fM7MAo+Yt1vGAfRTpfsZYzszfDzlu0z9ySOi8RZZPM7G9m9oOZbTSz7Wb2h5l9aGa9Czo/wT7y/J2H5WlnZjeZ2TtmNtfMsoL85xTmGLEeL8hXpPNiZs3M7AUzW2Rmu8xsrZl9YWb9ClG3mM+nmV0W8buukc/+j4rIe3JBdSoKM3s62P9RwfoNZvaBmf1mZuvNLD04L2PM7CIzsxj2nd91ntfnzSL+HO8E5d8oZP7ng/z/V5j8evGoiIjIPsbMngeuBXYCY4F0oC/wHNDXzM51zmUWY/+HAX8DHBDtBuho4Ovg+ypgBrANOAToD/Q3s/uDl7FG7rsrMA6oBfwJjA6SugFXARea2QnOuSklcbzgmEU6X8U8z5OBhVG2r8yjjkU5L6GyLYGvgNbAGmACsAtoAZwBzArqk6dC/M5DrgFuym9fhVHY4xX1vJhZD2AUkAIsBj4HGgEnACeZ2R3OuUfzOGZRz+ehEesdgGi/rzjgqYjNM6PVpQScCawlu753AAcAvwZ12wY0B47FX9vnmNnZzrmsQuz7rSjbGuDP8Tbgoyjp38ZS+TCvAxcC55rZDc65rXllNLPKwPlh5QrmnNOnDD+pqamuqL755psil62IdL5io/MVG52v2BT3fAHT3T7wN7w0PvgbfIe/cW4Ttr0+MCdIu6kY+68MzAaWA/8L9jc4Is+x+JuZI6OU/wuQEZQ7Jkr6lCBtOJAYtj0ReC1Im1WCxyvS+SpGuTeDtEtjPO8xn5cgvRo+sHLAfeFlg/Q6QNvi/s7D8g4CHgXOA1oB44P855TkNVbM66UKsCxIexqID0s7BtgapB1ekuczrK5Tg+VV+ZxDB0wPliuK+u+1gPN8WLD/V8K2HQFUi5K3Pf5hggP+Woxj9gn2sbiEfxYDFhWmfsG16YAV4b/7/D7q0iYiIrJvuStY3uGcWxDa6JxbjX/6DnCnFb1r2334lpOrgU3RMjjnxjnnznHOTYqS9l/8TT/AReFpZlYFODxYHeKcSw8rlw7cE6x2MrOqxT1eoKjnq7TP8x5FPS+Bf+ADj7edcznKBuXXO+fmF1CFAn/nYft71Tn3N+fcB8653wvYb7GOV4zzchbQBH+DPNiFtcI5574BhgWr/4hy2CKdz+A66BSshloVOkTJVwN4AEgDRgSbS6t15+xg+b/QBufct865bZEZnXOzgeeD1QK7/O1tzkcybwarlxaQ/a/B8m1XyJZuBTwiIlIumVlnM3vXzFYF4wJ+NLPzzdsa9G1PKut6hjOzJkAqsBv4MDLdOTcB/9S8AdCzCPvvAdwGvOucG1mMqv4YLJtEbM/Et8ZA9G5MLlhuA3YU93hFPV+lfZ6jKNJ5MbNKwBXB6sNFOXAJ/s5L43hFvV4OC5bjIwOWwJhg2S98nE0xz+dB+Nah8ECmY5R89+C7lA3FdyWD0gt4zgI2k/3zFiR0rneWTnVyM7NqYWOlNgd/i2eb2T/NrHpE9jeALOBIM2uVx/4akx2wFWq8DyjgERGRcsjMLsd3J7kAWAJ8ClQC3gP+ib9xmeOci+Wme2/oGixn51O3HyLyFkrwNP0tYAPFH6PRJljmGK8S3HyODVaHmlli2PETgX8Fq68FT3SLdTyKfr5K4jwfY2bDzGy4md1vZifk1RpUjPOSiu9itcw595uZ9TI/EcDLZjbUzA4nHyX8Oy9QrMcrxnkJ3Sivy2PXoe2J5GyFKc75DI3f+dE5twZ/LeZo4TGz1sCNwFx8a0qoTIkHPGbWHmgHfO6c212I/C3xLW4ApR74BsdsAkwDHsEHf9/hx06lAPcCk80sJZTfObcMfz0YMDCP3V4CxAOTnXPzClsXTVqwn5o4cSKTJ09mx44dVKpUac8nMTEx3/VKlSoRHx9f1tUXESk1ZnYM8DKwEbjEOfdFsN2AJ8nuJjOjBI/5Jnn/B52fls65xeHrwXJJPmWWRuQtrAfwN0jnO+fyulEskJk1ILvLycdRslwLfIl/kn6SmU0Pth+Gv9F5Gri9hI5X1PNVEuf5kijb5pjZ+c65X6KkFeW8hFoQFuRxjQ0xs4+Bi/MI3Erkdx6DohyvKOdlTbDMawa38O0tyZ5YoDjnc0/AEyx/Curb0DkXCsSH4R+s3Iq/aW8fbC+NFp6zguX/oiWa2V/xk4Ek4ltGe+EbOh5yzkUtU5KCv7cf4Ls2PofvOro9SEvCj9m6CP83+dKwoq/jW3AGmtm9UR6MDAzLV2gKePZT//jHP5g0KVdX50IxswKDovwCp8TERBITE0lISNjziVwvye3h2+Lj44mPj8/xPdp6fHw8VviZF0WknDCzBOAV/BPAC5xzoZm/cM45M/sHcH2QPj0oU4/sG6i8jHPO9Q3y9wcGOOf6h6UXdWaiyJmIQk+uc/XBj1ImubAHMbNewM3AiGBMTJEE5/cdoCYwNlqXJefcouB4bwMnkbMb2nRgYh7dkIpyvKKer+Kc55/wwfJYfMBUA38z/ADQGRhjZoc655aHFyrieakdLI/CX7OPAy8B64NtL+AnX9gMXBZesKR+54VV1OMV8byMA/4OnGJmTZxzf0akXx32PXzq6CKfT3K31swK6tsBWGlmxwGnAV8450aZWRf85A3rnXOh4Lmk/t6AH7+zEz9TXTS9yRnQZeAf9gyLnr3EnYgfnzUVP/nHnlnhnHM7zOxq4Hj8LHy3OOfSguT/4bsNNsNPZhJqAQxdY+3w/24/iKUyCnj2U2+88QZjx46lU6dO7N69m/T0dHbv3r3nU9B6LGW2b9+ea1tGRsaeT3p6eo71zMwiz5RaouLi4nIERM45KleuXKiAKdp6+P729vfQeuh7XttiXc8vz+LFi5k7d26u/JEfMyswT2R+kVJ0AX5A8hfhwU6Ic26rma3E31SFniRvJ3vgdLg4/A1QZ3L2FT8dyDGo2Tn3KvBqsWufPY4hlu5e+e/QP019A38Td20xd/cSfmrbZUSfQCB0U/J/wfHOwE+Xa/gbsCeAj4Mnt/eVwPGKer6KfJ6dc09FbNoGfG5mX+OnN+6JnxDh+hwHLNp5CXWRSwBedc6Ft3R8amYr8F2GBprZv5xzi4JjleTvvEDFOV5RzotzbpyZTcQHKV+Z2fX4LogN8a1Bp+Bv8BPwY0JCino+DegS5AsFPD8Fy45mNg4/DXU6vnUH8u7OVuy/N2bWAt/VcqTLY/pm59wgYFDwu2mJH+j/T+A8MzvZObciWrkSFHrv0McuyhTYzrltQWveyfjWvK+C7bvM7F3guqDOY8OKhSYr+CCvnzsvCnj2U61atWLZsmX07FkSYylLlnMuRwCUX3AUy/b09HQyMzP3fELBVWHWMzIyWLJkCQ0bNoy5bGg9dPysrKw920vqe0VT2IApPC0yX15phc2XV1pey4LyrF27ltdee61Q+8pvmdf3wm4ravreXp81axaHH344lStXLunLK9TN45188lTF35jMAv8fL/4pZA5m9iL+5uNO51z4/o7CP5ksDVuCZeRg3nChtC355An3INAWuCys603MzOxp4HL81LZ9nXOrouSphR/QXQ3oFbphDHxiZrOBn4F7zOy98NnRinI8in6+Svw8O+d2m9lDwCdk3+wBxTov4cd+Jcoxp5vZDPw7a/rgZy2DEvqdx6BIxyvm9XIuvovjEeS8KQZ4Fv/vtDN+PFFIUc9nK3wr4zayg4+fgmUHfItSe+CpsHElUQOeEvp7E5qdrcCXbgZd8+YAt5vZKnyr1nNh+ygtoW6Fj5nZYwXkrRex/ho+4DnbzGo45zabn6XvvCA9pu5soIBHSoGZ7en2ti8ZP348ffr0KetqROWcixoIZWZm7knLysra84lcj7atuGV+/vlnDjnkkFxlon2cc4XKV5h9hH7maPuOPE5R0qLly8jIyLEeyhOtXF7L7du38/vvvxeYrzDLvL6XN+eccw6NGzcu6d2mBssfoiWaHw9SGz/weFdeOzGz+/A3MU865x4J294CP+B5QUT+Qfgbr1gNjhjrsDhYNo+SN6RpRN6CnIV/yj3QzCLHLBwULK8xs1OBhcGT4RzM7An8YOy1+OAjr0DlFPzNy7iIm1cAnHMLzex7/M1kHyDqfmI43uJgGev5Kmq5gswNlpEXdlHPS/ix/8jjmH/gb9AbhG0r9u88RkU9XpGvF+fcGjM7CjgOOAaoi+8q9gk+yNgYZA0fT7U47Hss5zMUvMwKa61YgG+t6YVvhVmHn5ktskyB43di/XuDD1Yy8JOxxOINfMBzmpklFrZraRGFBoxPoOB/QznG0jnnfjSzn/Ctan/BB6f98d0T5zvnYu5CrIBHZB9gZnvGKe0r6tatu88GiPuivRFQhwKgWIKk/NLD16PlKc31H3/8kbp165bGaQo9KczrqfxfguX0PNIxs+vwfd3/jZ9eN1wf/NPHSEdQtEkL/knOmaZCA6Lbm1mSiz4Q/bCIvIURhx/AnJcDg0+tyAQzexTfTWc90M85Nyef/TQLlvm962VjsKwdLTHG4xX1fJXWea4TLCO72xT1vITfLNfBB4CRQv+QIo9Z5N95ERXleMW6Xpx/EvR18NkjCISq4yeeCJ/Jq6jnM1fw4pzLMrNfgB7BpmuccxuD44e/syffgCfWvzdmVh/fJW68c24DsdlIdle/2sDqGMvHYlmw/NA593y+OaN7Az9hxaX4gOevYdtjtu/cXYmISL5C3cGA/X62xbi4uNLozgY+0EkCWhPxn7mZ1QXuDlajBjxmdh7wDPAFvntOZNNaO+D+yHLOuUsp+GV5BXLOLTOzmfgbrHPxA7nD63c0fvzRKvwUr4XZZ4u80ix7pqrbnXOPR0l/GD8mIg0ffMwq4HChcQGp0Z4gm59qONQKl+sJe6zHK+r5Ko3zHAh1uYlsYSzSeXHOLQ9aOHrgxzLNjSiXQvbN+PSwci3yqmBBv/OiKMbxinW95OPOYPl8+L/hop5P8m6tmYz/W7OAnF3kQu/s2Qzk+fLWIv69ORMfXBbYnS2Ko/D3/hvJe0rvkjIKGIT/91WUgOcd4FGgl5kdjw/+Mon4t1pYeg+PiIiUJ6HpK4dY2EtFzawp/j/gA4JNuQIe87Ms/Rv4HjjXOZcRmcc5d5cLplYtRQ8Fy0fMv9cjVL8D8IOaAR52EQOBzewhM5sbjCMpNjO7H7gDf3PUzzlXmJaOUfhuPs2AJ81sT1QbfH8G31UsDRhdAseDIp6vopQzsy5mdqqZ5XjiYGYJZnYrvhse+Kl2wxX5vOBnfwN/TXcJK1cFeBE/tmQGsQVm+4riXC8dg3Ed4duSzOxZ/Oxps/ATCUQqyvkMvYspxzXpnLvNOVfXOXe4cy58QG74O3ui9kcuxt+bs/GTbYyIss8jzezC8PMYltab7Nai1yLqWxpG4M/j0Wb2kpnlaqEzswODFq5cgtarUJe9d/ATWXzpijjZglp4RESkPHkAOBU/yHd+8DQ3Gf90cCK+C0sSOfv1Y2aH4adDXQicsheCmjw55z4KBjBfA/xiZmPwkyz0xfdhH4EfdBypIf6JcMPi1sHMTgf+EawuBG4ItS5GmOuc2/PG+mBcxbVkDzo+KxgEbvgn9Q2BXfin2Xu6MRX1eMExi3S+iliuBf462WBm84E/8ddXR6ARfhzLHc65HDfnRT0vQdmRZvY4MBj4Prim1wPdg2Mux0/BXiID/czsULIDPvDvUQF40MwGh9Wr2LMmFee84Lt/nRPkX4HvwtYb/+6eX4CTXJQXcsZ6Ps2sGb6b2y5gdiF/tHzH7xT17435SR6OAaa5iGnPA63wXb6eC1owV+Gvz1Zk/x4/J/tdZKUm6PJ3Jr716ipggJnNwv+bqYsPctviW+LzagF6Hd9CVC9svUgU8IiISLkRDHY9Fj9rVHd84PMz/qb2Z3xXo0/Cu86YWVv8f8obgBNc9vsgyoxz7loz+xZ/E3g0fgDwXPx/+C9Gaa0oaeFPY7sFn2gmAJEByFvB2IabgSPJnmFqOf7GdliUcTlFPl5wzCKdryKUm4UfV9AdP+FBV/zT9j/xN5rPO+eivtC2iOclVPZ2M5sC3BAcsyp+fMowfCtUtLEoRVWD7HEp4dqU4DH2KMZ5GYG/Ee6Mnwp8O/Ab8D7wUrRgJ+yYsZzPUOvOr5Fd7vIRKpMr4Cnm35vT8C8Szas72wR8F7gj8cFEL3zwuAo/o907zrkRMRyvWJxzf5pZd/xsi+fhHwz0wAeYy/ETKOT3EtSv8GOBmuK74OV671dhWQk9EJAYmdlpwGmtW7e+YsGCPGflzNe+POvYvkjnKzY6X7HR+YpNcc+Xmc1wzuV1Uxwtv+H/wz8LONk5NyrY3hjfD78acITLnlJWRKREFffvjZn9Dz+Gp63LZ0p3yU0tPGXE+bdFj+zWrdsVZV0XEZHywsy6OeemR2w7AHgEH+x8HhbsVMOPC2gG3ASkmFm0bjrT9kKLioiUYyX09+Y7YLKCndgp4BERkXLBzJoAP5jZYny3pE34rhBd8eN2JgADwor0wL8sEPzg6GjWO+dKZf5sEalQiv33xjn3aInXqoJQwCMiIuXJa/ipV3vh++VvwAc6/wHeDX9y6pwbh+/fLiJSqvT3pmwp4BERkXLBOfcn/r0PIiIie+g9PCIiIiIiUm4p4BERERERkXJLAY+IiIiIiJRbCnhERERERKTcUsAjIiIiIiLllgIeEREREREptxTwiIiIiIhIuaWAR0REREREyi0FPCIiIiIiUm4p4BERERERkXJLAY+IiIiIiJRbCnhERERERKTcUsAjIiIiIiLllgIeEREREREptxTwiIiIiIhIuaWAR0REREREyi0FPCIiIiIiUm4p4BERERERkXJLAY+IiIiIiJRbCnhERERERKTcUsAjIiIiIiLllgIeEREREREptxTwiIiIiIhIuaWAR0REREREyq0KG/CYWaKZ9TWzJ8xsqpmtNLPdZrbczD4ysz4FlB9gZpPMbJOZbTWz6WZ2nZlV2HMqIiIiIrKvKfTNuZlVySct2cyOKpkq7TVHA2OAW4HmwAzgf8AGoD/wjZndF62gmT0P/AfoBkwCvgbaAs8BH5lZfKnXXkREREREClRgwGNm95pZGrDNzH43s1vMzCKyHQJ8Uyo1LD1ZwMfAUc65hs65U51zf3HOdQTOBzKBe8zsmPBCZtYfuBZYBXQKyp0FtAF+A84Crt+bP4iIiIiIiESXb8BjZpcD9wAfANcB3wOPAV+ZWXLpV6/0OOfGOefOcc5NipL2X+DNYPWiiOS7guUdzrkFYWVWA9cEq3eqa5uIiIiISNkr6Kb8BuAR59xVzrmXnHMDgD7AwcAkM2tQ2hUsQz8GyyahDWbWBEgFdgMfRhZwzk0AlgMNgJ57oY4iIiIiIpKPggKe1vjxKXs4577F38zHA1PNrF0p1a2stQmWK8O2dQ2Ws51zO/Io90NEXhERERERKSMFBTxpQL3Ijc65P4EjgD+Bb4HDS75qZSdoubo0WP04LKllsFyST/GlEXlFRERERKSMJBSQPh04k+jdtzaZ2XFB2jDAlXjtyoCZJQDvADWBsc65kWHJ1YPltnx2sTVY5jnGycyuBK4EqF+/PuPHjy9SXbdu3VrkshWRzldsdL5io/MVG50vERHZWwoKeN4FbjGz2s65DZGJzrmdZnYm8CLQrxTqVxZeAvoCy8g9YUFodrpiBXfOueHAcIBu3bq5Pn36FGk/48ePp6hlKyKdr9jofMVG5ys2Ol8iIrK35BvwOOc+JErrTkSeTILWiv2dmT0NXI6fcrqvc25VRJYtwbI6eQulbcknj4iIiIiI7AXFmjrZzE4tqYqUNTN7ArgRWIsPdhZEybY4WDbPZ1dNI/KKiIiIiEgZKe67YkaY2QNRXkS6XzGzR4FbgfVAP+fcnDyyhqaqbm9mSXnkOSwir4iIiIiIlJHiBjwbgDuBMWZ2QAnUZ68zs4eB2/Ez0vVzzs3KK69zbhkwE6gEnBtlX0fj39uzCviuVCosIiIiIiKFVtyApyvwPXAMMMPMehWmkJndZmbDinnsYjOz+4E7gI34YKcwrTIPBctHzKx12L4OAF4IVh92zmWVZF1FRERERCR2Bc3Sli/n3HIzOwp4ErgO+MbM7nTOPVlA0VPx7+65tTjHLw4zOx34R7C6ELghj555c51zD4dWnHMfmdmLwDXAL2Y2BkjHz+xWAxgBPFeKVRcRERERkUIqVsAD4JzLwAcLk4FXgceDlp7LnHN7ZiozsypAF/x7fY7GBxllqXbY927BJ5oJwMPhG5xz15rZt/gg72ggHpgLvA68qNYdEREREZF9Q7EDnhDn3PtmNgv4GDgb6Ghmw4GOQCpwED4wCDWjvFxSxy4K59ybwJvFKP8u/j1FIiIiIiKyjyp2wGNmVfEzk3UFDg32aUBb4LFQNvykADOBGcBY59zXxT12RZblsjht8mkk/ZBEYnwileIrkRiXmOv72QedzW29bsM5x9kfnM2ADgM4t/25bNy5kdu/ut3njU8kMS4x6vdeTXvRvXF3tqdv53+//Y+eTXrSqnYrNu7cyHfLviMhLiHHJz4uPsd6o+RG1KpSi92Zu1m7bS11qtahSkIV0jPT2ZW5K7ucxbOfT/YnIiIiIvugYgU8ZtYP/2LS5NCmYLkemAUcASQCnwHnOOd2F+d4ks05R7/6/ajfoD7pWensztxNelY66Zk5v8fHxQOQ6TJZlLaIDTs2ALBt9zY+X/B5dtnMdNKz0snIyshxnPuPuZ/ujbuzbvs6LvrfRbx2+mu0qt2KuevmcvK7JxdYz1dPe5XLD72cH1f+SM/XevLFgC84qc1JfDb/M87+4OwceeMsLmfwZPF8cO4HHHfgcXz1+1dc/dnVfD7gcw6udzDv//o+D056kPi4eOItPs/li6e8SKvarRi1YBQPzX6IkT1HUrNKTT6a8xGfzvs0O39YmTiL2/P93j73Ur1SdcYuGsuUZVO45+h7ABi1YBS/rvl1T944i9tTNrz8X7v+FYCpf05lzbY1nN7udACmLJvC2m1r95QNLx/alpSQxGGN/SznC9YvINNlclDdgwBYuGEhuzN37ykb7VM5vjL1qtUDYOPOjcRbPMmVk/f8/s0sR53jLE5Bp4iIiJQ7xW3huR8/UP8X4HN8681059wSADPrjg+ITgEmmtm5wdTOUkzxcfHc2PpG+vTpU6j8CXEJzLo6e8btxjUas+K2FbnyZbksMrIy9gROlRMqA9CwekPmXz9/zw10+3rtmXr5VDKyMnJ9Ml3mnu/dGvmhUS1qtWD4qcPpcEAHX/6A9jx63KM58mZkZZCZlXO9UXIjAFKqpNC7WW+qVaoGQM3KNWlVuxWZWZlkusxcy10Zu8h0mTgcAJt2bWL5juVkBcOrlmxcwrdLv41aNnx5xxF3+IDnj7E8PuXxPQHPB3M+4M2f3izwnIcCnpdnvMy4P8btCXiGThjKV79/lW/5ZjWbseTmJQBcP+p6Nu/azHeX+9nOz/rvWfy65td8y/ds0nNP/iPfOJK2ddry8XkfA9D8qeas37E+arlQ8NO7Tm/G9xkPQIunWnD2wWcz7IRhpGem0+CJBjkDJSxX4DSw80D+2eefpGem0+mlTtzc42au6nYVK7as4KT/nBS1rFn29ysPvZKLO1/M6q2rGfB/A7i91+2c2PpEflv7G7d+dWuu8qGyofVrul3DMS2PYcH6BQydMJS/9f4bnep3YsaKGTz/w/O5ykbW45pu13BwvYP5efXPvPXTWwzuNZiGyQ35btl3fDrv01zllixZwsQJEzEMM+PK1Cs5oNoBzFw5k69//5obetxA1cSqfLv0W35Y/kOOstG+X9L5EpISk5i+Yjqz18xmYJeBgA+WF6Ut2nOcyHKhQPasg88C4MeVP7J+x3qOO/A4AH5Y/gPrtq/Lcb7CyxpGUmISPZv0BODXNb+S5bLoVL8TAD+v/pmdGTujlgvts1piNVrVbgXA7xt+p3JCZZrUaLJnPctlsT1je77Xr4iISEkpbsDTHj9Y/1DnXGZkonNumpl1Bd4D+uGnrr7YOTe6mMeVUhJncVSKr0Sl+EpUo9qe7YnxibSp02bPenLlZHo06VHo/davXp8rUq/Ys962Tltu7317ocsf1vgw/n3Wv/esn9TmJE5qc1Khy5/f4XwarGtASlIKALf1uo3bet1W6PIP9n2Qfx37rz3rL5/6Ms+d9ByZLpMsl0Vmll9muaw927LC5q548NgH2Z6efYP3wskvsGnXpuwyQfnwspXiK+3JP7TPUNIz0/esP3H8E2zcuXFP3mifelXr7cl/1xF3UatKrT3r/+zzT7bt3pZvedZl//yXdL6ELg26AGBmXNDhApxzOfI7cq4fmHLgnvKd6nfigGr+VV0JcQm0rNUyR/5o+4ozP2u+w/kANsv/iUnPSmf99vVRy4e2OedI25kGwJbdW/juz+/YtHMTAKu3rebrRV9HLRO+fuZBZ3JwvYNZlLaIl2e8zGVdL6NhckN+XPUjT3z3RI5yocCaJdnn7Ix2Z3BAtQOYvHQyd469k8sPvZyqiVX5fP7nPDw5xzwoUfU/pD9JiUl8POdjnvjuiT0Bz/AZw3lr1lv5lk2MS2T3Pb5B/envn2b84vEsvnkxAH8f93e+XpR/j+LmNZvvyX/r6Fv9OQyC5wEfD2D22tn5lg8Pts94/wza1W23J9ju/mp3NuzYwN0H3c3JFNxKLCIiUlzmnCt6YbP5wBTn3KUF5DNgKPB3wAH/cs79s8gHLke6devmpk+fXqSy48ePL3QLj+h8xUrnKzbffPMNR/c5ek8QlBCXgJmRkZXB7szdJCUkYWbszNjJroxde4Kr8EAr/HuD6r4VbePOjWzauYnmtZoDsGbbGjbv2pwj2IrcB0DH+h0BWLxxMVt2bdmzPnfdXDbu3JirTPiycnxlDm96OAAzV84kIyuD7o27AzBpySS27N6S6/jhy5QqKRzT8hgAvlz4JcmVkundrDcAH87+kF2Zu4hfHs8FJ11Q5PNtZjOcc3nNrikiIrJHcd/D09bMCnx5qfP/Aw8xs++Ad4B7zOxw59wJxTm+iMi+Irw7XrjQmLSQKglVqJJQpdD7rVWlVo7WuQOqHbCntawwWtRqkWM9NA6ssA5teGiO9SObHxlT+RNbn5hj/dz25wIwfsP4mPZTFDNmzGgRHx9/ZVxc3EnOuZRSP6DIPsjM0rKyskZlZmYOT01NXVzW9REpCyXxHp5Cv3PGOTfKzA7FT119XHGPLSIiEs2MGTNaJCYm/l/9+vVr1apVa0ulSpXWaVIOqWicc+zevTtx48aN569evfrEGTNmnK2gRyqiAltnSlowoUEv4JW9fWwREakY4uPjr6xfv36t+vXrb6hcuXK6gh2piMyMypUrp9evX39D/fr1a8XHx19Z1nUSKQt7PeABcM7tds5dXRbHFhGR8i8uLu6kWrVqbSnreojsK2rVqrUlLi6u8LP9iJQjxe7SJmUjKwtuuaUztWrl3P6Xv8DVV8O2bXD66bnLXXopXHwxrF0LAwbkTr/6aujfH5Ytg0GDcqfffDOcdBLMnw833ZQ7/c474eijYdYsuOuu3On//Cd07w5Tp8K//pU7/eGHoUMHGD8enngid/pTT0GrVvDll/Dii7nTX3wRGjWC//0P3oqYyGrdug6MHAkpKfDee/DBB7nLv/ceVKkCb7wBI0fmTIuLg48+yj7OmDE506tWhX8HE8k9+SRMnpwzvXZtGD7cf3/oIZg5M2d648b+5wO491747Tf/PfRg+sADfTmAO+6AxYtzlm/fHoYM8d9vvhlWrcqZnpoKtwcT4119NWzalDO9d2+4/nr//a9/haVLD95TX4C+feHyy/21d/HF5HLKKf6a2r4drrgid/o558BZZ8GGDXDjjbnTL7zQX1srVvifL9Jll8Exx8CiRf78RLruOujZE+bM8ddRpFtvhS5d/Hl/+unc6XffDe3awZQp8PLLudOHDoUWLeCbb3JfWwCnn+5n1Rs1Kvq19dRTULOmvzY//TR3+ksvQeXK/hr8OmISNTN47TX//c03YeLEnOlJSfD889n7+eGHnOm1amX/e3rqKfjll5z7btAg+9/jI4/AggU5y7doAf/4h/8+dKj/+xDuoINg8GD//e9/hzVrcqZ37px9bd12G2zeDF271qA058RwzqVUqlRpXcE5RSqGSpUqpTvn6pZ1PUTKggKe/VhWlpGVFbnNL52D3VFe85qRkZ2+PcprMNKDmY8zM/1NSV7pGRn+xjXSrl1+uXs3rItyqxGq065duW/Iw9N37PA3vuGcyz7+li2wdGnu8qGfb9Om3AHB1q1VyAwmT9+wwd84Rwqdv7VrYeHCnMcO7xGzerUP+sJVy57Fm+XLYe7cnOn1smeJZulSf2MeLvz3sWgR/PqrP25k3cDfkIYCopCkpOzvv/0GS5bkTK9dO/v7L7/k/v00apT9feZM2LAhOceNbevW2d+nTSOXTv41LWRmRk/v6V/rwu7dPuCNdOyxfrljhw86Ip1yil9u3Ro9/bzz/HLjRvj229zpl17ql+vX5w4YAK691i/XrImevm2bX65Y4QPySCec4BvMly6FceNyp4f+bSxalDvdOfZcm/Pn5w6mw6+9337LnV69evb3X36BryJe8VS/fvb3H3/MPn7o+mrVKjt92jT4/vuc5Tt3zv4+ZQrMjpiVOvxvxYQJ8McfOdMzwt5nPHas//fVtGklSpu6sYlk078HqciKNS21FJ+mpd57dL5io/MVG52v2BT3fBU0LfWsWbMWd+7cWS08ImFmzZpVt3Pnzi3Kuh4ie1uZjOERERERERHZG0o04DGzhmbWrCT3KSIiIiIiUlQl3cIzDogyMkJERET2d40bN+5oZqnz5s0r9iCszz77LNnMUrt3796uJOpWkP79+7cws9Rnnnmmzt44nojsO0qjS5tGxYmIiIiIyD5BY3hERERERKTcUsAjIiIiIiLllgIeERGRCmrKlClJffv2bVWzZs0uSUlJXdu3b3/wU089VQfAzFLNLLWw+9q8eXPcHXfc0aBdu3aHVK1atWtSUlLXgw466JA777yzwZYtW/K939i8eXPctdde27hJkyYdK1WqdGiDBg06DRw4sOmqVavio+V/8803a5177rktWrdu3T45OblL5cqVD23WrFmHiy++uNnChQsTYzsLIlLe6cWjIiIiFdCnn36afN5557XZtWuXtWzZcmf79u23r1mzJnHw4MEtfvvtt6SC95Bt5cqVCUcffXTbBQsWJNWoUSOzd+/em82MqVOnJj/yyCONR4wYUXvChAnz6tevnxlZNj093Y488si2CxYsSOrZs+eWDh06bPv++++T33777QMmTJhQc9KkSXObNm2aEV5m0KBBrSpVqpTVqlWrnb179968e/fuuDlz5lR955136n322WcpEyZMmNupU6ddxT1HIlI+KOARERGpYLZs2RI3aNCglrt27bKbb7555RNPPLEiLs43wnz99dfVzjzzzLax7O/yyy9vtmDBgqTU1NStX3755cK6detmAqxduzb+hBNOaPPjjz9WGzRoULORI0f+EVn2p59+qta8efNds2fP/rVly5bpAGlpaXGnnHJK6++++y75qquuavbFF1/kmAH2pZdeWvSXv/xlU3JyclZoW3p6OoMHD270zDPPNLz++uubTZw4cUERTo2IlEMKeEREpMK57LLLmv76669Vy7oesejQocP2119/fVlJ7Outt95KWbt2bWLz5s13Pf7443uCHYB+/fptu+SSS9a89NJLDQqzr/nz51f68ssvU+Li4njllVeWhIIdgHr16mW+8sori7t3797+iy++qL1w4cI/W7dunR65j4ceemhZKNgBSElJyRo+fPiSLl26dBg9enTKwoULE8PLDRo0KC1yH4mJiTz99NMr3nvvvbqTJ0+ukZaWFpeSkpIVmU9EKh4FPCIiIhXMxIkTqwOceeaZG+Ljcw+TueSSSzYUNuAZM2ZMdeccXbp02da1a9edkempqak7O3bsuG3WrFnVvv766+TWrVtvCE9PTk7OvOCCCzZFluvQocOuzp07b505c2b1aOV+/vnnyp9++mnNhQsXVt62bVt8VpaPbTIzMy0rK4s5c+ZU7t27947C/AwiUr4p4BERkQqnpFpK9lcrV66sBNC8efPd0dLbtGkTdXs0y5cvrwTQtGnTPMfMNG/efNesWbOqLV++PNeEAo0bN87zWE2aNNk9c+ZM/vzzzz0vOk1PT+eSSy5p/t///reucy7Pem3cuDHqhAciUvFoljYREZEKysyiRgxxcXF5RxIRQkGHWd7vHc8vMCmM8Hr+61//qv/+++/XrVu3bvrw4cMXLViw4Oft27fPdM7NcM7N6NKly7bgmHoRuogAauERERGpcBo0aJAOsGTJksrR0hcsWBB1ezRNmjTZDbB06dI8yyxbtqwyQOPGjXON3wm1EEUTatlp1KjRnnIjRoxIAXj66aeXROsKl9fPJCIVl1p4yoiZnWZmwzdtyvW3WkREpFQdeeSRWwA++eSTlMzMXDNF8/bbb9cu7L6OO+64rWbGrFmzqv3888+5go2ZM2dW+fnnn6vFxcXRr1+/LZHpW7Zsif/vf/9bM3L7nDlzKs2aNau6mdGvX7+toe2bNm1KAGjRokWurnD/+9//aqSlpelhrojkUNIBz0jg3RLeZ7nknBvpnLuyZs1cf+NFRERK1aWXXppWp06djD/++KPKnXfe2TA04B9g3Lhx1d56660DCruvtm3b7j7hhBPSsrKyuOKKK5qvX79+z9iZdevWxV955ZXNs7KyOPnkkzdEm6EN4K677mqyZMmSPeN7Nm3aFHfllVc2z8zMpF+/fhvDxxQdeOCBOwGeffbZeuHB2uzZsyvfeOONzQpbbxGpOEr0KYhz7m8luT8REREpeTVq1Mh65ZVX/jj//PNbP/74443+7//+r/Yhhxyyfe3atYnTp09PvvTSS1e/9tpr9RMSEgo1+Ob1119fevTRR1eZNm1acqtWrTr26NFjC8DUqVOTN2/eHN+uXbsdr7766tJoZbt06bItMzOTQw45pEPPnj03V6pUyX3//ffJaWlpCU2bNt31yiuvLAnPf/fdd6+cNGlSjffee6/elClTanTo0GF7Wlpa/A8//JDcpUuXbfXq1cv48ccfqxX/LIlIeaEubSIiIhXQWWedtXns2LFzjznmmE1r165NHDNmTK1NmzYlPPTQQ0vuvPPO1QApKSkZhdlXw4YNM3744Ye5t99++4oDDjhg98SJE2tMnDixRoMGDXbfcccdy6dNmza3fv36ufvOAYmJie7bb7+df+GFF66dO3du1bFjx9ZKTEx0F1988drvv/9+brNmzXLU4bjjjts2YcKE3/r06bNp69at8WPGjKm1atWqSjfeeOPKCRMmzC9skCYiFYf6uYqIiFRQRxxxxPZx48YtjNz+/PPP1wb/stPw7cuXL/8lr33VrFkz69FHH1356KOPrizMsU899dQtzrkZofXhw4f/CfxZmLK9evXa8c033+SqN8C0adPmRdv+8ccfLwYWF2b/IlK+qIVHRESkAlq+fHnC/Pnzc82QNnbs2Gr33ntvU4BLLrlk3d6vmYhIyVILj4iISAX0ww8/JJ111llt27Rps6NJkya7K1WqlLV06dLKv/32W1WAM888c/2ll166sYyrKSJSbAp4REREKqCOHTvuvPDCC9dOnTo1ecaMGdW3bdsWV7169ayePXtuueiii9Zdc801G8q6jiIiJUEBj4iISAXUqlWr9HfeeSfqzGkiIuVJqQQ8ZjYR+BmYFSx/cc5tz7+UiIiIiIhIySqtFp4jgO5AImBAlpktwgc/ewIh59wfpXR8ERERERGRUgt4vgF6A/8BRgKNgM5AJ+BkoArgzGwrvvXniFKqh4iIiIiIVGClMi21c64vcAbQHngFqA5c75zrFnxvDwwAXgA2lkYdRERERERESu09PM650c65VOBa4K/A72Z2DWDOud+cc/91zt3lnDu1tOogIiIiIiIVW6m/eNQ59y5wEPAgcC8w18z+UtrHFRERERERKfWAB8A5l+GcexZoDYwB3jWz4Xvj2CIiIiIiUnGV2nt4zKwJcDBwSMSyDrAD2FZaxxYREREREYHSew/PJvzkBJnA78Cv+Jadp4BfgIXOOVcaxxYREREREQkprRaeZGAz8Akwjez37mwupeOJiIiIiIjkUlpjeO4DxgK9gGeACUCamS02s0/N7H4zO9fM2pmZlVIdREREJIrGjRt3NLPUzz77LLkw+fv379/CzFLz+1x22WVNQ/k/++yzZDNLbdy4ccf89jtv3rxKofKx1L+guphZ6pQpU5KilV2+fHnC4MGDG6amprarXbt254SEhEOTk5O7HHzwwYcMHDiw6TfffFM1r+PFx8enTps2Lep+AapWrdrVzFLnzZtXKa8806ZNS7r00kubtm3b9pAaNWp0SUhIODQlJaVzampqu9tuu63h/Pnz8ywrIkVTKi08zrl/hr6bWTWgI/6lo6GXj94A1AiybMd3fxMREZF9WLt27Xa0b99+e7S07t277/WxuSeccEJatWrVsqKl1atXLzNy21NPPVXnrrvuarZz5864qlWrZnXu3HlbnTp10rdt2xY/d+7cpLfffvuAt99++4Arr7xy9csvv/xnZPmsrCzuuOOOxt98883CWOuanp7O5Zdf3uydd96p55yjXr166ampqVurV6+euWHDhoRffvml2syZM6s/++yzDV999dVFl1xyycZYjyEi0ZXWGJ5GQKZzbrVzbhswNfiE52mBD4DyffojIiIi+4aTTz5547Bhw1aUdT1Cnn766T/btWu3uzB5H3zwwXp///vfmyUkJLghQ4b8eeedd65JSkrKMZ547Nix1f7xj380/v333ytH20eVKlWyxo8fX3P06NHVTzjhhK2x1PWMM844cNSoUSn16tVLf/LJJ5dceOGFm8LT09PT+fe//50ydOjQxosXL1Yrj0gJKnSXNjOrkk9aspkdFbbpIeDbKPmamNntZvYPoL5z7hPn3L9iqrGIiIhIDGbOnFnl3nvvbQrw6quvLho6dOjqyGAHoG/fvtsmT548f/Dgwauj7eeyyy5bA3D33Xc3juX4w4YNqztq1KiU5OTkzIkTJ86NDHYAEhMTueyyy9J+/vnnOX379t0Sy/5FJH8FBjxmdq+ZpQHbzOx3M7slyribQ4BvwtaPAF6L2E8j4CfgYfwYnylmNqw4lRcREREpyAMPPNAgIyPDjj322I0DBw7cmF/euLg4TjzxxKitN4MHD17ToEGD3TNnzqz+n//8p2Zhjp2VlcWwYcMaAtx2220rDjrooHxbpGrWrJnVu3fvHeHbhg8fntKzZ8+2NWvW3DPmp23btodcfPHFzWbPnh21NUpEsuUb8JjZ5cA9wAfAdcD3wGPAV2aW30DHBvjgJtxNQG3gDvw4nnuBG8ysf5FqLiIiIlKArKwsxo4dWwvgkksuWV+cfVWpUsXdcccdKwCGDh3aODMz1zChXL7//vuk5cuXVzIzrrzyyg2xHvPWW29tdNVVVx04Y8aM6u3atdtx0kknpXXq1GlbZmamvfPOO/UmT56ca5IFEcmpoDE8NwCPOOf+Hqy/ZGYvAO8Dk8zsROfcqijlog0gPAeY55x7PFj/NRjHcy3wcexVFxEREcnf3LlzK23atCkeoHfv3sWeWOH6669f/9xzzzVYsGBB0gsvvFDnhhtuyDeI+v7776sCNG7ceFfDhg0zYjnWjh077MUXX6xftWrVrO+++25Op06ddoWn//LLL5UTExP1XkORAhQU8LQGvg7f4Jz71sx6AqOAqWZ2QpRyPwNHAV8CmFk7oCUQ2YVtJPBm7NUWEREpnu7daRe57eyz2XDnnazdsoW4vn1pE5l+0UWsu/FG1q9cScIZZ9AqMv2KK1hzxRWkLVxI4oABHBiZfvPNrBowgE2zZlH5iitoEZl+992sOPNMtkyZQtLNN9MsPG3aNObF/EOWsCeffLLhk08+2TBye6NGjXYvX778l71dn4MOOijqxEe33HLLytDkCqtWrUoMbW/cuHFMAUc0CQkJDBkyZPnAgQNbPfzww40GDRq0Idp4oJC1a9cmAtSpUyfmY6elpcXv3Lkzrl27djsigx2Ajh075tomIrkVFPCkAfUiNzrn/jSzI4DP8ZMTPBCRZTjwvJnNBsYBfwccMCIi3wYgz8kQREREZN+R17TURbmZLwl5TUvdtWvXqFNnl5RLLrlk47Bhw7bNmjWr2mOPPVZvyJAha0rjOI0aNcpo1KjR7nnz5iVdccUVTa699tp1Xbt23VkaxxIpzwoKeKYDZwIfRiY45zaZ2XFB2jB8QBNKe8vMegP/DrYb8L1zLnLmtlZAqfyREBERyU9+LSbJyWTll96wIRn5pbduTXp+6Z07syu/9F692LEvtOhEKuy01GbmAJzLv7dVQekFKcy01A0aNEgPfV++fHlC69at0/PLX1gPPPDAn6eeemq7p556quENN9ywLiUlJa/3AaUDrF+/vkivAnnttdf+GDBgQKtXX321/quvvlo/JSUlo0uXLtv69eu36corr9xQp06dggcSiVRwBc3S9i7Q0sxqR0t0zu3EB0SvAksj0q4EjgSGALcAJ0bZxfnAXm8CLylmNsDMJpnZJjPbambTzew6Myv0dN8iIiLlTfXq1bMAduzYke//h5s3b44HqFq1atRgoSQcdNBBu2vWrJkJMHny5Goltd9TTjll65FHHrk5LS0t4b777muQV74ePXpsB1i+fHnlVatWxcd6nBNPPHHrkiVLfnnllVcWXXjhhWsPOOCA9PHjx9e8++67m7Vu3brD5MmTk4rzc4hUBPn+IXLOfeic6+Wcy3NWEedcpnPuSudcyyhpk51zDzjnnnbO5Zhz3swOACoDHxW18mXJzJ4H/gN0Aybhxzq1BZ4DPjKzmP+oiYiIlAcHHnjgboCNGzcmrF27Ns//D3/77bfKAA0aNCjUy0OLIi4ujmOPPXYjwNtvv12nJPf98MMP/2lmDB8+vP7y5cujtuD06NFjR6NGjXY753j55ZeLdPzk5OSsQYMGpb3zzjtL586dO+ePP/74+ZRTTknbuHFjwvXXX9+8eD+FSPlXrJYIMzu1qGWdc2ucc8c4594sTh3KQjCV9rXAKqCTc+5U59xZQBvgN+As4PoyrKKIiEiZadq0acaBBx64E+Cdd95JySvfRx99lALQq1evUn3R5t13370qPj7ejRs3rtbbb79dK7+8WVlZjB49unph9turV68dp5xyyobt27fH/f3vf881mQP4gOuWW25ZCfDEE080mjt3bqX89rlp06a4glptmjdvnv7II48sB5g7d65aeEQKUNyuVyPM7IEoLyIt7+4Klnc45xaENjrnVgPXBKt3qmubiIhUVDfeeOMqgPvvv7/xuHHjcnQly8rK4oknnqj7+eef165UqZIbPHjw6tKsS7du3Xbee++9fwIMGjTowH/+85/1d+zYkeveZdKkSVWPPPLINo899lj9wu774YcfXpGQkODefffdert37456P3Trrbeu69ev38YtW7bEH3XUUQe9++67uV5ampGRwdtvv12rc+fOh4wdOzYZYP78+ZWGDRtWd8OGDbnuJz7++OOa4GfIK2xdRSqq4t6QbwDuBMYEXdTKPTNrAqQCu4k+mcMEYDn+5as9S60iWVl0+Mc/4L//9eu7d8NZZ8HHwSuNtm+Hs8+GTz/165s2Qf/+MGqUX1+/Hs45B8aM8eurV/v1CRP8+vLlcO65MHmyX1+yBM47D77/3q///jv85S8wc6ZfnzcPzj8ffv7Zr//6q1//7Te/PmsWXHABLAjiwxkzYMAA+OMPvz51ql//80+/PnkyXHghrApe8zR+vF9ft86vjx0LF10EGzf69dGj4eKLYWvwcuzPP/frO4PJbD79lIMefBAygomEPv4YBg7MPp8ffACDBmWvv/suXH119vrbb8MNN2Svv/EG3Hxz9vorr8Df/pa9/uKLcNdd2evPPQdDhmSvP/UU3Hdf9vrjj8ODD2avP/IIPPZY9voDD8CTT2av33cfPPts9vqQIf6YIXff7esUcscd8Oab2eu33Qb//nf2+s03w/vvZ69ffz31QtcCwDXXwIgR/ntWFlx1FXz2mV9PT/frX37p13fs8Ouha2vLFn8ux4/362lpfv3bYA6TtWv9+tSpfn3VKn+86dP9+p9/+vUff/Trixf79V+C4X+//w7XXpt9rc2b59dD19rs2X49dK39/DNcdx0sW+bXZ8706yuCcdg//ODX1wTzqUyZ4tc3BD17J02C66+HzZv9+jffwPXXExe61saM8em7gtliR4/2107oBYWffw433ph9bj/5BG65JXv944/h9tuz1z/8MOe19N57cM892ev//jcMHZq9/uab8K9/Za+/+qq/nkJefhmeeCJ7/YUX/PUY8swz/noNefJJeOml7PXHHvP7DHn4Yf/vIeRf/8p5bQ0d6uscMmSI/5lkn3DTTTc169y580F5fZYsWZJY8F7y3Pf6Sy65ZE1aWlrCcccdd1CHDh0OPu2001qedNJJBzZv3rzD4MGDmyckJLinn356cefOnUt9euV77rlnzWOPPbYkPj7eDR06tEm9evW69OrVq83pp5/e8thjj23duHHjjkcdddTBU6ZMqdG2bdtCz4TWvn37Xeeff/669PR0y8zMjBrwxMXFMXLkyEUDBgxYu27dusQLL7yw9QEHHNDp2GOPbX366ae3PPLII9vUqVOny8CBA1utXLmyUqhL4Lp16+Jvu+225g0aNOjSqVOng0499dQDTz755APbtGnT/t57722akJDg/vWvf/1ZUudIpLwqbsDTFfgeOAaYYWa9ClPIzG4zs8h38uwvugbL2c65HXnk+SEib6mosmpV9g2/c7BokQ9swN9cLVyYc33+/Oz86ekwd252+u7dfj2UvmsXzJmTnb5jhw9itgS9DrZv9zeOofVt2+Cnn7LXt27166EAZNMmf2O5LXjnW1qav6HdsSP6+vr1MG1adsCybp0PtnYHD7JWr/Y3yOnBZDsrV/ob09BN5fLlfj0rGAe7bBk1f/3VnyeApUuzb7jB3wxPmpS9/vvvvnzIggXZwR/4m+rvvstenzMnZ/7Zs7ODQ/ABX/j6Tz/5ny9k5kx/ox0ybVr2DT/4sjNmZK9PnpwdAID/WX76KXt94kR/zJBx47KDUfAB4+zZ2eujR+dcHzWKqkuWZK9//rm/PkI+/dRfT+DP+aefZgcY6el+/fff/fquXT5YCgUcO3f69cWL/fr27X59aTDvyZYt8H//lx2QbNrk11eu9OtpaX49FAyvXw8ffeSvCfCBykcfZQfHq1f79fXBuwGXL/cBbuhaX7bMr4cCmCVL/Hro2l282K9vD2a5/f13HxyGrtX58+H994kLBdNz5/r00Prs2T6ADl2LP//s10Nmzcp+cAH+WggPCKZN8/UPmTrV//whU6ZkB6Pgr+ORI7PXx4/PuT5unP99hnz9dXawCv77V19lr3/+uc8T8umnfh8hI0ZkB7Pg6zZxYvb6Bx/k/Lf23ns5/y1JmVq0aFGVn3/+uVpen507dxarB8dbb7217OOPP15w/PHHp61bty5x9OjRKePHj68ZHx/PBRdcsHbq1Klzrr766jzHCZe0wYMHr5s/f/4vt95664q2bdvu+O2336p+8cUXKT/88EP1GjVqZF566aVrJk2a9NsLL7ywPJb9PvjggyuSkpLynXihcuXK7j//+c/SyZMnz7nkkkvW1KpVK+OHH36o/sUXX6T8+uuvVdu0abPjb3/72/I5c+b8ctFFF20EOPjgg3cNHTp02VFHHbVp06ZNCePGjas5ceLEmpmZmVxwwQXrpk6dOueCCy7YlN9xRQSsuFNCmlkC8CRwHZAO3Omce7KAMt8Ahzvn9rt38JjZjcDTwIhg3E60PE8DNwJPOOcG57e/bt26uenhN7YxGD9+PH369ClS2YpI5ys2Ol+x0fmKTXHPl5nNcM51yyt91qxZizt37ryuyAcQKYdmzZpVt3Pnzi3Kuh4ie1uxx5g45zKcczcAA/ABz+Nm9qGZJYfnM7MqZtbTzB4GjiZiGuv9SGgg47Z88gSPhknOJ4+IiIiIiJSyIr0EKxrn3PtmNgv4GDgb6Ghmw4GO+DEvBwHx+JeQArxcUsfey0L1L3LTmJldCVwJUL9+fcaHdweJwdatW4tctiLS+YqNzldsdL5io/MlIiJ7S7EDHjOrChyGH69yaLBPw7+TJjTq2oA0YCYwAxjrnPs69972C6GpM/ObsjKUFnWaTefccGA4+C5tRe3WoS40sdH5io3OV2x0vmKj8yUiIntLsQIeM+uHn6ks1HUr1PqxHpgFHAEkAp8B5zjnysPUiYuDZX4v+moakVdERERERMpAccfw3A/UAH4FHgHOBVo65+o5544DjgL+BE4BJppZ0zz3tP8ITY3V3szyetnXYRF5RURERESkDBQ34GkPzAUOdc7d7Zz72Dm3Zy5b59w0fFe3MUB3/NTVJxTzmGXKObcM3zWvEj7Ay8HMjgaaAKuA7yLTRURERERk7yluwLMSmOacy8wrg3NuA3Ai8C+gDvC5mf2zmMctaw8Fy0fMrHVoY/Dy1ReC1Yedc/nOyS8iIiIiIqWrWAGPc64tcFkh8jnn3BDgVGATcI+ZjS7OscuSc+4j4EWgAfCLmY00s/8DFgCHACOA5/Leg4iIiIiI7A0l8R6eQrdiOOdG4Wdy+xE4rrjHLkvOuWuBC/Hd244GTgAWAtcD/fNr9RIRERERkb2jxN7DU1jOuSVm1gt4Zm8fu6Q5594F3i3reoiIiIiISHR7PeABCKanvrosji0iIiIiIhVHsbu0iYiIiIiI7KsU8IiIiIiISLmlgEdERERERMotBTwiIiKyX3rmmWfqmFlq//79W5R1XURk36WAR0REREREyi0FPCIiIiIiUm4p4BERERERkXJLAY+IiEgFNW3atKR+/fq1qlmzZpekpKSuhxxyyMHDhg2rC2BmqWaWGso7b968SmaW2rhx44557S+yTMi4ceOqXXXVVU06dOhwcJ06dTonJiYeesABB3Q68cQTDxw7dmy1aPu69dZbG5lZ6q233tpo/vz5lc4555wW9evX75SQkJB62WWXNS3oZ5s+fXqVhg0bdjSz1DvuuKNBaPv27dvt7rvvbnDIIYccXLVq1a6VKlU6tF69ep26dOly0I033tho+/btVtC+RWT/UiYvHhUREZGy9fnnn1c/55xz2uzcuTOuRYsWOzt06LB99erVlW6//fbmc+bMqVKSx/rHP/7ReNq0acmtWrXa0blz522VKlXKWrRoUZXRo0enjBkzJmX48OGLLrvssrRoZRcuXFj5sMMOO6Ry5cpZqampWzMyMqxWrVqZ+R1v5MiRyQMGDGi1c+fOuOeee+6P6667bgNAZmYmffv2bTN16tTk6tWrZ3bv3n1LcnJy5rp16xIXLVpU5dlnn204ePDgNc2aNcsoyZ9fRMqWAh4REZEKZuvWrXbZZZcduHPnzrjrrrtu1TPPPLM8Ls53+ggFQiV5vFtvvXVVjx49FjVt2jRHIPHuu+/WHDhwYKtbb721+bnnnrspOTk5K7LsyJEja/fv33/9O++8s6RKlSquoGO9+OKLtW+66aYWlStXzvroo48WnHHGGVtCaV999VX1qVOnJh9yyCHbv/vuu3k1atTYc7ysrCzGjBlTLSUlJVcdRGT/poBHREQqpO6vdG9XUJ4TW5+48b5j7lsdyn9Rp4vW3djjxvUrt6xMOOP9M1oVVD4y/809b141oOOATbNWzap8xcgrWhRUPjx/5waddxXqByuEt956K2XNmjWJTZs23fXUU0/tCXYATjnllK0XXXTR2ldffbV+SR3vnHPO2Rxt+4ABAza9//77aSNHjqz9+eefJ59//vmbIvPUrFkz85VXXllamGDnrrvuavDII480rlevXvrIkSMXdO/efUd4+sqVKxMBevTosTU82AGIi4vj+OOP3xbbTyYi+wMFPCIiIhXMxIkTkwHOPPPMDQkJuW8F/vrXv64vyYAHYOXKlQkffvhhzV9//TVp06ZN8RkZGQYwb968pGBZOVq5I444YnNBrS6ZmZk2YMCAZu+99169Nm3a7Bg1atSCVq1apUfm69Gjx/b4+Hj++9//1m3btu3OCy+8MC2y1UlEyh8FPCIiUiFNu2LavKLmb5jcMCOW8pH5OzfovCuW8iXZugOwYsWKSgAtW7bcHS29bdu2UbcX1WOPPVZ3yJAhTXfu3JnnZEmbN2+Oj7a9adOmBf7sn332WUpmZqbVq1cv/bvvvptXp06dqGN82rdvv2vo0KHLhg4d2uSuu+5qdtdddzVr0qTJrtTU1G1nnHHGxosvvjgtWgAoIvs3zdImIiIiOZjFPlFZZmb0eQQmTpxY9Y477miekZFh99xzz58//fTTr5s2bfoxMzNzhnNuxnXXXbcKwDkX9aBJSUkFdmXr1q3b1kaNGu1eu3Zt4k033dQ4KyvvBqG///3vaxYuXPjzI488svT000/fkJWVZZ988kntyy677MCOHTsesmHDBt0biZQz+kctIiJSwTRs2HA3wOLFiytFS583b16u7ZUrV3YA27dvj3rvsGDBgqj7ev/991Occ/z1r39dc999963u3Lnzrho1amSFxg0tWrQoale2WDRu3Hj3xIkT5zZv3nzXf/7zn3rnnXdei7wCMIBmzZpl/O1vf1v7ySef/LF8+fJfpkyZMqdNmzY75s6dmzRkyJCGxa2PiOxbFPCIiIhUMEcdddRWgBEjRtTOyMg9hOWtt96qE7mtYcOGGYmJiW7jxo0JK1asyNXv63//+1/NaMdKS0tLAGjatGmubnIrVqxI+Pbbb2sU4UfIpVWrVumTJk2a26ZNmx0ff/xxnTPPPLNlenquYTxRHX744TuuueaaNQC//vprUknUR0T2HQp4REREKpiBAwem1atXL33p0qWVb7vttkbhXcBGjx5d/d///ne9yDKVK1d23bp12wpw++235yrzyCOPNI52rHbt2u0EeP/99+ts2rRpz31HWlpa3EUXXdRiy5YtUcfuFEXTpk0zJk6cOK99+/bbP/vss9onn3xyq507d+7pKvfpp58m//e//60ZGQhlZGTw5Zdf1gRo0qRJiY5fEpGyp4BHRESkgklOTs569dVX/6hcubJ75plnGrZu3br9aaed1rJHjx5tTz755HYDBgxYG63c0KFDlycmJrp33323Xps2bdqfdNJJB3bs2PHgk08+ud3AgQPXRCtz3XXXrWvQoMHuOXPmVG3ZsmXH448/vlW/fv1atWzZstMvv/xS9dxzz11Xkj9bgwYNMidMmDC/a9eu28aMGVPr+OOPb71161YD+Omnn5LOP//81rVr1+7Ss2fPtqeffnrLfv36tWrUqFGnr776qlbdunXThwwZsqok6yMiZU8Bj4iISAV0+umnb/nmm29+O/bYYzeuW7cuccyYMbU2bdqU8NBDDy199dVX/4xWpl+/fttGjhw5//DDD9+yatWqSuPHj68J8Nxzz/3x9NNPr4hWpl69epnTp0//7YILLlhXtWrVrPHjx9f85Zdfqp144olp06dP/61JkyaF63cWgzp16mSOHz9+fs+ePbdMmjSpxnHHHddm8+bNcf379990yy23rGzfvv32JUuWVB49enTK9OnTq9etWzf9tttuWzFr1qw5JT1DnYiUPXOuwMlPpBR169bNTZ8+vUhlx48fT58+fUq2QuWYzldsdL5io/MVm+KeLzOb4Zzrllf6rFmzFnfu3LlEWw4qGjNLBXDOzSjrukjJmDVrVt3OnTu3KOt6iOxtauEREREREZFySwGPiIiIiIiUWwp4RERERESk3Mo1j76IiIiIxu6ISHmhFh4RERERESm3FPCIiIiIiEi5pYCnjJjZaWY2fNOmTWVdFRERERGRcksBTxlxzo10zl1Zs2bNsq6KiIiIiEi5pYBHRERERETKLQU8IiIiIiJSbingERERERGRcksBj4iIiIiIlFsKeEREREREpNxSwCMiIiIiIuWWAh4REZEKpnHjxh3NLLWgz2effZY8YsSIZDNLrV27duesrKyo+xswYECzUJlly5YlRMvz4IMP1jOz1C5duhwU2vbZZ58lRx4zLi4utXr16l07dOhw8ODBgxtu2LAhz3uVnTt32qOPPlqvd+/eberWrds5MTHx0JSUlM6pqant/v73vzdIS0vTfY6IEPWPkoiIiJR/RxxxxOYDDjggPa/0xo0bp7du3Xp3YmKiS0tLS5g5c2aVbt267YzM99133yWHvn/55ZfJV1xxRVpknokTJyYHx9wSmZaUlJR10kknpQFkZWWxbNmyyj///HO12bNnV/3www/rTJo0aW6zZs0ywsv88MMPVc4+++zWf/75Z+XExETXpUuXbfXr198d1LP6zJkzq7/44ov1//3vf/9+yimnbI3tzIhIeaKAR0REpIK64447Vp166qm5ApBIHTt23DZz5szqX3/9dXJkwLNs2bKExYsXVzn44IO3//bbb1XHjx8fNeCZNm1aMsCxxx6b63gpKSkZH3/88eLwbTNnzqxy0kkntV26dGnlG264oeknn3zyRyht9uzZlfv27XvQli1b4k866aS0V155ZWnjxo33BESbN2+Ou+WWWxq//vrrB5x11lltR40aNa9v377bCnVSRKTcUVOviIiI5Kt3795bILuVJtyXX36ZDHDRRRetq1evXnp4a0/I9OnTq6SlpSUkJCS44447rlCtLYceeujOu+66aznA119/XSs9Pbsh6qKLLmq5ZcuW+L59+24cOXLkovBgB6BGjRpZr7322rLLLrtsTXp6ul1yySUH7ty502L6oUWk3FDAIyIiIvnq27fvFoDvv/8+VzAzYcKEZIDjjjtua48ePbb88ccfVSLH8YwZMyYZoGPHjttr1KgRfSBQFIcffvh2gB07dsStXLkyAWDkyJHJP/30U7WEhAT36quvLo2Pj8+z/NNPP/1nSkpKxooVKyoNHz68dnjaunXr4q+//vrGrVu3bp+UlNS1SpUqh9avX79T9+7d2911110NCltHEdn3KeARERGRfPXt23draBzP9OnTq4Snfffdd8k1a9bM7Nat244jjzxyK2S3+oSEjd/ZHMtxN27cuCeaSUpKcgAjRoyoFdpXixYt8hx/BFC9enV36qmnpgF89tlntULbt2zZEtezZ8+Dnn/++QZpaWkJhx9++JZ+/fqlNW/efNfChQurDBs2rFEs9RSRfZsCHhEREclX9erVXceOHbdBdmsNwPLlyxMWLVpU5bDDDtsSFxe3pyUo1OoTkt/4nfx89NFHtQAaNmy4u169epkAs2bNqgqQmppaqDE5hx122DaAX3/9tWpo21tvvZXy+++/V+nTp8+mVatWzRo3btzCkSNH/jFt2rR5a9asmfXhhx8uiKWeIrJvU8AjIiIVU/fu7XjmmToA7NpldO/ejhde8N2etmyJo3v3drzySgoA69fH0717O956qxYAK1cm0L17O959tyYAS5f69Y8+qgHAwoWJdO/ejhEj/I3/nDmV6N69HZ9/Xh2AWbMq0717O77+uhoAP/xQhe7d2zFhgr8pnzIlie7d2zFlShLAnu0l7LTTTmub15TUycnJXcLzhmZXCx/HM3r06Bwzr6Wmpu5MSUnJCB/HM3PmzCrr169PSExMdIWZOCAzM5N58+ZVuvXWWxu98cYb9QGuuuqq1aH0DRs2JADUr18/39adkIYNG6YDpKWl7elmt3r16gSAY445ZnNiYmKO/AkJCZx++ukxBWYism/TLG0iIiIVVH7TUiclJeUYa9O3b98tzzzzTMPwcTzffPNNcpC2ZyKCww47bOtXX31Va9myZQlNmzbN+Prrr0Pjd7YlJydHHb+zYsWKSmaWGrk9Li6OQYMGrb7nnnvWFO0n9NNcR+rZs+c2gGeffbZB3bp1M84777xNdevWzSzqMURk36aAR0REKqZp0+bt+V65ssuxnpyclWO9Tp3MHOsNG2bkWG/WLOd669bpOdYPOWR3jvXOnXflWD/ssJ051nv12pFj/eijtxfpZyxAYaelBj8pQaVKldyGDRsSZsyYUSU1NXXn1KlTk6tXr54ZmlwA4Mgjj9zy1Vdf1Ro9enTyoEGD0iZNmpQc2p7XvsPfw2NmVKtWLbNt27a7+vfvv/Gggw7aHZ43JSUl448//mD16tWJ0feWUyhfSkrKnpncTjnllK1XX331quHDhze47rrrWl5//fW0bNlyZ/fu3beec845af37949prJGI7NsU8IiIiEiBqlat6jp27LhtxowZ1b/++uvkRo0aZfz+++9Vjj766E3hM6Ude+yxW+655x7Gjx+fPGjQoLTvv/++emh7XvuO9h6evHTu3Hn7zJkzq0+fPr1aYfJPmzatGkCHDh1yBI0vvvji8ptuumntBx98UGvKlCnVZ8yYUf3999+v+/7779ft3bv35m+++WZBZHc3Edk/aQyPiIiIFEr4OJ7Ro0dXd87teUdPSI8ePXYkJydnfvfdd8mzZs2qvG7dusRKlSq5Y489tlDv3ynImWeeuRFg8uTJNRYvXpxvRLJ161b77LPPUgBOOeWUjZHpBx100O4hQ4as+fLLLxetXbv25y+//HJe/fr10ydPnlzj6aefrlsS9RWRsqeAR0RERAol/H08ofE7kYFMfHw83bp127po0aIq77zzTm2ATp06batevboriTqcfvrpWzp27LgtIyPDBg0a1CwzM++hNzfddFOTjRs3JjRs2HD3VVddtaGgfZ9wwglb//KXv6yD7NngRGT/p4BHRERECqVv3757xvGMGDGiTlJSUtaRRx6Za+a1UEvQ8OHD60P+43eK4j//+c8f1atXzxw7dmyt008//cAVK1bk6KK/efPmuEGDBjV5/fXXD0hISHBvvvnmoipVquwJuN5+++1ao0aNqh4ZLG3dutUmTJhQA6B58+a7SrLOIlJ2NIZHRESkgnrkkUcavPHGG3XySr/wwgs3nH322XsG8FetWtV16tRp2/Tp06tv3rw5vnfv3rmmdQY45phjttx///1s3rw5HmJ//05BOnbsuGvMmDHzzj777NZffPFFSosWLWp17dp1a/369dPT0tISZs6cWX379u1xtWrVynjrrbcWHX/88TmCsvHjxye/8cYbB6SkpGQccsgh2+vUqZOxZcuW+JkzZ1bftGlTfMuWLXfecsst60qyziJSdhTwiIiIVFDffvttjfzSO3fuvD084AHfWjN9+vTqQK7xOyFHHHHE9qpVq2Zt3749riTH74Tr0aPHjoULF/769NNP1/30009T5s2blzRz5szq1apVy2rXrt2OE088cePgwYPX1K5dO9e81IMGDVpXpUqVrO+//776/PnzkzZu3JiQnJyc2axZs53nnHPOhhtuuGFdSkpK1Cm0RWT/o4BHRESkglm+fPkvRS07bNiwFcOGDVuRX57ExES2bdv2Y0H7OvXUU7c452YUtS5JSUnuzjvvXHvnnXeujaVcr169dvTq1Wt5UY8rIvsXjeEREREREZFySwGPiIiIiIiUWwp4RERERESk3FLAIyIiIiIi5VaFDXjMrJ2Z3WJmo8xsoZntNLNNZvadmd1sZpUKUf4dM1thZrvMbImZvWhmDffWzyAiIiIiIvmryLO0jQUaAzuB6cAPQH3gcKAncImZHeecy/VmZjM7GhgFJAEzgYlAZ+BqoL+ZHeGcm79XfgoREREREclThW3hAeYBlwP1nHNHOucucM4dCxwMzAa6Ak9GFjKzasD7+GDnBudcqnPufOfcwcATQD3gPTOzvfWDiIiIiIhIdBU24HHO9XXOve6c2xqxfTG+pQbgvChd2/4KNADGO+eei0i7A/gdOBQ4qeRrLSIiheWcK+sqiOwz9O9BKrIKG/AUIPSytCpAnYi0M4PlO5GFnHOZ+Naf8HwiIrKXmVna7t27E8u6HiL7it27dyeaWVpZ10OkLCjgia5NsNwNRI7h6Rosf8ij7A8R+UREZC/LysoatXHjxuSyrofIvmLjxo3JWVlZo8q6HiJlQQFPdHcGy8+cc7tCG82sBlA7WF2SR9mlwbJlKdVNREQKkJmZOXz16tUbV69eXXvXrl2J6s4jFZFzjl27diWuXr269urVqzdmZmYOL+s6iZQF038COZnZpcAbwHbgUOfcvLC0RsDyYDXROZcRpXwbYD6w2zlXOY9jXAlcGay2w0+gUBR1gXVFLFsR6XzFRucrNjpfsSnu+WrunKuXX4YZM2a0iI+PvzIuLu4k51xKMY4lst8ys7SsrKxRmZmZw1NTUxeXdX1EysJ+GfCY2aPA6UUo2tc5tzyvRDPrC3wBJAKXOOfeiUhvDPwZrBY54CkpZjbdOdetNI9Rnuh8xUbnKzY6X7HR+RIRkb1lf30PTyN8y0is8hzAamZHAJ8AlYAbI4OdwJaw79WATVHyVI+SV0REREREysB+OYbHOXeRc86K8FkcbX9m1gvfslMNuMM592wex91M9iQGzfOoXtNgGfVYIiIiIiKy9+yXAU9JMrOewCggGfiHc+7RAoqEpqw+LI/07hH5SpMGH8ZG5ys2Ol+x0fmKjc6XiIjsFfvlGJ6SYmbdga+BGsA/nXNDC1HmBuAZ4Bvn3LERafH4CQhaAac4574o+VqLiIiIiEhhVdgWHjNLBb7CBzv3FybYCbwBrAKOMbPrItIexgc7P+JbjUREREREpAxV2BYeM9sApAAb8ZMV5GWwcy7H1KlmdjQ+oEkCZgALgM7AwfhpVo8In85aRERERETKRkUOeAr7g7eMNtmBmbUDhgB98YHTavzEB0OdcytLqp5hx0sEjgJOBnrjJ02oA6wFvgOec86NL+njlidm9iBwV7B6u3Pu8bKsz77KzJKAG4BzgTb4mQtXA9OBp5xzk8uwevsUM2sC3AEcDzQDDFgGjAUedc4tKsPq7XXB38UT8WMcuwFt8efkXOfcRwWUHQBcA3QC4oG5+Bb1F51zWaVZbxERKd8qbMCzvzGz4/DjjcB3qZsBbAMOAToE2+93zg0pg+rt88zsMHxgGIe/AVPAE4WZtcR39WwNrAGmAruAFkAX4D7n3L/Kqn77EjPrCowDauHfzzUjSOoGNAa2Aic456aUSQXLgJk9BdwUJSnfgMfMngeuBXbig8V0/MOkZOB/QfnMEq+wiIhUCBV2DM9+KAv4GDjKOdfQOXeqc+4vzrmOwPlAJnCPmR1TprXcB5lZZeBNfCtFft0XKzQzq4YPqlsD9wNNnHNnOOfOc851BxoCH5RlHfcxz+ODnVeAA51zZzrnzgRaAq/j38n1YpnVrmz8CjwG/AV/HU0oqICZ9ccHO6uATsHftrPwrYu/AWcB15dajUVEpNxTC085YWavApcDrzvnLi/r+uxLzOwR4G/A6UB/YCBq4cnFzB4C7gTeds4NLOv67MvMrAqwI1ht6JxbFZHeCFgerFZzzm3fm/XbV5jZeOBo8mnhMbPpQCow0Dn3dkTa0cB4fDDUWF3bRESkKNTCU36E3vvTpExrsY8xsx7AbcC7zrmRZV2ffZWZVQKuCFYfLsu67CcygYzgu0VJDz1J2kZ2YCQRgjFQqcBu4MPIdOfcBHzg2ADouXdrJyIi5YUCnvKjTbAs8QkT9lfBU/i3gA1EH1cg2VLxk2Asc879Zma9zOxBM3vZzIaa2eFlXcF9iXMuHT/WBGBoMKkIsGeCkdA4p9ecmtHz0zVYznbO5RUY/hCRV0REJCYJZV0BKT4zawBcGqx+XIZV2dc8ALQDzo+cWlxy6RgsF5jZm/huf+GGmNnHwMX53JhWNNcCX+Jbxk4KumaBn6EsBXgauL2M6ra/aBksl+STZ2lEXhERkZgo4NnPmVkC8A5QExirbluemfUCbgZGOOf+W8bV2R/UDpZH4acEfhx4CVgfbHsBP/5pM3BZWVRwX+OcWxRcZ28DJ5GzO+l0YGLQEiR5qx4st+WTZ2uwTC7luoiISDmlLm37v5fw07cuAy4q47rsE4L3yLyBvzm/toyrs78I/S1IwHfDut0597tzbqNz7lPgTPy4lIFmdmBZVXJfEgQ7v+JnIzsDqAvUw5+rFOBjM9M08fkLjX9Stz8RESk1Cnj2Y2b2NH5mtlVA38iZoiqwB/EvPLy1NF4CW05tCfv+SmSic246/j0zcUCfvVSnfZaZ1QJG4FsdTnTOfeqcW++cW+ec+wT/8s0d+Kni2+S9pwovdN1VzydPKG1LPnlERETypIBnP2VmTwA3Amvxwc6CMq7SvuQs/HuLBprZ+PAP/kYU4Jpg26tlVst9y+Kw73/kkSe0vUHpVmW/cAq+NWeqc25RZKJzbiHwPb7FrM/erdp+ZXGwbJ5PnqYReUVERGKiMTz7ITN7FLgVP76in3NuThlXaV8Uh3//R14ODD619kpt9n0zw77XwQfSkeoGy61R0iqaZsFyUz55NgbL2vnkqehC0+m3N7OkPCbEOCwir4iISEzUwrOfMbOH8TM/peGDnVllXKV9jnOuhXPOon3w01SDf/GoOee6lGFV9xnOueX4FgnwY8JyMLMU4NBgdXpkegW0Ilimhk9JHRJsSw1W82oxq/Ccc8vwwXYl4NzI9ODFo03w3Xa/27u1ExGR8kIBz37EzO4H7sA/Oe7nnNMTTylJDwTLIWbWJbQxeJ/Ri/iZAGegG0+AUcB2fEvPk2ZWOZQQfH8G3xUrDRhdJjXcfzwULB8xs9ahjWZ2AH52QICHnXNZe71mIiJSLpjeibd/MLPTgU+C1enA7DyyznXOPbx3arX/CXvHzO3OucfLuDr7HDN7DBiMf/P99/huk92BRvg33h+j8WKemQ0EXsNP470CHwwavmWnIbAL/w6oEWVVx73NzA4lO0gBOAQ/scMC/AuAAXDO9Ywo9wJwDbATGAOk41saa+AnhzjHOZdZmnUXEZHyS2N49h/h4wC6BZ9oJgAKeKRInHO3m9kU4Ab8m+2r4l/8OAz/lD3a2J4KyTn3lpn9gn/f05HA8UHScnwgNKwCjq+rAfSIsj3fmeqcc9ea2bfAdfixd/HAXOB14EW17oiISHGohUdERERERMotjeEREREREZFySwGPiIiIiIiUWwp4RERERESk3FLAIyIiIiIi5ZYCHhERERERKbcU8IiIiIiISLmlgEdERERERMotBTwiIiIiIlJuKeARKUNmdpmZubBPjXzyHhWR9+RSqM/Twb4jj1XYz5tFOOY7Qdk3Cpn/+SD//8X8A4qIiEiFY865sq6DSIVlZs8B14Vt6u2cmxIlXxwwHegatrmhc25VCddnCZAENARei5KlAXACsA34KEr6t865V2M85rHA2GCfDZxzW/PJWxlYAdQGTnPOfRbLsURERKTiSSjrCohUcIcGy++BHkBHIFfAA1yGD3ZmAKnAylIIdg4DmgGvOucygUuj5OmDD3jWOedypRfRN8AfQEvgXCC/lp4z8MHOSmBUCR1fREREyjF1aRMpI0GrTadg9fVg2SFKvhrAA0AaMCLYPLMUqnR2sPxfKew7T843M78ZrF5aQPa/Bsu3g6BMREREJF8KeETKzkFANXIGMh2j5LsHOAAYCjQPtpVGwHMWsBkYUxI7M7NqZvY3M/vBzDab2Q4zm21m/zSz6hHZ3wCygCPNrFUe+2sM9AvLLyIiIlIgBTwiZSfUne1H59wafDetHC08ZtYauBGYCzwfVqZEAx4zaw+0Az53zu0ugf01AaYBj+CDtO+Ar4AU4F5gspmlhPI755bhx/EYMDCP3V4CxAOTnXPziltHERERqRgU8IiUnT0BT7D8CahjZg3D8gwDKgG34oOB9sH2km7hOStYFrs7m5kZ8AFwCPAc0MI5d4Jz7gygFfAOvivfkxFFQ936Bgb7iDQwIp+IiIhIgRTwiJSdyNaaWcGyA4CZHQecBnzhnBuFD3YqA+udc0uDPPUKMVX02NABzay/mX0cpS5nAzspmYkATgQOB6YCNznntocSnHM7gKuBNcCF4a08+GArDT9xwrHhOzSzXvgWqG34YEpERESkUBTwiJSBoAWjS7AaCnh+CpYdzSweeApIx7fuQPTubNvxwUXkpzfZAVT4eJfTgfkRdWmBnwHu6/ymhI5B6P1AHzvnsiITnXPb8FNsJwCHhW3fBbwbrP41olho/YMSqqOIiIhUEJqWWqRstAJq4lssQgHIT8GyA74VpD3wVNh4lVwBTxA8TI3cuZm9CHQG7nTOvROWdBRwfET20OxsJfUizwOD5WNm9lgBeetFrL+Gfy/R2WZWwzm32cyqAucF6erOJiIiIjFRwCNSNkLBy6ywVpAF+BabXviWmHX4mdkiy+Q7fsfM7sMHTE865x4J294CWOacWxBR5GwgA/g09h8jqvhgOQFYXEDeJeErzrkfzewnfOvXX4BXgP5ADWC+c+7bEqqjiIiIVBAKeETKRrTWmiwz+wX/AlKAa5xzGyHXO3vyDHjM7Dr8NNb/Bm6LSO6Db0EJz18f3wVuvHNuQ1F+kCiWBcsPnXPPF6H8G8DT+HfyvEJ2dzZNRS0iIiIx0xgekbKRV2vNZGA9vpvaK2HbQ+/s2Qz8Hm2HZnYe8AzwBXBZ8ELPcO2ADyO2nYn/O1BS3dkge+KDc4tY/h1gF9DLzI7HB2qZwNvFr5qIiIhUNAp4RMpG12D5Y/hG59xtzrm6zrnDnXOZYUnh7+yJDGRCM7r9G/geONc5lxGZxzl3V/iMaYGzAUf2i09LwghgBnC0mb1kZrWj1PfAoDUql6ClKdS97h38dNxfOudWlGAdRUREpIJQwCOyl5lZM6AuvhVjdiGL5Tl+x8wOw0/pvBA4JUpQk1c9agHHANOcc8sLWY8CBWOSzgR+Aa4CFpvZJDN7z8y+NrN5+Faqe/LZTWhygnoR6yIiIiIxUcAjsveFWnd+dc6lx1gmR8BjZm3xXdg2ACc459JiqMdpQCIl250NAOfcn0B34Hp8K1Z7/OQDHYAtwONkzw4XzVdkjwVaB4ws6TqKiIhIxWBReseIyH7AzBrjx/xUA44Im766sOX/h2+JaRtl5jYRERGRckGztInsh8ysGjAaaAbcBKSYWc8oWadFe/ln4DtgsoIdERERKc/UwiOyHzKzY4GxBWRb75yruzfqIyIiIrKvUsAjIiIiIiLlliYtEBERERGRcksBj4iIiIiIlFsKeEREREREpNxSwCMiIiIiIuWWAh4RERERESm3FPCIiIiIiEi5pYBHRERERETKLQU8IiIiIiJSbingERERERGRcuv/Aet/x5T53FuuAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Making 1d plots \n",
    "#with open('dtfhm_1d.dat', 'rb') as filehandle:\n",
    "#    data_for_gzp = pickle.load(filehandle)\n",
    "#    data_for_theta = pickle.load(filehandle)\n",
    "#    data_for_mzp = pickle.load(filehandle)\n",
    "#plt.rcParams.update({'font.size': 22})\n",
    "data_for_mzp = data_for_MZp\n",
    "# Plot vs gzp\n",
    "gforplot     = [2 * data['gzp']                         for data in data_for_gzp]\n",
    "dchi2        = [2 * data['global']                      for data in data_for_gzp]\n",
    "lfu_dchi2    = [2 * data['likelihood_lfu_fcnc.yaml']    for data in data_for_gzp]\n",
    "quarks_dchi2 = [2 * data['fast_likelihood_quarks.yaml'] for data in data_for_gzp]\n",
    "ewpt_dchi2   = [2 * data['likelihood_ewpt.yaml']        for data in data_for_gzp]\n",
    "fig, ax = plt.subplots()\n",
    "ax.set_xlabel('$g_{Z^\\prime}(M_{Z^\\prime})$')\n",
    "ax.set_ylabel('$\\chi^2_{SM}-\\chi^2$')\n",
    "ax.plot(gforplot, dchi2, 'k-', label='global')\n",
    "ax.plot(gforplot, lfu_dchi2, 'b--', label='LFU FCNCs')\n",
    "ax.plot(gforplot, quarks_dchi2, 'g-.', label='quarks')\n",
    "ax.plot(gforplot, ewpt_dchi2, 'r:', label='EWPOs')\n",
    "ax.legend(loc=[1.025,0])\n",
    "ax.grid(True)\n",
    "ax.yaxis.set_minor_locator(plt.MultipleLocator(10))\n",
    "ax.xaxis.set_minor_locator(plt.MultipleLocator(0.1))\n",
    "ax.set_xlim([0, 2.0])\n",
    "ax.set_ylim([-20, 40])\n",
    "ax.text(1.2, -35, r'$M_{Z^\\prime}$=' + str(MZp/1000) + 'TeV\\n' + r'$\\theta_{23}$=' + str(theta))\n",
    "ax.text(0.05, -48, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "#fig.savefig('dtfhm_gzp.pdf', bbox_inches = \"tight\")\n",
    "#display(fig)\n",
    "\n",
    "# Plot vs theta\n",
    "thetaforplot = [data['theta']                           for data in data_for_theta]\n",
    "dchi2        = [2 * data['global']                      for data in data_for_theta]\n",
    "lfu_dchi2    = [2 * data['likelihood_lfu_fcnc.yaml']    for data in data_for_theta]\n",
    "quarks_dchi2 = [2 * data['fast_likelihood_quarks.yaml'] for data in data_for_theta]\n",
    "ewpt_dchi2   = [2 * data['likelihood_ewpt.yaml']        for data in data_for_theta]\n",
    "fig2, ax2 = plt.subplots()\n",
    "ax2.set_ylabel('$\\chi^2_{SM}-\\chi^2$')\n",
    "ax2.set_xlabel(r'$-\\theta_{23}$') \n",
    "ax2.plot(thetaforplot, dchi2, 'k-', label='global')\n",
    "ax2.plot(thetaforplot, lfu_dchi2, 'b--', label='LFU FCNCs')\n",
    "ax2.plot(thetaforplot, quarks_dchi2, 'g-.', label='quarks')\n",
    "ax2.plot(thetaforplot, ewpt_dchi2, 'r:', label='EWPOs')\n",
    "ax2.legend(loc=[1.025,0]) \n",
    "ax2.grid(True) \n",
    "#plt.gca().set_xlim([0,0.4])\n",
    "ax2.yaxis.set_minor_locator(plt.MultipleLocator(10))\n",
    "ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.01))\n",
    "ax2.set_ylim([-20,40])\n",
    "ax2.text(0.2, -45, r'$M_{Z^\\prime}$=' + str(MZp / 1000) + ' TeV\\n$g_{Z^\\prime}$=' + str(gzp))\n",
    "ax2.text(0, 55, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "#fig2.savefig('dtfhm_theta.pdf', bbox_inches = \"tight\")\n",
    "#display(fig2)\n",
    "\n",
    "# Plot vs MZp\n",
    "mzpforplot   = [data['MZp']/1000                        for data in data_for_mzp]\n",
    "dchi2        = [2 * data['global']                      for data in data_for_mzp]\n",
    "lfu_dchi2    = [2 * data['likelihood_lfu_fcnc.yaml']    for data in data_for_mzp]\n",
    "quarks_dchi2 = [2 * data['fast_likelihood_quarks.yaml'] for data in data_for_mzp]\n",
    "ewpt_dchi2   = [2 * data['likelihood_ewpt.yaml']        for data in data_for_mzp]\n",
    "fig3, ax3 = plt.subplots()\n",
    "ax3.set_ylabel('$\\chi^2_{SM}-\\chi^2$')\n",
    "ax3.set_xlabel(r'$M_{Z^\\prime}$/TeV') \n",
    "ax3.plot(mzpforplot, dchi2, 'k-', label='global')\n",
    "ax3.plot(mzpforplot, lfu_dchi2, 'b--', label='LFU FCNCs')\n",
    "ax3.plot(mzpforplot, quarks_dchi2, 'g-.', label='quarks')\n",
    "ax3.plot(mzpforplot, ewpt_dchi2, 'r:', label='EWPOs')\n",
    "ax3.legend(loc=[1.025,0]) \n",
    "ax3.grid(True) \n",
    "plt.gca().set_ylim([-20,40])\n",
    "ax3.yaxis.set_minor_locator(plt.MultipleLocator(10))\n",
    "#ax3.xaxis.set_minor_locator(plt.MultipleLocator(0.01))\n",
    "ax3.text(10.52, 30, r'$\\theta_{23}$=' + str(data_for_mzp[0]['theta']) + '\\n$g_{Z^\\prime}$=' + str(data_for_mzp[0]['gzp']*3000/data_for_mzp[0]['MZp']) + '$M_{Z^\\prime}$/3 TeV')\n",
    "#fig3.savefig('dtfhm_mzp.pdf', bbox_inches = \"tight\")\n",
    "#display(fig3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "aeaa9416069c4c9dbb726340cc0cc369",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=31.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# here we calculate some likelihoods for plotting in 2-d\n",
    "data_for_plot1   = []\n",
    "MZp = 3000\n",
    "resolution_y = 31\n",
    "resolution_x = 41\n",
    "\n",
    "theta_range = np.linspace(0.,  0.3, num=resolution_y)\n",
    "gzp_range   = np.linspace(0.,  2.0, num=resolution_x)\n",
    "for theta in log_progress(theta_range):\n",
    "    for gzp in gzp_range:\n",
    "        data_for_plot1.append(calc_likelihoods(MZp, gzp, theta))\n",
    "\n",
    "# write output to datafile\n",
    "with open('dtfhm_2d.dat', 'wb') as filehandle:\n",
    "    pickle.dump(data_for_plot1, filehandle)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Max[chi^2_SM-chi^2](gzp=0.42500000000000004, theta=0.125)=32.61873154809674\n",
      "Max[chi^2_SM(EWPT)-chi^2(EWPT)]=1.3039622368856243\n",
      "Max[chi^2_SM(RK*)-chi^2(RK*)]=14.592087564335799\n",
      "Max[chi^2_SM(NCBA)-chi^2(NCBA)]=17.766415604874908\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Text(0.002, 0.003, 'Allanach, Camargo-Molina and Davighi, 2021')"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Read in plot 1 data\n",
    "with open('dtfhm_2d.dat', 'rb') as filehandle:\n",
    "    data_for_plot1 = pickle.load(filehandle)\n",
    "# Identify best-fit point\n",
    "gzp_for_plot1  =  [data['gzp']      for data in data_for_plot1]\n",
    "theta_for_plot1 = [data['theta']    for data in data_for_plot1]\n",
    "dchi2_for_plot1 = [2*data['global'] for data in data_for_plot1]\n",
    "max_dchi2   = max(dchi2_for_plot1)\n",
    "pos        = dchi2_for_plot1.index(max_dchi2)\n",
    "gzp_bf     = gzp_for_plot1[pos]\n",
    "theta_bf   = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM-chi^2](gzp=' + str(gzp_bf) + ', theta=' + str(theta_bf) + ')=' + str(max_dchi2))\n",
    "ewpt_dchi2_for_plot1 = [2*data['likelihood_ewpt.yaml'] for data in data_for_plot1]\n",
    "fcnc_dchi2_for_plot1 = [2*data['likelihood_lfu_fcnc.yaml'] for data in data_for_plot1]\n",
    "ncba_dchi2_for_plot1 = [2*data['fast_likelihood_quarks.yaml'] for data in data_for_plot1] \n",
    "# EWPT\n",
    "max_dchi2_ewpt = max(ewpt_dchi2_for_plot1)\n",
    "pos = ewpt_dchi2_for_plot1.index(max_dchi2_ewpt)\n",
    "gzp_ewpt = gzp_for_plot1[pos]\n",
    "theta_ewpt = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM(EWPT)-chi^2(EWPT)]=' + str(max_dchi2_ewpt))\n",
    "# RK(*)\n",
    "max_dchi2_fcnc = max(fcnc_dchi2_for_plot1)\n",
    "pos = fcnc_dchi2_for_plot1.index(max_dchi2_fcnc)\n",
    "gzp_fcnc = gzp_for_plot1[pos]\n",
    "theta_fcnc = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM(RK*)-chi^2(RK*)]=' + str(max_dchi2_fcnc))\n",
    "# Other NCBAs\n",
    "max_dchi2_ncba = max(ncba_dchi2_for_plot1)\n",
    "pos = ncba_dchi2_for_plot1.index(max_dchi2_ncba)\n",
    "gzp_ncba = gzp_for_plot1[pos]\n",
    "theta_ncba = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM(NCBA)-chi^2(NCBA)]=' + str(max_dchi2_ncba))\n",
    "# Plot 70%/95% contours for global fit\n",
    "x = np.array(gzp_for_plot1)\n",
    "y = np.array(theta_for_plot1)\n",
    "z = np.array(dchi2_for_plot1)\n",
    "z2 = np.array(ewpt_dchi2_for_plot1)\n",
    "z3 = np.array(fcnc_dchi2_for_plot1)\n",
    "z4 = np.array(ncba_dchi2_for_plot1)\n",
    "cols = np.unique(x).shape[0]\n",
    "X = x.reshape(-1, cols)\n",
    "Y = y.reshape(-1, cols)\n",
    "Z = z.reshape(-1, cols)\n",
    "Z2 = z2.reshape(-1, cols)\n",
    "Z3 = z3.reshape(-1, cols)\n",
    "Z4 = z4.reshape(-1, cols)\n",
    "MZp=3000\n",
    "# make plot\n",
    "fig,ax = plt.subplots()\n",
    "plt.rcParams['contour.negative_linestyle'] = 'solid'\n",
    "al=0.3\n",
    "#contourf_ = ax.contourf(X, Y, Z, [max_dchi2-5.99, max_dchi2], colors='k',   alpha=0.2)\n",
    "contourf2_ = ax.contourf(X, Y, Z2, [max_dchi2_ewpt-5.99, max_dchi2_ewpt], colors='r',  alpha=al)\n",
    "contourf3_ = ax.contourf(X, Y, Z3, [max_dchi2_fcnc-5.99, max_dchi2_fcnc], colors='b',  alpha=al)\n",
    "contourf4_ = ax.contourf(X, Y, Z4, [max_dchi2_ncba-5.99, max_dchi2_ncba], colors='g',  alpha=al)\n",
    "#contour2_  = ax.contour (X, Y, Z2, [max_dchi2_ewpt-5.99, max_dchi2_ewpt-2.41], colors='r')\n",
    "#contour3_  = ax.contour (X, Y, Z3, [max_dchi2_fcnc-5.99, max_dchi2_fcnc-2.41], colors='b')\n",
    "#contour4_  = ax.contour (X, Y, Z4, [max_dchi2_ncba-5.99, max_dchi2_ncba-2.41], colors='g')\n",
    "contour_  = ax.contour (X, Y, Z, [max_dchi2-5.99, max_dchi2-2.41], colors='k')\n",
    "plt.rcParams.update({'font.size': 16}) \n",
    "plt.plot(gzp_bf, theta_bf,'k.', label='global')\n",
    "plt.plot(gzp_ewpt, theta_ewpt, 'r.',label='EWPOs', alpha=al)\n",
    "plt.plot(gzp_fcnc, theta_fcnc, 'b.',label='LFU FCNCs', alpha=al)\n",
    "plt.plot(gzp_ncba, theta_ncba, 'g.',label='quarks', alpha=al)\n",
    "plt.rcParams.update({'font.size': 22}) \n",
    "#cbar = fig.colorbar(contourf_,label='$\\chi^2_{SM}-\\chi^2$')\n",
    "plt.xlabel(r'$g_{Z^\\prime}$ x 3 TeV/$M_{Z^\\prime}$') \n",
    "plt.ylabel(r'$\\theta_{23}$') \n",
    "#plt.title('$M_{Z^\\prime}$=' + str(MZp / 1000.) + ' TeV')\n",
    "plt.legend(loc='upper right')\n",
    "plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.02))\n",
    "plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))\n",
    "plt.text(0.8, 0.1, '$M_{Z^\\prime}=3$ TeV')\n",
    "plt.text(0.002, 0.003, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "#plt.savefig('dtfhm_plot1.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/DY3p.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This is the DTFHM but with simple mixing\n",
    "#To install packages, uncomment next lines:\n",
    "#import sys\n",
    "#!{sys.executable} -m pip install smelli\n",
    "#!{sys.executable} -m pip install latextable\n",
    "#!{sys.executable} -m pip install tabulate\n",
    "import cmath\n",
    "from math import e\n",
    "import smelli, wilson\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import inspect\n",
    "import seaborn\n",
    "import time\n",
    "import matplotlib.mlab as ml\n",
    "import pickle\n",
    "from scipy.stats.distributions import chi2\n",
    "from scipy.optimize import minimize\n",
    "from tqdm.notebook import tqdm as log_progress\n",
    "from scipy.interpolate import griddata\n",
    "from IPython.display import display\n",
    "from tabulate import tabulate\n",
    "import matplotlib.ticker as ticker\n",
    "\n",
    "# Hack implemented here to not have to edit Wilson sourcecode\n",
    "# Their new method\n",
    "def m2Lambda_to_vMh2_new(m2, Lambda, C):\n",
    "    \"\"\"Function to numerically determine the  physical Higgs VEV and mass\n",
    "    given the parameters of the Higgs potential.\"\"\"\n",
    "    Cphi = C['phi'].real\n",
    "    Ckin = C['phiBox'].real - C['phiD'].real / 4\n",
    "    if abs(Cphi) < 1e-16:\n",
    "        v2 = 2 * m2 / Lambda\n",
    "    else:\n",
    "        sqrt_arg = Lambda**2 - 12 * Cphi * m2\n",
    "        if not sqrt_arg >= 0:\n",
    "            raise ValueError(\"'Lambda**2 - 12 * Cphi * m2' must be positive.\")\n",
    "        v2 = ( Lambda - sqrt(sqrt_arg) )/( 3 * Cphi )\n",
    "    Mh2 = v2 / (1 - 2 * Ckin * v2) * (Lambda - 3 * Cphi * v2)\n",
    "\n",
    "    return {'v': sqrt(v2), 'Mh2': Mh2}\n",
    "\n",
    "wilson.run.smeft.smpar.m2Lambda_to_vMh2 = m2Lambda_to_vMh2_new\n",
    "\n",
    "def vMh2_to_m2Lambda_new(v, Mh2, C):\n",
    "    \"\"\"Function to numerically determine the parameters of the Higgs potential\n",
    "    given the physical Higgs VEV and mass.\"\"\"\n",
    "    #print('mH2= ', Mh2, 'v= ', v )\n",
    "    v2 = v**2\n",
    "    Cphi = C['phi'].real\n",
    "    Ckin = C['phiBox'].real - C['phiD'].real / 4\n",
    "    Ckin_factor = ( 1 + Ckin * v2 )**2\n",
    "    #Lambda = ( Mh2 + 3 * Cphi * v2**2 * Ckin_factor ) / ( v2 * Ckin_factor )\n",
    "    Lambda = Mh2 / v2 - 2 * Ckin * Mh2 + 3 * Cphi * v2\n",
    "    m2 = Lambda * v2 / 2 - 3/4 * Cphi * v2**2\n",
    "    #print('m2= ', m2, 'Lambda= ', Lambda )\n",
    "    return {'m2': m2, 'Lambda': Lambda}\n",
    "\n",
    "wilson.run.smeft.smpar.vMh2_to_m2Lambda = vMh2_to_m2Lambda_new\n",
    "# Here a little convenience function that gives back a dict with all likes for given inputs directly\n",
    "\n",
    "# This calculates the likelihood and all stuff we want for cphi, cphiD and cphibox in that order given as a list\n",
    "def smpar_new(C):\n",
    "    \"\"\"Get the running effective SM parameters.\"\"\"\n",
    "    m2 = C['m2'].real\n",
    "    Lambda = C['Lambda'].real\n",
    "    vMh2 = m2Lambda_to_vMh2(m2, Lambda, C)\n",
    "    v = vMh2['v']\n",
    "    Mh2 = vMh2['Mh2']\n",
    "    GF = 1 / (sqrt(2) * v**2)  # TODO\n",
    "    eps = C['phiWB'].real * (v**2)\n",
    "    gb = (C['g'] / (1 - C['phiW'].real * (v**2))).real\n",
    "    gpb = (C['gp'] / (1 - C['phiB'].real * (v**2))).real\n",
    "    gsb = (C['gs'] / (1 - C['phiG'].real * (v**2))).real\n",
    "    MW = gb * v / 2\n",
    "    ZG0 = 1 + C['phiD'].real * (v**2) / 4\n",
    "    MZ = (sqrt(gb**2 + gpb**2) / 2 * v\n",
    "          * (1 + eps * gb * gpb / (gb**2 + gpb**2)) * ZG0)\n",
    "    Mnup = -(v**2) * C['llphiphi']\n",
    "    Mep = v / sqrt(2) * (C['Ge'] - C['ephi'] * (v**2) / 2)\n",
    "    Mup = v / sqrt(2) * (C['Gu'] - C['uphi'] * (v**2) / 2)\n",
    "    Mdp = v / sqrt(2) * (C['Gd'] - C['dphi'] * (v**2) / 2)\n",
    "    UeL, Me, UeR = ckmutil.diag.msvd(Mep)\n",
    "    UuL, Mu, UuR = ckmutil.diag.msvd(Mup)\n",
    "    UdL, Md, UdR = ckmutil.diag.msvd(Mdp)\n",
    "    UnuL, Mnu = ckmutil.diag.mtakfac(Mnup)\n",
    "    eb = (gb * gpb / sqrt(gb**2 + gpb**2) *\n",
    "          (1 - eps * gb * gpb / (gb**2 + gpb**2)))\n",
    "    K = UuL.conj().T @ UdL\n",
    "    # U = UeL.conj().T @ UnuL\n",
    "    sm = {}\n",
    "    sm['GF'] = GF\n",
    "    sm['alpha_e'] = eb**2 / (4 * pi)\n",
    "    sm['alpha_s'] = gsb**2 / (4 * pi)\n",
    "    sm['Vub'] = abs(K[0, 2])\n",
    "    sm['Vcb'] = abs(K[1, 2])\n",
    "    sm['Vus'] = abs(K[0, 1])\n",
    "    sm['delta'] = phase(-K[0, 0] * K[0, 2].conj()\n",
    "                        / (K[1, 0] * K[1, 2].conj()))\n",
    "    # sm['U'] = Uu\n",
    "    sm['m_W'] = MW\n",
    "    sm['m_Z'] = MZ\n",
    "    sm['m_h'] = sqrt(abs(Mh2))\n",
    "    sm['m_u'] = Mu[0]\n",
    "    sm['m_c'] = Mu[1]\n",
    "    sm['m_t'] = Mu[2]\n",
    "    sm['m_d'] = Md[0]\n",
    "    sm['m_s'] = Md[1]\n",
    "    sm['m_b'] = Md[2]\n",
    "    sm['m_e'] = Me[0]\n",
    "    sm['m_mu'] = Me[1]\n",
    "    sm['m_tau'] = Me[2]\n",
    "    return  {k: v.real for k, v in sm.items()}\n",
    "\n",
    "wilson.run.smeft.smpar.smpar = smpar_new\n",
    "\n",
    "# Angles for VdL. We are using the ansatz that these are equal to the measured\n",
    "# central values of the CKM matrix except for theta_23 which we allow to float.\n",
    "# From PDG 2020 except s23\n",
    "s12 = 0.22650\n",
    "s13 = 0.00361\n",
    "delta = 1.196\n",
    "t12 = np.arcsin(s12)\n",
    "t13 = np.arcsin(s13)\n",
    "c12 = np.cos(t12)\n",
    "c13 = np.cos(t13)\n",
    "m13 = np.array([\n",
    "    [                      c13,      0,   s13*e**complex(0, -delta)],\n",
    "    [                        0,      1,                           0],\n",
    "    [-s13*e**complex(0, delta),      0,                         c13]\n",
    "])\n",
    "m12 = np.array([\n",
    "    [ c12,  s12,   0],\n",
    "    [-s12,  c12,   0],\n",
    "    [   0,    0,   1]\n",
    "])\n",
    "mmm = m13 @ m12\n",
    "l_xi = []\n",
    "# This is a convenience function that returns the indices with an off-set\n",
    "# it helps with checking and makes the writing easier\n",
    "def L_xi(i,j): \n",
    "    return l_xi[i-1][j-1]\n",
    "    #return \"L_xi\"+str(i-1)+str(j-1)\n",
    "\n",
    "lq1_nonredundant_indices = [2211,2212,2213,2222,2223,2233,3311,3312,3313,\n",
    "                            3322,3323,3333]\n",
    "\n",
    "# Because we are using the DTFHM **variant**, we have switched L2<->L3 throughout\n",
    "def fill_lq1(alpha):\n",
    "    #Here we put the input before rotating to the Md diagonal basis\n",
    "   lq1_3333_unmixed = -(5/36)  * alpha  \n",
    "   lq1_2233_unmixed =  (2/9)   * alpha\n",
    "    #Here we translate to the Md diagonal basis\n",
    "   # first 2, 2\n",
    "   list22 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "            intIndex = 1000*2 + 100*2 + 10*i + j \n",
    "            # h.c\n",
    "            inthcIndex1 = 1000*2 + 100*2 + 10*j + i \n",
    "            # List of equivalent permutations\n",
    "            permlist = [inthcIndex1 , intIndex]\n",
    "            match = [m for m in lq1_nonredundant_indices if m in permlist][0] \n",
    "            name = 'lq1_' + str(match)\n",
    "            # Here I add the contribution to the non-redundant op.\n",
    "            if name in list22:\n",
    "                list22[name] += lq1_2233_unmixed * L_xi(i,j) \n",
    "            else:\n",
    "                list22[name] = lq1_2233_unmixed * L_xi(i,j)       \n",
    "\n",
    "   list33 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "            intIndex = 1000*3 + 100*3 + 10*i + j \n",
    "            # h.c\n",
    "            inthcIndex1 = 1000*3 + 100*3 + 10*j + i \n",
    "            # List of equivalent permutations\n",
    "            permlist = [inthcIndex1 , intIndex]\n",
    "            match = [m for m in lq1_nonredundant_indices if m in permlist][0] \n",
    "            name = 'lq1_' + str(match)\n",
    "            # Here I add the contribution to the non-redundant op.\n",
    "            if name in list33:\n",
    "                list33[name] += lq1_3333_unmixed * L_xi(i,j) \n",
    "            else:\n",
    "                list33[name] = lq1_3333_unmixed * L_xi(i,j)      \n",
    "   \n",
    "   return {**list22, **list33}\n",
    "\n",
    "qq1_nonredundant_indices = [1111,1112,1113,1122,1123,1133,1212,1213,1221,\n",
    "                            1222,1223,1231,1232,1233,1313,1322,1323,1331,\n",
    "                            1332,1333,2222,2223,2233,2323,2332,2333,3333]\n",
    "\n",
    "def fill_qq1(alpha):\n",
    "   qq1_3333_unmixed = -(1/72) * alpha \n",
    "   listqq1 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "           for k in range(1,4):\n",
    "               for l in range(1,4): # Loops over the four indices\n",
    "                   # The indices as an int\n",
    "                   intIndex = 1000*i + 100*j + 10*k + l \n",
    "                   # Combination from commuting currents\n",
    "                   intpermIndex = 1000*k + 100*l + 10*i + j \n",
    "                   # h.c\n",
    "                   inthcIndex1 = 1000*l + 100*k + 10*j + i \n",
    "                   # h.c + commuting currents\n",
    "                   inthcIndex2 = 1000*j + 100*i + 10*l + k \n",
    "                   # List of equivalent permutations\n",
    "                   permlist = [intIndex,intpermIndex, inthcIndex1 , inthcIndex2] \n",
    "                   # Here I check which combination is the one in the Smelli basis\n",
    "                   match = [m for m in qq1_nonredundant_indices if m in permlist][0] \n",
    "                   name = 'qq1_' + str(match)\n",
    "                   factor = 2\n",
    "                   if i==k and j==l:\n",
    "                        factor = 1\n",
    "                   # Here I add the contribution to the non-redundant op.\n",
    "                   if name in listqq1:\n",
    "                       listqq1[name] += factor * qq1_3333_unmixed * L_xi(i,j) * L_xi(k,l)\n",
    "                   else:\n",
    "                       listqq1[name] = factor * qq1_3333_unmixed * L_xi(i,j) * L_xi(k,l)\n",
    "   return listqq1\n",
    "\n",
    "qe_nonredundant_indices = [1122,1133,1222,1233,1322,1333,2222,2233, \n",
    "                           2322,2333,3333,3322] \n",
    "\n",
    "def fill_qe(alpha):\n",
    "    #Here we put the input before rotating to the Md diagonal basis\n",
    "   qe_3322_unmixed = -(1/9)   * alpha \n",
    "   qe_3333_unmixed = (5/18)  * alpha \n",
    "    #Here we translate to the Md diagonal basis\n",
    "   # first 2, 2\n",
    "   list22 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "            intIndex = 1000*i + 100*j + 10*2 + 2 \n",
    "            # h.c\n",
    "            inthcIndex1 = 1000*j + 100*i + 10*2 + 2 \n",
    "            # List of equivalent permutations\n",
    "            permlist = [inthcIndex1 , intIndex]\n",
    "            match = [m for m in qe_nonredundant_indices if m in permlist][0] \n",
    "            name = 'qe_' + str(match)\n",
    "            # Here I add the contribution to the non-redundant op.\n",
    "            if name in list22:\n",
    "                list22[name] += qe_3322_unmixed * L_xi(i,j) \n",
    "            else:\n",
    "                list22[name] = qe_3322_unmixed * L_xi(i,j)       \n",
    "\n",
    "   list33 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "            intIndex = 1000*i + 100*j + 10*3 + 3 \n",
    "            # h.c\n",
    "            inthcIndex1 = 1000*j + 100*i + 10*3 + 3 \n",
    "            # List of equivalent permutations\n",
    "            permlist = [inthcIndex1 , intIndex]\n",
    "            match = [m for m in qe_nonredundant_indices if m in permlist][0] \n",
    "            name = 'qe_' + str(match)\n",
    "            # Here I add the contribution to the non-redundant op.\n",
    "            if name in list33:\n",
    "                list33[name] += qe_3333_unmixed * L_xi(i,j) \n",
    "            else:\n",
    "                list33[name] = qe_3333_unmixed * L_xi(i,j)      \n",
    "   \n",
    "   return {**list22, **list33}\n",
    "\n",
    "VdL = []   \n",
    "# This function is for setting the input: alpha=gz'^2/MZ'^2, theta=theta_sb input too\n",
    "# The down quarks are in their mass basis for these unhatted operators, whereas the up\n",
    "# quarks will be CKM-mixed\n",
    "def calcinputlist(alpha, theta_23):\n",
    "        s23 = np.sin(theta_23)\n",
    "        c23 = np.cos(theta_23)\n",
    "        m23 = np.array([\n",
    "            [1,    0,   0],\n",
    "            [0,  c23, s23],\n",
    "            [0, -s23, c23]\n",
    "        ])\n",
    "        VdL = m23 @ mmm\n",
    "        # matrix of couplings to down quarks: see (18) in 1905.10327\n",
    "        l_xi.clear()\n",
    "        for i in range(0, 3):\n",
    "            l_xi.append([np.conj(VdL[2, i]) * VdL[2, k] for k in range(0, 3)])\n",
    "        inputlist_lq1 = fill_lq1(alpha)       \n",
    "        inputlist_qq1 = fill_qq1(alpha)        \n",
    "        inputlist_qe = fill_qe(alpha)\n",
    "        # Checked by BCA 1/3/21\n",
    "        inputlist_explicit = {\n",
    "            # LL operators\n",
    "            'll_3333': -(25/72) * alpha,\n",
    "            'll_2233':  (10/9)  * alpha,\n",
    "            'll_2222': -(8/9)   * alpha,\n",
    "            # RR operators\n",
    "            'ee_2222': -(2/9)   * alpha,\n",
    "            'ee_2233':  (10/9)  * alpha,\n",
    "            'ee_3333': -(25/18) * alpha,\n",
    "            'eu_3333':  (10/9)  * alpha,\n",
    "            'eu_2233': -(4/9)   * alpha,\n",
    "            'ed_3333': -(5/9)   * alpha,\n",
    "            'ed_2233':  (2/9)   * alpha,\n",
    "            'uu_3333': -(2/9)   * alpha,\n",
    "            'ud1_3333': (2/9)   * alpha,\n",
    "            'dd_3333': -(1/18)  * alpha,\n",
    "            # LR operators\n",
    "            'le_3322': -(5/9)   * alpha,\n",
    "            'le_3333':  (25/18) * alpha,\n",
    "            'le_2233': -(20/9)  * alpha,\n",
    "            'le_2222':  (8/9)   * alpha,\n",
    "            'lu_3333': -(5/18)  * alpha,\n",
    "            'lu_2233':  (8/9)   * alpha,\n",
    "            'ld_3333':  (5/18)  * alpha,\n",
    "            'ld_2233': -(4/9)   * alpha,\n",
    "            'qu1_1133':-(1/9)   * alpha * l_xi[0][0] ,\n",
    "            'qu1_1233':-(1/9)   * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'qu1_1333':-(1/9)   * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'qu1_2233':-(1/9)   * alpha * l_xi[1][1],\n",
    "            'qu1_2333':-(1/9)   * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'qu1_3333':-(1/9)   * alpha * l_xi[2][2],\n",
    "            'qd1_1133': (1/18)  * alpha * l_xi[0][0],\n",
    "            'qd1_1233': (1/18)  * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'qd1_1333': (1/18)  * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'qd1_2233': (1/18)  * alpha * l_xi[1][1],\n",
    "            'qd1_2333': (1/18)  * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'qd1_3333': (1/18)  * alpha * l_xi[2][2],\n",
    "            # Higgs + two fermions\n",
    "            'phil1_33':-(5/12)  * alpha,\n",
    "            'phil1_22': (2/3)   * alpha,\n",
    "            'phie_22': -(1/3)   * alpha,\n",
    "            'phie_33':  (5/6)   * alpha,\n",
    "            'phiq1_11':-(1/12)  * alpha * l_xi[0][0],\n",
    "            'phiq1_12':-(1/12)  * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'phiq1_13':-(1/12)  * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'phiq1_22':-(1/12)  * alpha * l_xi[1][1],\n",
    "            'phiq1_23':-(1/12)  * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'phiq1_33':-(1/12)  * alpha * l_xi[2][2],\n",
    "            'phiu_33': -(1/3)   * alpha,\n",
    "            'phid_33':  (1/6)   * alpha,\n",
    "            'phiD':    -(1/2)   * alpha,\n",
    "            'phiBox':  -(1/8)   * alpha            \n",
    "        } \n",
    "        return {**inputlist_explicit, **inputlist_lq1, **inputlist_qe, **inputlist_qq1}\n",
    "\n",
    "# This function takes a 'pull SM' from the obstable and squares it, adding a sign: + if the fit is *better* than the SM\n",
    "def pull_to_chisq(x):\n",
    "    if (x > 0):\n",
    "        ans = -x**2\n",
    "    else:\n",
    "        ans = x**2\n",
    "    return ans\n",
    "\n",
    "# This protects against breakdown in the calculation:\n",
    "# saves nan's if the point doesn't work (tends to happen at large\n",
    "# coupling/mixing)\n",
    "def calc_likelihoods(MZp, gzp, theta):\n",
    "    Q = MZp\n",
    "    alpha = gzp**2 / MZp**2\n",
    "    glp = gl.parameter_point(calcinputlist(alpha, theta), scale=Q)\n",
    "    try:\n",
    "        dictionary = glp.log_likelihood_dict()\n",
    "     \n",
    "    except Exception as E:\n",
    "        print(E)\n",
    "        keys = ['fast_likelihood_quarks.yaml',\n",
    "                'likelihood_ewpt.yaml',\n",
    "                'likelihood_lfu_fcnc.yaml',\n",
    "                'global']\n",
    "        dictionary = {}\n",
    "        for key in keys:\n",
    "            dictionary[key] = np.nan\n",
    "    dictionary['gzp'] = gzp\n",
    "    dictionary['MZp'] = MZp\n",
    "    dictionary['theta'] = theta\n",
    "    return(dictionary)\n",
    "\n",
    "def minus_lnL(pars1):\n",
    "    gzp = pars1[0]\n",
    "    theta23 = pars1[1]\n",
    "    dictionary = calc_likelihoods(MZp, gzp, theta23)\n",
    "    return -dictionary['global']\n",
    "\n",
    "# The full likelihood is equivalent to:\n",
    "gl = smelli.GlobalLikelihood(include_likelihoods=\n",
    "        {\n",
    "        'fast_likelihood_quarks.yaml',\n",
    "        'likelihood_ewpt.yaml',\n",
    "        'likelihood_lfu_fcnc.yaml'\n",
    "         })"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ec992db361a64e6f890c64020fcae12f",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=51.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# here we calculate some likes for plotting in 2-d: first, gzp vs theta\n",
    "data_for_plot1 = []\n",
    "# resolution for 2d scans: best to make it i*10+1 because it includes \n",
    "# the endpoints\n",
    "resolution_y = 101\n",
    "resolution_x = 81\n",
    "MZp = 3000\n",
    "\n",
    "theta_range = np.linspace(0., -0.5, num=resolution_y)\n",
    "gzp_range   = np.linspace(0.,  2.0, num=resolution_x)\n",
    "for theta in log_progress(theta_range):\n",
    "    for gzp in gzp_range:\n",
    "        data_for_plot1.append(calc_likelihoods(MZp, gzp, theta))\n",
    "\n",
    "# write output to datafile\n",
    "with open('dtfhmp_2d.dat', 'wb') as filehandle:\n",
    "    pickle.dump(data_for_plot1, filehandle)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimization terminated successfully.\n",
      "         Current function value: -19.323626\n",
      "         Iterations: 22\n",
      "         Function evaluations: 43\n",
      " final_simplex: (array([[ 0.25340287, -0.18055267],\n",
      "       [ 0.25336056, -0.18061224],\n",
      "       [ 0.25338292, -0.18060139]]), array([-19.32362591, -19.32362579, -19.32362556]))\n",
      "           fun: -19.32362591271114\n",
      "       message: 'Optimization terminated successfully.'\n",
      "          nfev: 43\n",
      "           nit: 22\n",
      "        status: 0\n",
      "       success: True\n",
      "             x: array([ 0.25340287, -0.18055267])\n"
     ]
    }
   ],
   "source": [
    "MZp=3000.\n",
    "pars_start = [0.25, -0.183]\n",
    "res = minimize(minus_lnL, pars_start, method='nelder-mead',\n",
    "               options={'fatol': 1e-1, 'disp': True, 'maxfev': 200})\n",
    "print(res)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Max[chi^2_SM-chi^2](gzp=0.25340287, theta=-0.18055267)=38.64725182542228\n",
      "Max[chi^2_SM(EWPT)-chi^2(EWPT)]=0.0\n",
      "Max[chi^2_SM(RK*)-chi^2(RK*)]=15.29449074616964\n",
      "Max[chi^2_SM(NCBA)-chi^2(NCBA)]=25.85691029191679\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Read in plot 1 data\n",
    "with open('dtfhmp_2d.dat', 'rb') as filehandle:\n",
    "    data_for_plot1 = pickle.load(filehandle)\n",
    "# Identify best-fit point\n",
    "gzp_for_plot1  =  [data['gzp']      for data in data_for_plot1]\n",
    "theta_for_plot1 = [data['theta']   for data in data_for_plot1]\n",
    "dchi2_for_plot1 = [2*data['global']   for data in data_for_plot1]\n",
    "max_dchi2   = 2 * 19.32362591271114\n",
    "max_D_old   = max(dchi2_for_plot1)\n",
    "pos        = dchi2_for_plot1.index(max_D_old)\n",
    "gzp_gf     = 0.25340287\n",
    "theta_gf   = -0.18055267\n",
    "print('Max[chi^2_SM-chi^2](gzp=' + str(gzp_gf) + ', theta=' + str(theta_gf) + ')=' + str(max_dchi2))\n",
    "ewpt_dchi2_for_plot1 = [2*data['likelihood_ewpt.yaml'] for data in data_for_plot1]\n",
    "fcnc_dchi2_for_plot1 = [2*data['likelihood_lfu_fcnc.yaml'] for data in data_for_plot1]\n",
    "ncba_dchi2_for_plot1 = [2*data['fast_likelihood_quarks.yaml'] for data in data_for_plot1] \n",
    "# EWPT\n",
    "max_dchi2_ewpt = max(ewpt_dchi2_for_plot1)\n",
    "pos = ewpt_dchi2_for_plot1.index(max_dchi2_ewpt)\n",
    "gzp_ewpt = gzp_for_plot1[pos]\n",
    "theta_ewpt = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM(EWPT)-chi^2(EWPT)]=' + str(max_dchi2_ewpt))\n",
    "# RK(*)\n",
    "max_dchi2_fcnc = max(fcnc_dchi2_for_plot1)\n",
    "pos = fcnc_dchi2_for_plot1.index(max_dchi2_fcnc)\n",
    "gzp_fcnc = gzp_for_plot1[pos]\n",
    "theta_fcnc = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM(RK*)-chi^2(RK*)]=' + str(max_dchi2_fcnc))\n",
    "# Other NCBAs\n",
    "max_dchi2_ncba = max(ncba_dchi2_for_plot1)\n",
    "pos = ncba_dchi2_for_plot1.index(max_dchi2_ncba)\n",
    "gzp_ncba = gzp_for_plot1[pos]\n",
    "theta_ncba = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM(NCBA)-chi^2(NCBA)]=' + str(max_dchi2_ncba))\n",
    "# Plot 70%/95% contours for global fit\n",
    "x = np.array(gzp_for_plot1)\n",
    "y = np.array(theta_for_plot1)\n",
    "z = np.array(dchi2_for_plot1)\n",
    "z2 = np.array(ewpt_dchi2_for_plot1)\n",
    "z3 = np.array(fcnc_dchi2_for_plot1)\n",
    "z4 = np.array(ncba_dchi2_for_plot1)\n",
    "cols = np.unique(x).shape[0]\n",
    "X = x.reshape(-1, cols)\n",
    "Y = y.reshape(-1, cols)\n",
    "Z = z.reshape(-1, cols)\n",
    "Z2 = z2.reshape(-1, cols)\n",
    "Z3 = z3.reshape(-1, cols)\n",
    "Z4 = z4.reshape(-1, cols)\n",
    "# make plot\n",
    "plt.rcParams.update({'font.size': 20}) \n",
    "fig,ax = plt.subplots()\n",
    "plt.rcParams['contour.negative_linestyle'] = 'solid'\n",
    "alpha_level = 0.4\n",
    "#contourf_ = ax.contourf(X, Y, Z, [max_dchi2-5.99, max_dchi2], colors='k',   alpha=alpha_level)\n",
    "contourf2_ = ax.contourf(X, Y, Z2, [max_dchi2_ewpt-5.99, max_dchi2_ewpt], colors='r',  alpha=alpha_level)\n",
    "contourf3_ = ax.contourf(X, Y, Z3, [max_dchi2_fcnc-5.99, max_dchi2_fcnc], colors='b',  alpha=alpha_level)\n",
    "contourf4_ = ax.contourf(X, Y, Z4, [max_dchi2_ncba-5.99, max_dchi2_ncba], colors='g',  alpha=alpha_level)\n",
    "#contour2_  = ax.contour (X, Y, Z2, [max_dchi2_ewpt-5.99, max_dchi2_ewpt-2.41], colors='r', alpha=alpha_level)\n",
    "#contour3_  = ax.contour (X, Y, Z3, [max_dchi2_fcnc-5.99, max_dchi2_fcnc-2.41], colors='b', alpha=alpha_level)\n",
    "#contour4_  = ax.contour (X, Y, Z4, [max_dchi2_ncba-5.99, max_dchi2_ncba-2.41], colors='g', alpha=alpha_level)\n",
    "contour_  = ax.contour (X, Y, Z, [max_dchi2-5.99, max_dchi2-2.41], colors='k')\n",
    "#plt.rcParams.update({'font.size': 16}) \n",
    "plt.plot(gzp_ncba, theta_ncba, 'g.',label='quarks',alpha=alpha_level)\n",
    "plt.plot(gzp_fcnc, theta_fcnc, 'b.',label='LFU FCNCs',alpha=alpha_level)\n",
    "plt.plot(gzp_ewpt, theta_ewpt, 'r.',label='EWPOs',alpha=alpha_level)\n",
    "plt.plot(gzp_gf, theta_gf,'k.', label='global')\n",
    "plt.rcParams.update({'font.size': 20}) \n",
    "#cbar = fig.colorbar(contourf_,label='$\\chi^2_{SM}-\\chi^2$')\n",
    "plt.xlabel(r'$g_{X}$(3 TeV/$M_{X}$)') \n",
    "plt.ylabel(r'$\\theta_{23}$') \n",
    "#plt.title('$M_{Z^\\prime}$=' + str(MZp / 1000.) + ' TeV')\n",
    "plt.legend(loc='lower right',markerscale=3, fontsize=17)\n",
    "plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.02))\n",
    "plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))\n",
    "ax.xaxis.set_major_locator(ticker.MultipleLocator(0.5))\n",
    "ax.yaxis.set_major_locator(ticker.MultipleLocator(0.2))\n",
    "plt.text(1.2, -0.09, '$M_{X}=3$ TeV', fontsize=20)\n",
    "plt.text(0.01, 0.008, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "plt.savefig('dtfhmp_plot1.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--- Standard Model ---\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 0.0,\n",
       " 'likelihood_ewpt.yaml': 0.0,\n",
       " 'likelihood_lfu_fcnc.yaml': 0.0,\n",
       " 'global': 0.0}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 222.0390600335187,\n",
       " 'likelihood_ewpt.yaml': 35.742155907172716,\n",
       " 'likelihood_lfu_fcnc.yaml': 35.267613721609486,\n",
       " 'global': 293.04882966230093}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 167,\n",
       " 'likelihood_ewpt.yaml': 31,\n",
       " 'likelihood_lfu_fcnc.yaml': 21,\n",
       " 'global': 219}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--- DY3prime, gzp=0.25340287, MZp=3.0 TeV, theta_23=-0.18055267 ---\n",
      "--- 20.813722372055054 seconds to run one point ---\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 12.726622316944486,\n",
       " 'likelihood_ewpt.yaml': -0.708396463986297,\n",
       " 'likelihood_lfu_fcnc.yaml': 7.558729185129955,\n",
       " 'global': 19.576955038088144}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 196.58581539962972,\n",
       " 'likelihood_ewpt.yaml': 37.15894883514531,\n",
       " 'likelihood_lfu_fcnc.yaml': 20.150155351349575,\n",
       " 'global': 253.89491958612464}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 167,\n",
       " 'likelihood_ewpt.yaml': 31,\n",
       " 'likelihood_lfu_fcnc.yaml': 21,\n",
       " 'global': 219}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# TFHMeg good fit point\n",
    "MZp_gf   = 3000\n",
    "theta = theta_gf\n",
    "gzp = gzp_gf\n",
    "MZp = MZp_gf\n",
    "# end of input parameters\n",
    "alpha = gzp**2 / MZp**2\n",
    "# set high precision for single points\n",
    "wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')\n",
    "# first, find the Standard Model chi^2\n",
    "glp_sm = gl.parameter_point(calcinputlist(0., 0.), scale=MZp)\n",
    "glp_sm.log_likelihood_global()\n",
    "print('--- Standard Model ---')\n",
    "display(glp_sm.log_likelihood_dict())\n",
    "display(glp_sm.chi2_dict())\n",
    "display(glp_sm.likelihood.number_observations_dict())\n",
    "def get_pull(ln_sm, observ):\n",
    "    return ln_sm.obstable().at[observ, 'pull exp.'] * np.sign(ln_sm.obstable().at[observ, 'theory'] - ln_sm.obstable().at[observ, 'experiment'])\n",
    "def obs_list(ln_sm):\n",
    "    return {\n",
    "    '$R_K(1,6)$': get_pull(ln_sm, ('<Rmue>(B+->Kll)', 1.1, 6.0)),\n",
    "    '$R_{K^*}(0.045,1.1)$': get_pull(ln_sm, ('<Rmue>(B0->K*ll)', 0.045, 1.1)),\n",
    "    '$R_{K^*}(1.1,6)$': get_pull(ln_sm, ('<Rmue>(B0->K*ll)', 1.1, 6.0)),\n",
    "    '$P_5^{\\prime}(4,6)$': get_pull(ln_sm, ('<P5p>(B0->K*mumu)', 4, 6)),\n",
    "    'BR($B_s$->$\\mu\\mu$)': get_pull(ln_sm, 'BR(Bs->mumu)'), \n",
    "    '$\\Delta m_s$': get_pull(ln_sm, 'DeltaM_s'),\n",
    "    'BR($B_s$->$\\phi\\mu\\mu$)(1,6)': get_pull(ln_sm, ('<dBR/dq2>(Bs->phimumu)', 1.0, 6.0)),\n",
    "    'BR($\\Lambda_b$->$\\Lambda\\mu\\mu$)(15,20)': get_pull(ln_sm, ('<dBR/dq2>(Lambdab->Lambdamumu)', 15, 20))\n",
    "    }\n",
    "SM_int=obs_list(glp_sm)\n",
    "def write_line(f, ln, like_str, like, num_fit_params):\n",
    "    chisq = ln.chi2_dict()[like]\n",
    "    nobs  = ln.likelihood.number_observations_dict()[like]\n",
    "    dof   = nobs - num_fit_params\n",
    "    pval  = chi2.sf(chisq, dof)\n",
    "    f.write(like_str + ' & ' + '{:.1f}'.format(chisq) + ' & ' \n",
    "        + '{:d}'.format(nobs) + ' & '\n",
    "            + f'{pval:.2}'.lstrip('0') + r'  \\\\') \n",
    "    return pval\n",
    "def print_model(file_name, ln, num_fit_params):\n",
    "    f = open(file_name, 'w')\n",
    "    write_line(f, ln, 'quarks', 'fast_likelihood_quarks.yaml', num_fit_params)\n",
    "    f.write('\\n')\n",
    "    write_line(f, ln, 'LFU FCNCs', 'likelihood_lfu_fcnc.yaml', num_fit_params)\n",
    "    f.write('\\n')\n",
    "    write_line(f, ln, 'EWPOs', 'likelihood_ewpt.yaml', num_fit_params)\n",
    "    f.write(r' \\hline' + '\\n')\n",
    "    pval = write_line(f, ln, 'global', 'global', num_fit_params)\n",
    "    f.write('\\n')\n",
    "    f.close()\n",
    "    return pval\n",
    "print('--- DY3prime, gzp=' + str(gzp) + ', MZp=' + str(MZp/1000) + ' TeV, theta_23=' + str(theta) + ' ---')\n",
    "start_time = time.time()\n",
    "glp = gl.parameter_point(calcinputlist(alpha, theta), scale=MZp)\n",
    "glp.log_likelihood_global()\n",
    "DTFHM_int = obs_list(glp)\n",
    "print(\"--- %s seconds to run one point ---\" % (time.time() - start_time))\n",
    "# lnL - lnLSM. If its >0, you are fitting better than SM\n",
    "display(glp.log_likelihood_dict())\n",
    "display(glp.chi2_dict())\n",
    "DTFHM_chi2 = glp.chi2_dict()['global']\n",
    "display(glp.likelihood.number_observations_dict())\n",
    "pval=print_model('dtfhmp_fit.tex', glp, 2)\n",
    "g = open(\"dy3pinp.tex\", \"w\")\n",
    "g.write('\\def\\DTFHMppval{{' + f'{pval:.2g}'.lstrip('0') + '}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\DTFHMpgzp{{{gzp_gf:.3}}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\DTFHMptheta{{{theta_gf:.3}}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\DTFHMpchi2{{{DTFHM_chi2:.1f}}}')\n",
    "g.write('\\n')\n",
    "g.close()\n",
    "# wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>BR(Bs-&gt;mumu)</th>\n",
       "      <td>1.47249e-10</td>\n",
       "      <td>2.70321e-09</td>\n",
       "      <td>3.66037e-10</td>\n",
       "      <td>2.71422e-09</td>\n",
       "      <td>0.0279013</td>\n",
       "      <td>-2.44181</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                 th. unc.   experiment    exp. unc.       theory  pull exp.  \\\n",
       "BR(Bs->mumu)  1.47249e-10  2.70321e-09  3.66037e-10  2.71422e-09  0.0279013   \n",
       "\n",
       "              pull SM  \n",
       "BR(Bs->mumu) -2.44181  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>DeltaM_s</th>\n",
       "      <td>7.39095e-13</td>\n",
       "      <td>1.1688e-11</td>\n",
       "      <td>1.37917e-14</td>\n",
       "      <td>1.32221e-11</td>\n",
       "      <td>2.07525</td>\n",
       "      <td>1.76524</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             th. unc.  experiment    exp. unc.       theory pull exp.  pull SM\n",
       "DeltaM_s  7.39095e-13  1.1688e-11  1.37917e-14  1.32221e-11   2.07525  1.76524"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>m_W</th>\n",
       "      <td>0</td>\n",
       "      <td>80.3795</td>\n",
       "      <td>0.0121018</td>\n",
       "      <td>80.3644</td>\n",
       "      <td>1.24984</td>\n",
       "      <td>-1.18211</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    th. unc. experiment  exp. unc.   theory pull exp.  pull SM\n",
       "m_W        0    80.3795  0.0121018  80.3644   1.24984 -1.18211"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>AFB(Z-&gt;bb)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.0992</td>\n",
       "      <td>0.0016</td>\n",
       "      <td>0.103254</td>\n",
       "      <td>2.53405</td>\n",
       "      <td>0.755593</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           th. unc. experiment exp. unc.    theory pull exp.   pull SM\n",
       "AFB(Z->bb)        0     0.0992    0.0016  0.103254   2.53405  0.755593"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 4, 6)</th>\n",
       "      <td>0.0739112</td>\n",
       "      <td>-0.373645</td>\n",
       "      <td>0.113379</td>\n",
       "      <td>-0.779829</td>\n",
       "      <td>3.00114</td>\n",
       "      <td>0.997365</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 2.5, 4)</th>\n",
       "      <td>0.102998</td>\n",
       "      <td>-0.150811</td>\n",
       "      <td>0.149063</td>\n",
       "      <td>-0.493</td>\n",
       "      <td>1.8886</td>\n",
       "      <td>-0.361432</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 1.1, 2.5)</th>\n",
       "      <td>0.0818077</td>\n",
       "      <td>0.364028</td>\n",
       "      <td>0.12191</td>\n",
       "      <td>0.173668</td>\n",
       "      <td>1.29659</td>\n",
       "      <td>-0.803448</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 15, 19)</th>\n",
       "      <td>0.0354496</td>\n",
       "      <td>-0.666144</td>\n",
       "      <td>0.0604639</td>\n",
       "      <td>-0.597508</td>\n",
       "      <td>0.979268</td>\n",
       "      <td>-0.323669</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 1, 2)</th>\n",
       "      <td>0.0659864</td>\n",
       "      <td>0.102674</td>\n",
       "      <td>0.334678</td>\n",
       "      <td>0.310684</td>\n",
       "      <td>0.609784</td>\n",
       "      <td>0.269759</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 4.3, 6)</th>\n",
       "      <td>0.0722129</td>\n",
       "      <td>-0.9584</td>\n",
       "      <td>0.266962</td>\n",
       "      <td>-0.79274</td>\n",
       "      <td>0.599011</td>\n",
       "      <td>-0.332519</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 0.04, 2)</th>\n",
       "      <td>0.0355135</td>\n",
       "      <td>0.664482</td>\n",
       "      <td>0.312489</td>\n",
       "      <td>0.502851</td>\n",
       "      <td>0.51393</td>\n",
       "      <td>0.182701</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 2, 4.3)</th>\n",
       "      <td>0.103184</td>\n",
       "      <td>-0.546405</td>\n",
       "      <td>0.359965</td>\n",
       "      <td>-0.435301</td>\n",
       "      <td>0.296704</td>\n",
       "      <td>0.141045</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 2, 4)</th>\n",
       "      <td>0.105589</td>\n",
       "      <td>-0.339242</td>\n",
       "      <td>0.335933</td>\n",
       "      <td>-0.390529</td>\n",
       "      <td>0.145646</td>\n",
       "      <td>-0.132659</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                th. unc. experiment  exp. unc.    theory  \\\n",
       "(<P5p>(B0->K*mumu), 4, 6)      0.0739112  -0.373645   0.113379 -0.779829   \n",
       "(<P5p>(B0->K*mumu), 2.5, 4)     0.102998  -0.150811   0.149063    -0.493   \n",
       "(<P5p>(B0->K*mumu), 1.1, 2.5)  0.0818077   0.364028    0.12191  0.173668   \n",
       "(<P5p>(B0->K*mumu), 15, 19)    0.0354496  -0.666144  0.0604639 -0.597508   \n",
       "(<P5p>(B0->K*mumu), 1, 2)      0.0659864   0.102674   0.334678  0.310684   \n",
       "(<P5p>(B0->K*mumu), 4.3, 6)    0.0722129    -0.9584   0.266962  -0.79274   \n",
       "(<P5p>(B0->K*mumu), 0.04, 2)   0.0355135   0.664482   0.312489  0.502851   \n",
       "(<P5p>(B0->K*mumu), 2, 4.3)     0.103184  -0.546405   0.359965 -0.435301   \n",
       "(<P5p>(B0->K*mumu), 2, 4)       0.105589  -0.339242   0.335933 -0.390529   \n",
       "\n",
       "                              pull exp.   pull SM  \n",
       "(<P5p>(B0->K*mumu), 4, 6)       3.00114  0.997365  \n",
       "(<P5p>(B0->K*mumu), 2.5, 4)      1.8886 -0.361432  \n",
       "(<P5p>(B0->K*mumu), 1.1, 2.5)   1.29659 -0.803448  \n",
       "(<P5p>(B0->K*mumu), 15, 19)    0.979268 -0.323669  \n",
       "(<P5p>(B0->K*mumu), 1, 2)      0.609784  0.269759  \n",
       "(<P5p>(B0->K*mumu), 4.3, 6)    0.599011 -0.332519  \n",
       "(<P5p>(B0->K*mumu), 0.04, 2)    0.51393  0.182701  \n",
       "(<P5p>(B0->K*mumu), 2, 4.3)    0.296704  0.141045  \n",
       "(<P5p>(B0->K*mumu), 2, 4)      0.145646 -0.132659  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Observables fitting better than SM at the top (pull SM<0), worst at the bottom (pull SM>0)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>(&lt;Rmue&gt;(B+-&gt;Kll), 1.1, 6.0)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.85</td>\n",
       "      <td>0.0463161</td>\n",
       "      <td>0.85136</td>\n",
       "      <td>0.110634</td>\n",
       "      <td>-3.22554</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(Bs-&gt;phimumu), 1.0, 6.0)</th>\n",
       "      <td>6.56856e-09</td>\n",
       "      <td>2.56836e-08</td>\n",
       "      <td>3.741e-09</td>\n",
       "      <td>4.40023e-08</td>\n",
       "      <td>2.42336</td>\n",
       "      <td>-2.83655</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BR(Bs-&gt;mumu)</th>\n",
       "      <td>1.47249e-10</td>\n",
       "      <td>2.70321e-09</td>\n",
       "      <td>3.66037e-10</td>\n",
       "      <td>2.71422e-09</td>\n",
       "      <td>0.0279013</td>\n",
       "      <td>-2.44181</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;Rmue&gt;(B0-&gt;K*ll), 1.1, 6.0)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.681356</td>\n",
       "      <td>0.123108</td>\n",
       "      <td>0.838588</td>\n",
       "      <td>1.40875</td>\n",
       "      <td>-2.12064</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(Bs-&gt;phimumu), 15.0, 19.0)</th>\n",
       "      <td>4.57421e-09</td>\n",
       "      <td>4.03768e-08</td>\n",
       "      <td>5.01829e-09</td>\n",
       "      <td>4.56596e-08</td>\n",
       "      <td>0.778001</td>\n",
       "      <td>-2.10559</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 15.0, 19.0)</th>\n",
       "      <td>6.29856e-09</td>\n",
       "      <td>4.35001e-08</td>\n",
       "      <td>3.62582e-09</td>\n",
       "      <td>4.86092e-08</td>\n",
       "      <td>0.702996</td>\n",
       "      <td>-2.06105</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;K*mumu), 15.0, 19.0)</th>\n",
       "      <td>6.82081e-09</td>\n",
       "      <td>4.0288e-08</td>\n",
       "      <td>8.27787e-09</td>\n",
       "      <td>5.26683e-08</td>\n",
       "      <td>1.15423</td>\n",
       "      <td>-1.91631</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 4.0, 5.0)</th>\n",
       "      <td>5.82433e-09</td>\n",
       "      <td>2.21299e-08</td>\n",
       "      <td>1.78238e-09</td>\n",
       "      <td>2.86805e-08</td>\n",
       "      <td>1.07547</td>\n",
       "      <td>-1.76473</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;Kmumu), 15.0, 22.0)</th>\n",
       "      <td>1.52188e-09</td>\n",
       "      <td>9.55055e-09</td>\n",
       "      <td>1.62659e-09</td>\n",
       "      <td>1.14943e-08</td>\n",
       "      <td>0.872608</td>\n",
       "      <td>-1.72959</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;K*mumu), 4.0, 6.0)</th>\n",
       "      <td>8.13545e-09</td>\n",
       "      <td>2.59997e-08</td>\n",
       "      <td>1.04737e-08</td>\n",
       "      <td>4.35389e-08</td>\n",
       "      <td>1.3225</td>\n",
       "      <td>-1.67289</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 4.0, 6.0)</th>\n",
       "      <td>7.53336e-09</td>\n",
       "      <td>3.54163e-08</td>\n",
       "      <td>3.72155e-09</td>\n",
       "      <td>4.0156e-08</td>\n",
       "      <td>0.564087</td>\n",
       "      <td>-1.66068</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 5.0, 6.0)</th>\n",
       "      <td>5.74353e-09</td>\n",
       "      <td>2.31146e-08</td>\n",
       "      <td>1.86798e-09</td>\n",
       "      <td>2.84872e-08</td>\n",
       "      <td>0.889554</td>\n",
       "      <td>-1.65345</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 1.1, 2.0)</th>\n",
       "      <td>6.06601e-09</td>\n",
       "      <td>2.33226e-08</td>\n",
       "      <td>1.91294e-09</td>\n",
       "      <td>2.91105e-08</td>\n",
       "      <td>0.909977</td>\n",
       "      <td>-1.64649</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 15.0, 22.0)</th>\n",
       "      <td>1.64935e-09</td>\n",
       "      <td>1.21049e-08</td>\n",
       "      <td>7.13229e-10</td>\n",
       "      <td>1.2477e-08</td>\n",
       "      <td>0.207092</td>\n",
       "      <td>-1.6267</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 4.3, 6)</th>\n",
       "      <td>7.61564e-09</td>\n",
       "      <td>3.38026e-08</td>\n",
       "      <td>5.72374e-09</td>\n",
       "      <td>4.05816e-08</td>\n",
       "      <td>0.711574</td>\n",
       "      <td>-1.62373</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 1.1, 2.5)</th>\n",
       "      <td>6.76279e-09</td>\n",
       "      <td>3.26895e-08</td>\n",
       "      <td>3.98492e-09</td>\n",
       "      <td>3.9063e-08</td>\n",
       "      <td>0.811965</td>\n",
       "      <td>-1.57247</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;Kmumu), 4.0, 6.0)</th>\n",
       "      <td>5.36959e-09</td>\n",
       "      <td>1.77466e-08</td>\n",
       "      <td>5.19763e-09</td>\n",
       "      <td>2.65138e-08</td>\n",
       "      <td>1.17316</td>\n",
       "      <td>-1.51748</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;Kmumu), 2.0, 4.0)</th>\n",
       "      <td>5.51827e-09</td>\n",
       "      <td>1.9163e-08</td>\n",
       "      <td>5.25588e-09</td>\n",
       "      <td>2.68225e-08</td>\n",
       "      <td>1.00509</td>\n",
       "      <td>-1.43239</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 3.0, 4.0)</th>\n",
       "      <td>5.90371e-09</td>\n",
       "      <td>2.5388e-08</td>\n",
       "      <td>1.98926e-09</td>\n",
       "      <td>2.88426e-08</td>\n",
       "      <td>0.554523</td>\n",
       "      <td>-1.42904</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 2.5, 4.0)</th>\n",
       "      <td>6.80578e-09</td>\n",
       "      <td>3.32147e-08</td>\n",
       "      <td>4.06786e-09</td>\n",
       "      <td>3.62357e-08</td>\n",
       "      <td>0.381014</td>\n",
       "      <td>-1.42276</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 0, 2)</th>\n",
       "      <td>6.10863e-09</td>\n",
       "      <td>2.54368e-08</td>\n",
       "      <td>4.09219e-09</td>\n",
       "      <td>2.9158e-08</td>\n",
       "      <td>0.506103</td>\n",
       "      <td>-1.24838</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;Rmue&gt;(B0-&gt;K*ll), 0.045, 1.1)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.652542</td>\n",
       "      <td>0.11568</td>\n",
       "      <td>0.882241</td>\n",
       "      <td>2.05975</td>\n",
       "      <td>-1.20574</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>m_W</th>\n",
       "      <td>0</td>\n",
       "      <td>80.3795</td>\n",
       "      <td>0.0121018</td>\n",
       "      <td>80.3644</td>\n",
       "      <td>1.24984</td>\n",
       "      <td>-1.18211</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 2, 4.3)</th>\n",
       "      <td>6.78906e-09</td>\n",
       "      <td>3.54817e-08</td>\n",
       "      <td>4.69864e-09</td>\n",
       "      <td>3.64497e-08</td>\n",
       "      <td>0.117241</td>\n",
       "      <td>-1.15048</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 2.0, 3.0)</th>\n",
       "      <td>5.98471e-09</td>\n",
       "      <td>2.81363e-08</td>\n",
       "      <td>2.11743e-09</td>\n",
       "      <td>2.89846e-08</td>\n",
       "      <td>0.133627</td>\n",
       "      <td>-1.093</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(Lambdab-&gt;Lambdamumu), 15, 20)</th>\n",
       "      <td>7.62215e-09</td>\n",
       "      <td>1.18221e-07</td>\n",
       "      <td>2.70239e-08</td>\n",
       "      <td>5.82382e-08</td>\n",
       "      <td>2.13628</td>\n",
       "      <td>1.31565</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>R_mu</th>\n",
       "      <td>0</td>\n",
       "      <td>20.7842</td>\n",
       "      <td>0.0335</td>\n",
       "      <td>20.7161</td>\n",
       "      <td>2.03283</td>\n",
       "      <td>1.37817</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BR(KL-&gt;mumu)</th>\n",
       "      <td>1.23987e-09</td>\n",
       "      <td>6.84263e-09</td>\n",
       "      <td>1.08352e-10</td>\n",
       "      <td>8.76112e-09</td>\n",
       "      <td>1.54146</td>\n",
       "      <td>1.48751</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>DeltaM_s</th>\n",
       "      <td>7.39095e-13</td>\n",
       "      <td>1.1688e-11</td>\n",
       "      <td>1.37917e-14</td>\n",
       "      <td>1.32221e-11</td>\n",
       "      <td>2.07525</td>\n",
       "      <td>1.76524</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                             th. unc.   experiment  \\\n",
       "(<Rmue>(B+->Kll), 1.1, 6.0)                         0         0.85   \n",
       "(<dBR/dq2>(Bs->phimumu), 1.0, 6.0)        6.56856e-09  2.56836e-08   \n",
       "BR(Bs->mumu)                              1.47249e-10  2.70321e-09   \n",
       "(<Rmue>(B0->K*ll), 1.1, 6.0)                        0     0.681356   \n",
       "(<dBR/dq2>(Bs->phimumu), 15.0, 19.0)      4.57421e-09  4.03768e-08   \n",
       "(<dBR/dq2>(B0->K*mumu), 15.0, 19.0)       6.29856e-09  4.35001e-08   \n",
       "(<dBR/dq2>(B+->K*mumu), 15.0, 19.0)       6.82081e-09   4.0288e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 4.0, 5.0)          5.82433e-09  2.21299e-08   \n",
       "(<dBR/dq2>(B0->Kmumu), 15.0, 22.0)        1.52188e-09  9.55055e-09   \n",
       "(<dBR/dq2>(B+->K*mumu), 4.0, 6.0)         8.13545e-09  2.59997e-08   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.0, 6.0)         7.53336e-09  3.54163e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 5.0, 6.0)          5.74353e-09  2.31146e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 1.1, 2.0)          6.06601e-09  2.33226e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 15.0, 22.0)        1.64935e-09  1.21049e-08   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.3, 6)           7.61564e-09  3.38026e-08   \n",
       "(<dBR/dq2>(B0->K*mumu), 1.1, 2.5)         6.76279e-09  3.26895e-08   \n",
       "(<dBR/dq2>(B0->Kmumu), 4.0, 6.0)          5.36959e-09  1.77466e-08   \n",
       "(<dBR/dq2>(B0->Kmumu), 2.0, 4.0)          5.51827e-09   1.9163e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 3.0, 4.0)          5.90371e-09   2.5388e-08   \n",
       "(<dBR/dq2>(B0->K*mumu), 2.5, 4.0)         6.80578e-09  3.32147e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 0, 2)              6.10863e-09  2.54368e-08   \n",
       "(<Rmue>(B0->K*ll), 0.045, 1.1)                      0     0.652542   \n",
       "m_W                                                 0      80.3795   \n",
       "(<dBR/dq2>(B0->K*mumu), 2, 4.3)           6.78906e-09  3.54817e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 2.0, 3.0)          5.98471e-09  2.81363e-08   \n",
       "(<dBR/dq2>(Lambdab->Lambdamumu), 15, 20)  7.62215e-09  1.18221e-07   \n",
       "R_mu                                                0      20.7842   \n",
       "BR(KL->mumu)                              1.23987e-09  6.84263e-09   \n",
       "DeltaM_s                                  7.39095e-13   1.1688e-11   \n",
       "\n",
       "                                            exp. unc.       theory  pull exp.  \\\n",
       "(<Rmue>(B+->Kll), 1.1, 6.0)                 0.0463161      0.85136   0.110634   \n",
       "(<dBR/dq2>(Bs->phimumu), 1.0, 6.0)          3.741e-09  4.40023e-08    2.42336   \n",
       "BR(Bs->mumu)                              3.66037e-10  2.71422e-09  0.0279013   \n",
       "(<Rmue>(B0->K*ll), 1.1, 6.0)                 0.123108     0.838588    1.40875   \n",
       "(<dBR/dq2>(Bs->phimumu), 15.0, 19.0)      5.01829e-09  4.56596e-08   0.778001   \n",
       "(<dBR/dq2>(B0->K*mumu), 15.0, 19.0)       3.62582e-09  4.86092e-08   0.702996   \n",
       "(<dBR/dq2>(B+->K*mumu), 15.0, 19.0)       8.27787e-09  5.26683e-08    1.15423   \n",
       "(<dBR/dq2>(B+->Kmumu), 4.0, 5.0)          1.78238e-09  2.86805e-08    1.07547   \n",
       "(<dBR/dq2>(B0->Kmumu), 15.0, 22.0)        1.62659e-09  1.14943e-08   0.872608   \n",
       "(<dBR/dq2>(B+->K*mumu), 4.0, 6.0)         1.04737e-08  4.35389e-08     1.3225   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.0, 6.0)         3.72155e-09   4.0156e-08   0.564087   \n",
       "(<dBR/dq2>(B+->Kmumu), 5.0, 6.0)          1.86798e-09  2.84872e-08   0.889554   \n",
       "(<dBR/dq2>(B+->Kmumu), 1.1, 2.0)          1.91294e-09  2.91105e-08   0.909977   \n",
       "(<dBR/dq2>(B+->Kmumu), 15.0, 22.0)        7.13229e-10   1.2477e-08   0.207092   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.3, 6)           5.72374e-09  4.05816e-08   0.711574   \n",
       "(<dBR/dq2>(B0->K*mumu), 1.1, 2.5)         3.98492e-09   3.9063e-08   0.811965   \n",
       "(<dBR/dq2>(B0->Kmumu), 4.0, 6.0)          5.19763e-09  2.65138e-08    1.17316   \n",
       "(<dBR/dq2>(B0->Kmumu), 2.0, 4.0)          5.25588e-09  2.68225e-08    1.00509   \n",
       "(<dBR/dq2>(B+->Kmumu), 3.0, 4.0)          1.98926e-09  2.88426e-08   0.554523   \n",
       "(<dBR/dq2>(B0->K*mumu), 2.5, 4.0)         4.06786e-09  3.62357e-08   0.381014   \n",
       "(<dBR/dq2>(B+->Kmumu), 0, 2)              4.09219e-09   2.9158e-08   0.506103   \n",
       "(<Rmue>(B0->K*ll), 0.045, 1.1)                0.11568     0.882241    2.05975   \n",
       "m_W                                         0.0121018      80.3644    1.24984   \n",
       "(<dBR/dq2>(B0->K*mumu), 2, 4.3)           4.69864e-09  3.64497e-08   0.117241   \n",
       "(<dBR/dq2>(B+->Kmumu), 2.0, 3.0)          2.11743e-09  2.89846e-08   0.133627   \n",
       "(<dBR/dq2>(Lambdab->Lambdamumu), 15, 20)  2.70239e-08  5.82382e-08    2.13628   \n",
       "R_mu                                           0.0335      20.7161    2.03283   \n",
       "BR(KL->mumu)                              1.08352e-10  8.76112e-09    1.54146   \n",
       "DeltaM_s                                  1.37917e-14  1.32221e-11    2.07525   \n",
       "\n",
       "                                          pull SM  \n",
       "(<Rmue>(B+->Kll), 1.1, 6.0)              -3.22554  \n",
       "(<dBR/dq2>(Bs->phimumu), 1.0, 6.0)       -2.83655  \n",
       "BR(Bs->mumu)                             -2.44181  \n",
       "(<Rmue>(B0->K*ll), 1.1, 6.0)             -2.12064  \n",
       "(<dBR/dq2>(Bs->phimumu), 15.0, 19.0)     -2.10559  \n",
       "(<dBR/dq2>(B0->K*mumu), 15.0, 19.0)      -2.06105  \n",
       "(<dBR/dq2>(B+->K*mumu), 15.0, 19.0)      -1.91631  \n",
       "(<dBR/dq2>(B+->Kmumu), 4.0, 5.0)         -1.76473  \n",
       "(<dBR/dq2>(B0->Kmumu), 15.0, 22.0)       -1.72959  \n",
       "(<dBR/dq2>(B+->K*mumu), 4.0, 6.0)        -1.67289  \n",
       "(<dBR/dq2>(B0->K*mumu), 4.0, 6.0)        -1.66068  \n",
       "(<dBR/dq2>(B+->Kmumu), 5.0, 6.0)         -1.65345  \n",
       "(<dBR/dq2>(B+->Kmumu), 1.1, 2.0)         -1.64649  \n",
       "(<dBR/dq2>(B+->Kmumu), 15.0, 22.0)        -1.6267  \n",
       "(<dBR/dq2>(B0->K*mumu), 4.3, 6)          -1.62373  \n",
       "(<dBR/dq2>(B0->K*mumu), 1.1, 2.5)        -1.57247  \n",
       "(<dBR/dq2>(B0->Kmumu), 4.0, 6.0)         -1.51748  \n",
       "(<dBR/dq2>(B0->Kmumu), 2.0, 4.0)         -1.43239  \n",
       "(<dBR/dq2>(B+->Kmumu), 3.0, 4.0)         -1.42904  \n",
       "(<dBR/dq2>(B0->K*mumu), 2.5, 4.0)        -1.42276  \n",
       "(<dBR/dq2>(B+->Kmumu), 0, 2)             -1.24838  \n",
       "(<Rmue>(B0->K*ll), 0.045, 1.1)           -1.20574  \n",
       "m_W                                      -1.18211  \n",
       "(<dBR/dq2>(B0->K*mumu), 2, 4.3)          -1.15048  \n",
       "(<dBR/dq2>(B+->Kmumu), 2.0, 3.0)           -1.093  \n",
       "(<dBR/dq2>(Lambdab->Lambdamumu), 15, 20)  1.31565  \n",
       "R_mu                                      1.37817  \n",
       "BR(KL->mumu)                              1.48751  \n",
       "DeltaM_s                                  1.76524  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Particular observables of interest\n"
     ]
    }
   ],
   "source": [
    "# Which observables fit well or badly?\n",
    "Obstable = glp.obstable() \n",
    "display(Obstable.filter(like='BR(Bs->mumu', axis=0),Obstable.filter(like='DeltaM_s',axis=0),Obstable.filter(like='m_W', axis=0),\n",
    "        Obstable.filter(like='AFB(Z->bb)', axis=0),Obstable.filter(like='<P5p>(B0->K*mumu)', axis=0))\n",
    "Obstable = Obstable.sort_values(by=['pull SM'])\n",
    "print('Observables fitting better than SM at the top (pull SM<0), worst at the bottom (pull SM>0)')\n",
    "display(Obstable[np.abs(Obstable['pull SM']) > 1.0] )\n",
    "Obstable['my pull']=(Obstable['theory']-Obstable['experiment'])/np.sqrt(Obstable['exp. unc.'].astype(np.float64)**2+Obstable['th. unc.'].astype(np.float64)**2)\n",
    "print('Particular observables of interest')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x936 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#glp.obstable().at['DeltaM_s','pull SM']\n",
    "SM_ewpo={'$A_b$': 0.6, '$A_c$': -0.1, '$A_e$': -2.2, '$A_\\mu$': 0.3, r'$A_\\tau$': 0.9, '$A_b^{FB}$': 2.4, '$A_c^{FB}$': 0.8, \n",
    "         '$A_e^{FB}$': 0.7, '$A_\\mu^{FB}$': -0.5, r'$A_\\tau^{FB}$': -1.5, r'$BR(W\\rightarrow e\\nu)$': 0.8, r'$BR(W\\rightarrow\\mu\\nu)$': 1.4, r'$BR(W\\rightarrow \\tau\\nu)$': -2.6,\n",
    "        '$\\Gamma_W$': 0.2, '$\\Gamma_Z$': -0.5, '$R_b$': -0.7, '$R_c$': 0.01, '$R_e$': -1.4, '$R_\\mu$': -1.5, \n",
    "        r'$R_\\tau$': 0.4, '$M_W$': -1.7, '$\\sigma_0^{had}$': 1.5}\n",
    "TFHM_ewpo={'$A_b$': Obstable.at['A(Z->bb)', 'my pull'], \n",
    "           '$A_c$': Obstable.at['A(Z->cc)', 'my pull'], \n",
    "           '$A_e$': Obstable.at['A(Z->ee)', 'my pull'], \n",
    "           '$A_\\mu$': Obstable.at['A(Z->mumu)', 'my pull'], \n",
    "           '$A_T$': Obstable.at['A(Z->tautau)', 'my pull'], \n",
    "           '$A_b^{FB}$': Obstable.at['AFB(Z->bb)', 'my pull'], \n",
    "           '$A_c^{FB}$': Obstable.at['AFB(Z->cc)', 'my pull'], \n",
    "           '$A_e^{FB}$': Obstable.at['AFB(Z->ee)', 'my pull'], \n",
    "           '$A_\\mu^{FB}$': Obstable.at['AFB(Z->mumu)', 'my pull'], \n",
    "           '$A_T^{FB}$': Obstable.at['AFB(Z->tautau)', 'my pull'], \n",
    "           'BR(W->e nu)': Obstable.at['BR(W->enu)', 'my pull'], \n",
    "           'BR(W->$\\mu$nu)':Obstable.at['BR(W->munu)', 'my pull'],\n",
    "           'BR(W->tau nu)': Obstable.at['BR(W->taunu)', 'my pull'],\n",
    "           '$\\Gamma_W$': Obstable.at['GammaW', 'my pull'], \n",
    "           '$\\Gamma_Z$': Obstable.at['GammaZ', 'my pull'], \n",
    "           '$R_b$': Obstable.at['R_b', 'my pull'], \n",
    "           '$R_c$': Obstable.at['R_c', 'my pull'], \n",
    "           '$R_e$': Obstable.at['R_e', 'my pull'], \n",
    "           '$R_\\mu$': Obstable.at['R_mu', 'my pull'], \n",
    "           '$R_T$': Obstable.at['R_tau', 'my pull'], \n",
    "           '$M_W$': Obstable.at['m_W', 'my pull'], \n",
    "           '$\\sigma_0^{had}$': Obstable.at['sigma_had', 'my pull']}\n",
    "plt.rcParams.update({'font.size': 22})\n",
    "y_pos = np.arange(0, -len(SM_ewpo), -1)\n",
    "fig = plt.figure(figsize = (5, 13))\n",
    "ax = plt.subplot(1, 1, 1)\n",
    "ax.barh(y_pos, SM_ewpo.values(), alpha=0.3, color='b', label='SM')\n",
    "ax.barh(y_pos, TFHM_ewpo.values(), alpha=0.3, color='r', label='$DY_3^\\prime$')\n",
    "ax.set_yticks(y_pos)\n",
    "ax.set_ylim([-22, 4])\n",
    "ax.set_yticklabels(SM_ewpo.keys())\n",
    "plt.xlabel('pull')\n",
    "ax.xaxis.set_minor_locator(plt.MultipleLocator(0.2))\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(1))\n",
    "ax.legend(loc='upper center')\n",
    "ax.text(2.6, -21.6, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10, rotation=90)\n",
    "plt.savefig('dtfhmp_ewpo.pdf',  bbox_inches = \"tight\")\n",
    "y_pos = np.arange(0, -len(SM_int), -1)\n",
    "fig2 = plt.figure(figsize = (5, 6))\n",
    "ax2 = plt.subplot(1, 1, 1)\n",
    "ax2.barh(y_pos, SM_int.values(), alpha=0.3, color='b', label='SM')\n",
    "ax2.barh(y_pos, DTFHM_int.values(), alpha=0.3, color='r', label='$DY_3^\\prime$')\n",
    "ax2.set_yticks(y_pos)\n",
    "ax2.set_ylim([-8, 4])\n",
    "ax2.set_yticklabels(SM_int.keys())\n",
    "plt.xlabel('pull')\n",
    "ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.2))\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(1))\n",
    "ax2.legend(loc='upper center')\n",
    "ax2.text(3.8, -7.8, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10, rotation=90)\n",
    "plt.savefig('dtfhmp_int.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "a7dc18b4894a431e8d7489e1d9d11022",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=51.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "d3e1781b5db44e55bdb5ff312f7b9a62",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=31.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ef4031b75c4d461fa1c8a6b8eba4d498",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=11.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "# here we calculate some likelihoods for 1d plotting\n",
    "data_for_gzp   = []\n",
    "data_for_theta = []\n",
    "data_for_MZp   = []\n",
    "MZp = MZp_gf\n",
    "theta = theta_gf\n",
    "\n",
    "resolution = 51\n",
    "\n",
    "# plot vs gzp\n",
    "gzp_range   = np.linspace(0.,  1.2, num=resolution)\n",
    "for gzp in log_progress(gzp_range):\n",
    "    data_for_gzp.append(calc_likelihoods(MZp, gzp, theta))\n",
    "gzp = gzp_gf\n",
    "    \n",
    "resolution = 31\n",
    "# plot vs theta\n",
    "theta_range = np.linspace(0,  -0.3, num=resolution)\n",
    "for theta in log_progress(theta_range):\n",
    "        data_for_theta.append(calc_likelihoods(MZp, gzp, theta))\n",
    "theta = theta_gf\n",
    "        \n",
    "resolution = 11\n",
    "# plot vs MZp\n",
    "MZp_range   = np.linspace(2000,  10000, num=resolution)\n",
    "for MZp in log_progress(MZp_range):\n",
    "        gzp = gzp_gf * MZp / 3000\n",
    "        data_for_MZp.append(calc_likelihoods(MZp, gzp, theta))\n",
    "MZp = MZp_gf\n",
    "gzp = gzp_gf\n",
    "        \n",
    "# save data\n",
    "with open('dtfhmp_1d.dat', 'wb') as filehandle:\n",
    "    pickle.dump(data_for_gzp, filehandle)\n",
    "    pickle.dump(data_for_theta, filehandle)\n",
    "    pickle.dump(data_for_MZp, filehandle)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Making 1d plots \n",
    "with open('dtfhmp_1d.dat', 'rb') as filehandle:\n",
    "    data_for_gzp = pickle.load(filehandle)\n",
    "    data_for_theta = pickle.load(filehandle)\n",
    "    data_for_mzp = pickle.load(filehandle)\n",
    "plt.rcParams.update({'font.size': 22})\n",
    "gzp_gf = 0.25340287; theta_gf = -0.18055267\n",
    "# Plot vs gzp\n",
    "gforplot     = [data['gzp']                         for data in data_for_gzp]\n",
    "dchi2        = [2 * data['global']                      for data in data_for_gzp]\n",
    "lfu_dchi2    = [2 * data['likelihood_lfu_fcnc.yaml']    for data in data_for_gzp]\n",
    "quarks_dchi2 = [2 * data['fast_likelihood_quarks.yaml'] for data in data_for_gzp]\n",
    "ewpt_dchi2   = [2 * data['likelihood_ewpt.yaml']        for data in data_for_gzp]\n",
    "fig, ax = plt.subplots()\n",
    "ax.set_xlabel('$g_{X}$')\n",
    "ax.set_ylabel('$\\chi^2_{SM}-\\chi^2$')\n",
    "ax.plot(gforplot, quarks_dchi2, 'g-.', label='quarks')\n",
    "ax.plot(gforplot, lfu_dchi2, 'b--', label='LFU FCNCs')\n",
    "ax.plot(gforplot, ewpt_dchi2, 'r:', label='EWPOs')\n",
    "ax.plot(gforplot, dchi2, 'k-', label='global')\n",
    "ax.legend(loc=[1.025,0])\n",
    "ax.grid(True)\n",
    "ax.set_xlim([0, 0.8])\n",
    "ax.set_ylim([-20, 40])\n",
    "ax.yaxis.set_major_locator(plt.MultipleLocator(20))\n",
    "ax.yaxis.set_minor_locator(plt.MultipleLocator(5))\n",
    "ax.xaxis.set_minor_locator(plt.MultipleLocator(0.1))\n",
    "ax.text(.825, 20, r'$M_{X}$=' + str(data_for_gzp[0]['MZp']/1000) + ' TeV\\n' + r'$\\theta_{23}$=' + f'{theta_gf:.3g}')\n",
    "ax.text(0.02, 37, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "fig.savefig('dtfhmp_gzp.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot vs theta\n",
    "thetaforplot = [data['theta']                           for data in data_for_theta]\n",
    "dchi2        = [2 * data['global']                      for data in data_for_theta]\n",
    "lfu_dchi2    = [2 * data['likelihood_lfu_fcnc.yaml']    for data in data_for_theta]\n",
    "quarks_dchi2 = [2 * data['fast_likelihood_quarks.yaml'] for data in data_for_theta]\n",
    "ewpt_dchi2   = [2 * data['likelihood_ewpt.yaml']        for data in data_for_theta]\n",
    "fig2, ax2 = plt.subplots()\n",
    "ax2.set_ylabel('$\\chi^2_{SM}-\\chi^2$')\n",
    "ax2.set_xlabel(r'$\\theta_{23}$') \n",
    "ax2.plot(thetaforplot, quarks_dchi2, 'g-.', label='quarks')\n",
    "ax2.plot(thetaforplot, lfu_dchi2, 'b--', label='LFU FCNCs')\n",
    "ax2.plot(thetaforplot, ewpt_dchi2, 'r:', label='EWPOs')\n",
    "ax2.plot(thetaforplot, dchi2, 'k', label='global')\n",
    "ax2.legend(loc=[1.025,0]) \n",
    "ax2.grid(True) \n",
    "#plt.gca().set_xlim([0,0.4])\n",
    "ax2.set_ylim([-10, 40])\n",
    "ax2.yaxis.set_major_locator(plt.MultipleLocator(10))\n",
    "ax2.yaxis.set_minor_locator(plt.MultipleLocator(2))\n",
    "ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.01))\n",
    "ax2.text(0.025, 20, r'$M_{X}$=' + str(data_for_theta[0]['MZp'] / 1000) + ' TeV\\n$g_{X}$=' + f'{gzp_gf:.3g}')\n",
    "ax2.text(-0.31, -9, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "fig2.savefig('dtfhmp_theta.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot vs MZp\n",
    "mzpforplot   = [data['MZp']/1000                        for data in data_for_mzp]\n",
    "dchi2        = [2 * data['global']                      for data in data_for_mzp]\n",
    "lfu_dchi2    = [2 * data['likelihood_lfu_fcnc.yaml']    for data in data_for_mzp]\n",
    "quarks_dchi2 = [2 * data['fast_likelihood_quarks.yaml'] for data in data_for_mzp]\n",
    "ewpt_dchi2   = [2 * data['likelihood_ewpt.yaml']        for data in data_for_mzp]\n",
    "fig3, ax3 = plt.subplots()\n",
    "ax3.set_ylabel('$\\chi^2_{SM}-\\chi^2$')\n",
    "ax3.set_xlabel(r'$M_{X}$/TeV') \n",
    "ax3.plot(mzpforplot, quarks_dchi2, 'g-.', label='quarks')\n",
    "ax3.plot(mzpforplot, lfu_dchi2, 'b--', label='LFU FCNCs')\n",
    "ax3.plot(mzpforplot, ewpt_dchi2, 'r:', label='EWPOs')\n",
    "ax3.plot(mzpforplot, dchi2, 'k-', label='global')\n",
    "ax3.legend(loc=[1.025,0]) \n",
    "ax3.grid(True) \n",
    "ax3.set_ylim([-10, 40])\n",
    "#plt.gca().set_xlim([0,0.4])\n",
    "ax3.yaxis.set_minor_locator(plt.MultipleLocator(2))\n",
    "ax3.xaxis.set_minor_locator(plt.MultipleLocator(0.5))\n",
    "ax3.text(10.52, 30, r'$\\theta_{23}$=' + f'{theta_gf:.3g}' + '\\n$g_{X}$=' + f'{gzp_gf:.3g}' + '$M_{X}$/3 TeV')\n",
    "ax3.text(2.1, -9 , \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "fig3.savefig('dtfhmp_mzp.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/README <==
This contains the Jupyter notebooks Y3, DY3' and DY3.
If you run these, they produce the numbers, data files and plots automatically included in the paper with the exception of the number of sigma for the SM fit, this is calculated in the mathematica notebook significances.nb
rk_data is digitised LHCb recent RK data along with a gnuplot fit of a quartic opolynomial
data.py produces the RK numbers used for measurements.yml: part of flavio; which has Bs->mumu and RK updated (26/3/21) within

==> anc/Y3.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#To install packages, uncomment next lines:\n",
    "#import sys\n",
    "#!{sys.executable} -m pip install --upgrade wilson\n",
    "#!{sys.executable} -m pip install --upgrade flavio\n",
    "#!{sys.executable} -m pip install --upgrade smelli \n",
    "#!{sys.executable} -m pip install latextable\n",
    "#!{sys.executable} -m pip install tabulate\n",
    "import cmath\n",
    "from math import e\n",
    "import smelli, wilson\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import inspect\n",
    "import seaborn\n",
    "import time\n",
    "import matplotlib.mlab as ml\n",
    "import pickle\n",
    "from scipy.stats.distributions import chi2\n",
    "from tqdm.notebook import tqdm as log_progress\n",
    "from scipy.interpolate import griddata\n",
    "from scipy.optimize import minimize\n",
    "from IPython.display import display\n",
    "from tabulate import tabulate\n",
    "import matplotlib.ticker as ticker\n",
    "\n",
    "# Hack implemented here to not have to edit Wilson sourcecode\n",
    "# Their new method\n",
    "def m2Lambda_to_vMh2_new(m2, Lambda, C):\n",
    "    \"\"\"Function to numerically determine the  physical Higgs VEV and mass\n",
    "    given the parameters of the Higgs potential.\"\"\"\n",
    "    Cphi = C['phi'].real\n",
    "    Ckin = C['phiBox'].real - C['phiD'].real / 4\n",
    "    if abs(Cphi) < 1e-16:\n",
    "        v2 = 2 * m2 / Lambda\n",
    "    else:\n",
    "        sqrt_arg = Lambda**2 - 12 * Cphi * m2\n",
    "        if not sqrt_arg >= 0:\n",
    "            raise ValueError(\"'Lambda**2 - 12 * Cphi * m2' must be positive.\")\n",
    "        v2 = ( Lambda - sqrt(sqrt_arg) )/( 3 * Cphi )\n",
    "    Mh2 = v2 / (1 - 2 * Ckin * v2) * (Lambda - 3 * Cphi * v2)\n",
    "\n",
    "    return {'v': sqrt(v2), 'Mh2': Mh2}\n",
    "\n",
    "wilson.run.smeft.smpar.m2Lambda_to_vMh2 = m2Lambda_to_vMh2_new\n",
    "\n",
    "def vMh2_to_m2Lambda_new(v, Mh2, C):\n",
    "    \"\"\"Function to numerically determine the parameters of the Higgs potential\n",
    "    given the physical Higgs VEV and mass.\"\"\"\n",
    "    #print('mH2= ', Mh2, 'v= ', v )\n",
    "    v2 = v**2\n",
    "    Cphi = C['phi'].real\n",
    "    Ckin = C['phiBox'].real - C['phiD'].real / 4\n",
    "    Ckin_factor = ( 1 + Ckin * v2 )**2\n",
    "    #Lambda = ( Mh2 + 3 * Cphi * v2**2 * Ckin_factor ) / ( v2 * Ckin_factor )\n",
    "    Lambda = Mh2 / v2 - 2 * Ckin * Mh2 + 3 * Cphi * v2\n",
    "    m2 = Lambda * v2 / 2 - 3/4 * Cphi * v2**2\n",
    "    #print('m2= ', m2, 'Lambda= ', Lambda )\n",
    "    return {'m2': m2, 'Lambda': Lambda}\n",
    "\n",
    "wilson.run.smeft.smpar.vMh2_to_m2Lambda = vMh2_to_m2Lambda_new\n",
    "# Here a little convenience function that gives back a dict with all likes for given inputs directly\n",
    "\n",
    "# This calculates the likelihood and all stuff we want for cphi, cphiD and cphibox in that order given as a list\n",
    "def smpar_new(C):\n",
    "    \"\"\"Get the running effective SM parameters.\"\"\"\n",
    "    m2 = C['m2'].real\n",
    "    Lambda = C['Lambda'].real\n",
    "    vMh2 = m2Lambda_to_vMh2(m2, Lambda, C)\n",
    "    v = vMh2['v']\n",
    "    Mh2 = vMh2['Mh2']\n",
    "    GF = 1 / (sqrt(2) * v**2)  # TODO\n",
    "    eps = C['phiWB'].real * (v**2)\n",
    "    gb = (C['g'] / (1 - C['phiW'].real * (v**2))).real\n",
    "    gpb = (C['gp'] / (1 - C['phiB'].real * (v**2))).real\n",
    "    gsb = (C['gs'] / (1 - C['phiG'].real * (v**2))).real\n",
    "    MW = gb * v / 2\n",
    "    ZG0 = 1 + C['phiD'].real * (v**2) / 4\n",
    "    MZ = (sqrt(gb**2 + gpb**2) / 2 * v\n",
    "          * (1 + eps * gb * gpb / (gb**2 + gpb**2)) * ZG0)\n",
    "    Mnup = -(v**2) * C['llphiphi']\n",
    "    Mep = v / sqrt(2) * (C['Ge'] - C['ephi'] * (v**2) / 2)\n",
    "    Mup = v / sqrt(2) * (C['Gu'] - C['uphi'] * (v**2) / 2)\n",
    "    Mdp = v / sqrt(2) * (C['Gd'] - C['dphi'] * (v**2) / 2)\n",
    "    UeL, Me, UeR = ckmutil.diag.msvd(Mep)\n",
    "    UuL, Mu, UuR = ckmutil.diag.msvd(Mup)\n",
    "    UdL, Md, UdR = ckmutil.diag.msvd(Mdp)\n",
    "    UnuL, Mnu = ckmutil.diag.mtakfac(Mnup)\n",
    "    eb = (gb * gpb / sqrt(gb**2 + gpb**2) *\n",
    "          (1 - eps * gb * gpb / (gb**2 + gpb**2)))\n",
    "    K = UuL.conj().T @ UdL\n",
    "    # U = UeL.conj().T @ UnuL\n",
    "    sm = {}\n",
    "    sm['GF'] = GF\n",
    "    sm['alpha_e'] = eb**2 / (4 * pi)\n",
    "    sm['alpha_s'] = gsb**2 / (4 * pi)\n",
    "    sm['Vub'] = abs(K[0, 2])\n",
    "    sm['Vcb'] = abs(K[1, 2])\n",
    "    sm['Vus'] = abs(K[0, 1])\n",
    "    sm['delta'] = phase(-K[0, 0] * K[0, 2].conj()\n",
    "                        / (K[1, 0] * K[1, 2].conj()))\n",
    "    # sm['U'] = Uu\n",
    "    sm['m_W'] = MW\n",
    "    sm['m_Z'] = MZ\n",
    "    sm['m_h'] = sqrt(abs(Mh2))\n",
    "    sm['m_u'] = Mu[0]\n",
    "    sm['m_c'] = Mu[1]\n",
    "    sm['m_t'] = Mu[2]\n",
    "    sm['m_d'] = Md[0]\n",
    "    sm['m_s'] = Md[1]\n",
    "    sm['m_b'] = Md[2]\n",
    "    sm['m_e'] = Me[0]\n",
    "    sm['m_mu'] = Me[1]\n",
    "    sm['m_tau'] = Me[2]\n",
    "    return  {k: v.real for k, v in sm.items()}\n",
    "\n",
    "wilson.run.smeft.smpar.smpar = smpar_new\n",
    "\n",
    "# Angles for VdL. We are using the ansatz that these are equal to the measured\n",
    "# central values of the CKM matrix except for theta_23 which we allow to float.\n",
    "# From PDG 2020 except s23\n",
    "s12 = 0.22650\n",
    "s13 = 0.00361\n",
    "delta = 1.196\n",
    "t12 = np.arcsin(s12)\n",
    "t13 = np.arcsin(s13)\n",
    "c12 = np.cos(t12)\n",
    "c13 = np.cos(t13)\n",
    "m13 = np.array([\n",
    "    [                      c13,      0,   s13*e**complex(0, -delta)],\n",
    "    [                        0,      1,                           0],\n",
    "    [-s13*e**complex(0, delta),      0,                         c13]\n",
    "])\n",
    "m12 = np.array([\n",
    "    [ c12,  s12,   0],\n",
    "    [-s12,  c12,   0],\n",
    "    [   0,    0,   1]\n",
    "])\n",
    "mmm = m13 @ m12\n",
    "l_xi = []\n",
    "# This is a convenience function that returns the indices with an off-set\n",
    "# it helps with checking and makes the writing easier\n",
    "def L_xi(i,j): \n",
    "    return l_xi[i-1][j-1]\n",
    "    #return \"L_xi\"+str(i-1)+str(j-1)\n",
    "\n",
    "lq1_nonredundant_indices = [2211,2212,2213,2222,2223,2233,3311,3312,3313,3322,3323,3333]\n",
    "\n",
    "qq1_nonredundant_indices = [1111,1112,1113,1122,1123,1133,1212,1213,1221,1222,1223,1231,1232,1233,1313,1322,1323,1331,1332,1333,2222,2223,2233,2323,2332,2333,3333]\n",
    "\n",
    "def fill_qq1(alpha):\n",
    "   qq1_3333_unmixed = -(1/72) * alpha \n",
    "   listqq1 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "           for k in range(1,4):\n",
    "               for l in range(1,4): # Loops over the four indices\n",
    "                   # The indices as an int\n",
    "                   intIndex = 1000*i + 100*j + 10*k + l \n",
    "                   # Combination from commuting currents\n",
    "                   intpermIndex = 1000*k + 100*l + 10*i + j \n",
    "                   # h.c\n",
    "                   inthcIndex1 = 1000*l + 100*k + 10*j + i \n",
    "                   # h.c + commuting currents\n",
    "                   inthcIndex2 = 1000*j + 100*i + 10*l + k \n",
    "                   # List of equivalent permutations\n",
    "                   permlist = [intIndex,intpermIndex, inthcIndex1 , inthcIndex2] \n",
    "                   # Here I check which combination is the one in the Smelli basis\n",
    "                   match = [m for m in qq1_nonredundant_indices if m in permlist][0] \n",
    "                   name = 'qq1_' + str(match)\n",
    "                   factor = 2\n",
    "                   if i==k and j==l:\n",
    "                        factor = 1\n",
    "                   # Here I add the contribution to the non-redundant op.\n",
    "                   if name in listqq1:\n",
    "                       listqq1[name] += factor * qq1_3333_unmixed * L_xi(i,j) * L_xi(k,l)\n",
    "                   else:\n",
    "                       listqq1[name] = factor * qq1_3333_unmixed * L_xi(i,j) * L_xi(k,l)\n",
    "   return listqq1\n",
    "\n",
    "VdL = []   \n",
    "# This function is for setting the input: alpha=gz'^2/MZ'^2, theta=theta_sb input too\n",
    "# The down quarks are in their mass basis for these unhatted operators, whereas the up\n",
    "# quarks will be CKM-mixed\n",
    "# This function is for setting the input: alpha=gz'^2/MZ'^2, theta=theta_sb input too\n",
    "# The down quarks are in their mass basis for these unhatted operators, whereas the up\n",
    "# quarks will be CKM-mixed\n",
    "def calcinputlist(alpha, theta_23):\n",
    "        s23 = np.sin(theta_23)\n",
    "        c23 = np.cos(theta_23)\n",
    "        m23 = np.array([\n",
    "            [1,    0,   0],\n",
    "            [0,  c23, s23],\n",
    "            [0, -s23, c23]\n",
    "        ])\n",
    "        VdL = m23 @ mmm\n",
    "        # matrix of couplings to down quarks: see (18) in 1905.10327\n",
    "        l_xi.clear()\n",
    "        for i in range(0, 3):\n",
    "            l_xi.append([np.conj(VdL[2, i]) * VdL[2, k] for k in range(0, 3)])# Make central-valued CKM matrix: from PDG 2020      \n",
    "        inputlist_qq1 = fill_qq1(alpha)   \n",
    "        # Checked by BCA 1/3/21\n",
    "        inputlist_explicit = {            \n",
    "            # LL operators\n",
    "            'll_2222' : -(1/8)  * alpha,\n",
    "            'lq1_2211': (1/12)  * alpha * l_xi[0][0],\n",
    "            'lq1_2212': (1/12)  * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'lq1_2213': (1/12)  * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'lq1_2222': (1/12)  * alpha * l_xi[1][1],\n",
    "            'lq1_2223': (1/12)  * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'lq1_2233': (1/12)  * alpha * l_xi[2][2], \n",
    "            # RR operators\n",
    "            'ee_3333': -(1/2)  * alpha,\n",
    "            'uu_3333': -(2/9)  * alpha,\n",
    "            'dd_3333': -(1/18) * alpha,\n",
    "            'eu_3333':  (2/3)  * alpha,\n",
    "            'ed_3333': -(1/3)  * alpha,\n",
    "            'ud1_3333': (2/9)  * alpha,\n",
    "            # LR operators\n",
    "            'le_2233': -(1/2)  * alpha,\n",
    "            'lu_2233':  (1/3)  * alpha,\n",
    "            'ld_2233': -(1/6)  * alpha,\n",
    "            'qe_1133':  (1/6)   * alpha * l_xi[0][0] ,\n",
    "            'qe_1233':  (1/6)   * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'qe_1333':  (1/6)   * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'qe_2233':  (1/6)   * alpha * l_xi[1][1],\n",
    "            'qe_2333':  (1/6)   * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'qe_3333':  (1/6)   * alpha * l_xi[2][2],            \n",
    "            'qu1_1133':-(1/9)   * alpha * l_xi[0][0] ,\n",
    "            'qu1_1233':-(1/9)   * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'qu1_1333':-(1/9)   * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'qu1_2233':-(1/9)   * alpha * l_xi[1][1],\n",
    "            'qu1_2333':-(1/9)   * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'qu1_3333':-(1/9)   * alpha * l_xi[2][2],\n",
    "            'qd1_1133': (1/18)  * alpha * l_xi[0][0],\n",
    "            'qd1_1233': (1/18)  * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'qd1_1333': (1/18)  * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'qd1_2233': (1/18)  * alpha * l_xi[1][1],\n",
    "            'qd1_2333': (1/18)  * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'qd1_3333': (1/18)  * alpha * l_xi[2][2],\n",
    "            # Higgs + two fermions NB WE MUST CHECK THE SIGNS OF THESE CONTRIBUTIONS!!!\n",
    "                    # LL operators\n",
    "            'phil1_22': +(1/4)  * alpha,\n",
    "            'phiq1_11': -(1/12)  * alpha * l_xi[0][0],\n",
    "            'phiq1_12': -(1/12)  * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'phiq1_13': -(1/12)  * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'phiq1_22': -(1/12)  * alpha * l_xi[1][1],\n",
    "            'phiq1_23': -(1/12)  * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'phiq1_33': -(1/12)  * alpha * l_xi[2][2],           \n",
    "            'phie_33':   (1/2)  * alpha,\n",
    "            'phiu_33':  -(1/3)  * alpha,\n",
    "            'phid_33':   (1/6)  * alpha,\n",
    "            'phiD':     -(1/2)  * alpha,\n",
    "            'phiBox':   -(1/8)  * alpha\n",
    "        } \n",
    "        return {**inputlist_explicit, **inputlist_qq1}\n",
    "\n",
    "# This function takes a 'pull SM' from the obstable and squares it, adding a sign: + if the fit is *better* than the SM\n",
    "def pull_to_chisq(x):\n",
    "    if (x > 0):\n",
    "        ans = -x**2\n",
    "    else:\n",
    "        ans = x**2\n",
    "    return ans\n",
    "\n",
    "# This protects against breakdown in the calculation:\n",
    "# saves nan's if the point doesn't work (tends to happen at large\n",
    "# coupling/mixing)\n",
    "def calc_likelihoods(MZp, gzp, theta):\n",
    "    Q = MZp\n",
    "    alpha = gzp**2 / MZp**2\n",
    "    glp = gl.parameter_point(calcinputlist(alpha, theta), scale=Q)\n",
    "    try:\n",
    "        dictionary = glp.log_likelihood_dict()\n",
    "     \n",
    "    except Exception as E:\n",
    "        print(E)\n",
    "        keys = ['fast_likelihood_quarks.yaml',\n",
    "                'likelihood_ewpt.yaml',\n",
    "                'likelihood_lfu_fcnc.yaml',\n",
    "                'global']\n",
    "        dictionary = {}\n",
    "        for key in keys:\n",
    "            dictionary[key] = np.nan\n",
    "    dictionary['gzp'] = gzp\n",
    "    dictionary['MZp'] = MZp\n",
    "    dictionary['theta'] = theta\n",
    "    return(dictionary)\n",
    "\n",
    "def minus_lnL(pars1):\n",
    "    # MZp = pars1[0]\n",
    "    gzp = pars1[0]\n",
    "    theta23 = pars1[1]\n",
    "    dictionary = calc_likelihoods(MZp, gzp, theta23)\n",
    "    return -dictionary['global']\n",
    "\n",
    "# The full likelihood is equivalent to:\n",
    "gl = smelli.GlobalLikelihood(include_likelihoods=\n",
    "        {\n",
    "        'fast_likelihood_quarks.yaml',\n",
    "        'likelihood_ewpt.yaml',\n",
    "        'likelihood_lfu_fcnc.yaml'\n",
    "         })"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "8ec5ed4b57364072b485f9388caf182c",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=51.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# here we calculate some likes for plotting in 2-d: first, gzp vs theta\n",
    "data_for_plot1 = []\n",
    "# resolution for 2d scans: best to make it i*10+1 because it includes \n",
    "# the endpoints\n",
    "resolution_y = 101\n",
    "resolution_x = 81\n",
    "MZp = 3000\n",
    "\n",
    "theta_range = np.linspace(0., -0.5, num=resolution_y)\n",
    "gzp_range   = np.linspace(0.,  2.0, num=resolution_x)\n",
    "for theta in log_progress(theta_range):\n",
    "    for gzp in gzp_range:\n",
    "        data_for_plot1.append(calc_likelihoods(MZp, gzp, theta))\n",
    "\n",
    "# write output to datafile\n",
    "with open('tfhm_2d.dat', 'wb') as filehandle:\n",
    "    pickle.dump(data_for_plot1, filehandle)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-7-0f7b9ee07713>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m      1\u001b[0m \u001b[0mMZp\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;36m3000\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      2\u001b[0m \u001b[0mpars_start\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;33m[\u001b[0m\u001b[0mgzp_gf\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mtheta_gf\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m----> 3\u001b[1;33m res = minimize(minus_lnL, pars_start, method='nelder-mead',\n\u001b[0m\u001b[0;32m      4\u001b[0m                options={'fatol': 1e-1, 'disp': True, 'maxfev': 200})\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\scipy\\optimize\\_minimize.py\u001b[0m in \u001b[0;36mminimize\u001b[1;34m(fun, x0, args, method, jac, hess, hessp, bounds, constraints, tol, callback, options)\u001b[0m\n\u001b[0;32m    604\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    605\u001b[0m     \u001b[1;32mif\u001b[0m \u001b[0mmeth\u001b[0m \u001b[1;33m==\u001b[0m \u001b[1;34m'nelder-mead'\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 606\u001b[1;33m         \u001b[1;32mreturn\u001b[0m \u001b[0m_minimize_neldermead\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mfun\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mx0\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mcallback\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0moptions\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    607\u001b[0m     \u001b[1;32melif\u001b[0m \u001b[0mmeth\u001b[0m \u001b[1;33m==\u001b[0m \u001b[1;34m'powell'\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    608\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[0m_minimize_powell\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mfun\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mx0\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mcallback\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mbounds\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0moptions\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\scipy\\optimize\\optimize.py\u001b[0m in \u001b[0;36m_minimize_neldermead\u001b[1;34m(func, x0, args, callback, maxiter, maxfev, disp, return_all, initial_simplex, xatol, fatol, adaptive, **unknown_options)\u001b[0m\n\u001b[0;32m    734\u001b[0m                     \u001b[1;31m# Perform an inside contraction\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    735\u001b[0m                     \u001b[0mxcc\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;33m(\u001b[0m\u001b[1;36m1\u001b[0m \u001b[1;33m-\u001b[0m \u001b[0mpsi\u001b[0m\u001b[1;33m)\u001b[0m \u001b[1;33m*\u001b[0m \u001b[0mxbar\u001b[0m \u001b[1;33m+\u001b[0m \u001b[0mpsi\u001b[0m \u001b[1;33m*\u001b[0m \u001b[0msim\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;33m-\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 736\u001b[1;33m                     \u001b[0mfxcc\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mfunc\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mxcc\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    737\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    738\u001b[0m                     \u001b[1;32mif\u001b[0m \u001b[0mfxcc\u001b[0m \u001b[1;33m<\u001b[0m \u001b[0mfsim\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;33m-\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\scipy\\optimize\\optimize.py\u001b[0m in \u001b[0;36mfunction_wrapper\u001b[1;34m(*wrapper_args)\u001b[0m\n\u001b[0;32m    425\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0mfunction_wrapper\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mwrapper_args\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    426\u001b[0m         \u001b[0mncalls\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m+=\u001b[0m \u001b[1;36m1\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 427\u001b[1;33m         \u001b[1;32mreturn\u001b[0m \u001b[0mfunction\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m*\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mwrapper_args\u001b[0m \u001b[1;33m+\u001b[0m \u001b[0margs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    428\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    429\u001b[0m     \u001b[1;32mreturn\u001b[0m \u001b[0mncalls\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mfunction_wrapper\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<ipython-input-5-ac8c1b3cfa73>\u001b[0m in \u001b[0;36mminus_lnL\u001b[1;34m(pars1)\u001b[0m\n\u001b[0;32m    291\u001b[0m     \u001b[0mgzp\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mpars1\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    292\u001b[0m     \u001b[0mtheta23\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mpars1\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 293\u001b[1;33m     \u001b[0mdictionary\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mcalc_likelihoods\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mMZp\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mgzp\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mtheta23\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    294\u001b[0m     \u001b[1;32mreturn\u001b[0m \u001b[1;33m-\u001b[0m\u001b[0mdictionary\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;34m'global'\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    295\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<ipython-input-5-ac8c1b3cfa73>\u001b[0m in \u001b[0;36mcalc_likelihoods\u001b[1;34m(MZp, gzp, theta)\u001b[0m\n\u001b[0;32m    271\u001b[0m     \u001b[0mglp\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mgl\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mparameter_point\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mcalcinputlist\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0malpha\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mtheta\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mQ\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    272\u001b[0m     \u001b[1;32mtry\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 273\u001b[1;33m         \u001b[0mdictionary\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mglp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlog_likelihood_dict\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    274\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    275\u001b[0m     \u001b[1;32mexcept\u001b[0m \u001b[0mException\u001b[0m \u001b[1;32mas\u001b[0m \u001b[0mE\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\smelli\\classes.py\u001b[0m in \u001b[0;36mlog_likelihood_dict\u001b[1;34m(self)\u001b[0m\n\u001b[0;32m    874\u001b[0m         Cached after the first call.\"\"\"\n\u001b[0;32m    875\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_log_likelihood_dict\u001b[0m \u001b[1;32mis\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 876\u001b[1;33m             \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_log_likelihood_dict\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_delta_log_likelihood\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    877\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_log_likelihood_dict\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    878\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\smelli\\classes.py\u001b[0m in \u001b[0;36m_delta_log_likelihood\u001b[1;34m(self)\u001b[0m\n\u001b[0;32m    862\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0m_delta_log_likelihood\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    863\u001b[0m         \u001b[1;34m\"\"\"Compute the delta log likelihood for the individual likelihoods\"\"\"\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 864\u001b[1;33m         \u001b[0mll\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlikelihood\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_log_likelihood\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mpar_dict_np\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mw\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    865\u001b[0m         \u001b[1;32mfor\u001b[0m \u001b[0mname\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mll\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    866\u001b[0m             \u001b[0mll\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mname\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m-=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlikelihood\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlog_likelihood_sm\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mname\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\smelli\\classes.py\u001b[0m in \u001b[0;36mpar_dict_np\u001b[1;34m(self)\u001b[0m\n\u001b[0;32m    856\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_par_dict_np\u001b[0m \u001b[1;32mis\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    857\u001b[0m             \u001b[0mpar_dict_np\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlikelihood\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mpar_dict_default\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mcopy\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 858\u001b[1;33m             \u001b[0mpar_dict_np\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mget_ckm_np\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    859\u001b[0m             \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_par_dict_np\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mpar_dict_np\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    860\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_par_dict_np\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\smelli\\classes.py\u001b[0m in \u001b[0;36mget_ckm_np\u001b[1;34m(self)\u001b[0m\n\u001b[0;32m    838\u001b[0m         \u001b[0mscheme\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlikelihood\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_ckm_scheme\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    839\u001b[0m         \u001b[1;32mtry\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 840\u001b[1;33m             \u001b[0mVus\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mVcb\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mVub\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdelta\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mscheme\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mckm_np\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mw_input\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    841\u001b[0m         \u001b[1;32mexcept\u001b[0m \u001b[0mValueError\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    842\u001b[0m             \u001b[1;31m# this happens mostly when the formulas result in |cos(delta)| > 1\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\smelli\\ckm.py\u001b[0m in \u001b[0;36mckm_np\u001b[1;34m(self, w, iterate)\u001b[0m\n\u001b[0;32m    156\u001b[0m             \u001b[1;32melse\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    157\u001b[0m                 \u001b[0mw\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mset_option\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'parameters'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m{\u001b[0m\u001b[1;34m'Vus'\u001b[0m\u001b[1;33m:\u001b[0m \u001b[0mVus\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'Vcb'\u001b[0m\u001b[1;33m:\u001b[0m \u001b[0mVcb\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'Vub'\u001b[0m\u001b[1;33m:\u001b[0m \u001b[0mVub\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'gamma'\u001b[0m\u001b[1;33m:\u001b[0m \u001b[0mdelta\u001b[0m\u001b[1;33m}\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 158\u001b[1;33m                 \u001b[0mVus\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mVcb\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mVub\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdelta\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_ckm_np\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mw\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mVus\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mVus\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mVcb\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mVcb\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mVub\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mVub\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdelta\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mdelta\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    159\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[0mVus\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mVcb\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mVub\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdelta\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    160\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\smelli\\ckm.py\u001b[0m in \u001b[0;36m_ckm_np\u001b[1;34m(self, w, **ckm)\u001b[0m\n\u001b[0;32m    142\u001b[0m         \u001b[0minstance\u001b[0m \u001b[1;32mand\u001b[0m \u001b[1;32min\u001b[0m\u001b[0;31m \u001b[0m\u001b[0;31m`\u001b[0m\u001b[1;33m**\u001b[0m\u001b[0mckm\u001b[0m\u001b[0;31m`\u001b[0m \u001b[0mmust\u001b[0m \u001b[0mbe\u001b[0m \u001b[0mprovided\u001b[0m \u001b[0mmanually\u001b[0m\u001b[1;33m.\u001b[0m \u001b[0mFor\u001b[0m \u001b[0man\u001b[0m \u001b[0miterative\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    143\u001b[0m         version where this is done automatically, see `ckm_np`.\"\"\"\n\u001b[1;32m--> 144\u001b[1;33m         \u001b[0mckm_fac\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mckm_fac_np\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mw\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mckm\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    145\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mget_ckm\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mckm_fac\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    146\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\smelli\\ckm.py\u001b[0m in \u001b[0;36mckm_fac_np\u001b[1;34m(self, w, **ckm)\u001b[0m\n\u001b[0;32m    130\u001b[0m         \u001b[0mexp\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mexp_measurements\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    131\u001b[0m         \u001b[0mexp_cen\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0marray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mexp\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mobs\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mcentral_value\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0mobs\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mobservables\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 132\u001b[1;33m         \u001b[0mnp_cen\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0marray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mnp_predictions_nockm\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mw\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mckm\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    133\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[0mexp_cen\u001b[0m \u001b[1;33m/\u001b[0m \u001b[0mnp_cen\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    134\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\smelli\\ckm.py\u001b[0m in \u001b[0;36mnp_predictions_nockm\u001b[1;34m(self, w, **ckm)\u001b[0m\n\u001b[0;32m    110\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mw\u001b[0m \u001b[1;32mis\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    111\u001b[0m             \u001b[0mw\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mflavio\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mWilsonCoefficients\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 112\u001b[1;33m         return [flavio.classes.Observable[obs].prediction_par(par_dict, w) / fac[i]\n\u001b[0m\u001b[0;32m    113\u001b[0m                 for i, obs in enumerate(self.observables)]\n\u001b[0;32m    114\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\smelli\\ckm.py\u001b[0m in \u001b[0;36m<listcomp>\u001b[1;34m(.0)\u001b[0m\n\u001b[0;32m    110\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mw\u001b[0m \u001b[1;32mis\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    111\u001b[0m             \u001b[0mw\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mflavio\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mWilsonCoefficients\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 112\u001b[1;33m         return [flavio.classes.Observable[obs].prediction_par(par_dict, w) / fac[i]\n\u001b[0m\u001b[0;32m    113\u001b[0m                 for i, obs in enumerate(self.observables)]\n\u001b[0;32m    114\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\flavio\\classes.py\u001b[0m in \u001b[0;36mprediction_par\u001b[1;34m(self, par_dict, wc_obj, *args, **kwargs)\u001b[0m\n\u001b[0;32m    622\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    623\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0mprediction_par\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar_dict\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 624\u001b[1;33m         \u001b[1;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mprediction\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mget_par\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar_dict\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    625\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    626\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0madd_taxonomy\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mtaxonomy_string\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\flavio\\classes.py\u001b[0m in \u001b[0;36mget_par\u001b[1;34m(self, par_dict, wc_obj, *args, **kwargs)\u001b[0m\n\u001b[0;32m    756\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0mget_par\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar_dict\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    757\u001b[0m         \u001b[0mfwc_obj\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mflavio\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mWilsonCoefficients\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mfrom_wilson\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar_dict\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 758\u001b[1;33m         \u001b[1;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mfunction\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mfwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar_dict\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    759\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    760\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\flavio\\physics\\bdecays\\bxlnu.py\u001b[0m in \u001b[0;36m<lambda>\u001b[1;34m(wc_obj, par)\u001b[0m\n\u001b[0;32m    213\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[1;32mlambda\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar\u001b[0m\u001b[1;33m:\u001b[0m \u001b[1;33m(\u001b[0m\u001b[0mBR_BXclnu\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'e'\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0mBR_BXclnu\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'mu'\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m/\u001b[0m\u001b[1;36m2\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    214\u001b[0m     \u001b[1;32melse\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 215\u001b[1;33m         \u001b[1;32mreturn\u001b[0m \u001b[1;32mlambda\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar\u001b[0m\u001b[1;33m:\u001b[0m \u001b[0mBR_BXclnu\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlep\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    216\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    217\u001b[0m \u001b[1;32mdef\u001b[0m \u001b[0mBR_tot_leptonflavour\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlnum\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlden\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\flavio\\physics\\bdecays\\bxlnu.py\u001b[0m in \u001b[0;36mBR_BXclnu\u001b[1;34m(par, wc_obj, lep)\u001b[0m\n\u001b[0;32m     15\u001b[0m \u001b[1;32mdef\u001b[0m \u001b[0mBR_BXclnu\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlep\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     16\u001b[0m     \u001b[1;34mr\"\"\"Total branching ratio of $\\bar B^0\\to X_c \\ell^- \\bar\\nu_\\ell$\"\"\"\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 17\u001b[1;33m     \u001b[1;32mreturn\u001b[0m \u001b[0msum\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0m_BR_BXclnu\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlep\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnu\u001b[0m\u001b[1;33m)\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0mnu\u001b[0m \u001b[1;32min\u001b[0m \u001b[1;33m[\u001b[0m\u001b[1;34m'e'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'mu'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'tau'\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     18\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     19\u001b[0m \u001b[1;32mdef\u001b[0m \u001b[0m_BR_BXclnu\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlep\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnu\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\flavio\\physics\\bdecays\\bxlnu.py\u001b[0m in \u001b[0;36m<listcomp>\u001b[1;34m(.0)\u001b[0m\n\u001b[0;32m     15\u001b[0m \u001b[1;32mdef\u001b[0m \u001b[0mBR_BXclnu\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlep\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     16\u001b[0m     \u001b[1;34mr\"\"\"Total branching ratio of $\\bar B^0\\to X_c \\ell^- \\bar\\nu_\\ell$\"\"\"\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 17\u001b[1;33m     \u001b[1;32mreturn\u001b[0m \u001b[0msum\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0m_BR_BXclnu\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlep\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnu\u001b[0m\u001b[1;33m)\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0mnu\u001b[0m \u001b[1;32min\u001b[0m \u001b[1;33m[\u001b[0m\u001b[1;34m'e'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'mu'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'tau'\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     18\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     19\u001b[0m \u001b[1;32mdef\u001b[0m \u001b[0m_BR_BXclnu\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlep\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnu\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\flavio\\physics\\bdecays\\bxlnu.py\u001b[0m in \u001b[0;36m_BR_BXclnu\u001b[1;34m(par, wc_obj, lep, nu)\u001b[0m\n\u001b[0;32m     21\u001b[0m     \u001b[0mscale\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mflavio\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mconfig\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;34m'renormalization scale'\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;34m'bxlnu'\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     22\u001b[0m     \u001b[0mmb_MSbar\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mflavio\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mphysics\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mrunning\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mrunning\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mget_mb\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 23\u001b[1;33m     \u001b[0mwc\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mget_wceff_fccc_std\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'bc'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlep\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnu\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmb_MSbar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnf\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m5\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     24\u001b[0m     \u001b[1;32mif\u001b[0m \u001b[0mlep\u001b[0m \u001b[1;33m!=\u001b[0m \u001b[0mnu\u001b[0m \u001b[1;32mand\u001b[0m \u001b[0mall\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mC\u001b[0m \u001b[1;33m==\u001b[0m \u001b[1;36m0\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0mC\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mwc\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mvalues\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     25\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[1;36m0\u001b[0m  \u001b[1;31m# if all WCs vanish, so does the BR!\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\flavio\\physics\\bdecays\\wilsoncoefficients.py\u001b[0m in \u001b[0;36mget_wceff_fccc_std\u001b[1;34m(wc_obj, par, qiqj, lep, nu, mqi, scale, nf)\u001b[0m\n\u001b[0;32m    231\u001b[0m     \"\"\"\n\u001b[0;32m    232\u001b[0m     \u001b[0mqqlnu\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mqiqj\u001b[0m \u001b[1;33m+\u001b[0m \u001b[0mlep\u001b[0m \u001b[1;33m+\u001b[0m \u001b[1;34m'nu'\u001b[0m \u001b[1;33m+\u001b[0m \u001b[0mnu\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 233\u001b[1;33m     \u001b[0mwc\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mget_wc\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mqqlnu\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnf_out\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mnf\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    234\u001b[0m     \u001b[1;32mif\u001b[0m \u001b[0mlep\u001b[0m \u001b[1;33m==\u001b[0m \u001b[0mnu\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    235\u001b[0m         \u001b[0mc_sm\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mget_CVLSM\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnf\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\flavio\\physics\\eft.py\u001b[0m in \u001b[0;36mget_wc\u001b[1;34m(self, sector, scale, par, eft, basis, nf_out)\u001b[0m\n\u001b[0;32m    236\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[1;32mnot\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mwc\u001b[0m \u001b[1;32mor\u001b[0m \u001b[1;32mnot\u001b[0m \u001b[0many\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mwc\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mvalues\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mvalues\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    237\u001b[0m             \u001b[1;32mreturn\u001b[0m \u001b[0mwc_sm\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 238\u001b[1;33m         \u001b[0mwc_out\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mget_wcxf\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0msector\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0meft\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mbasis\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnf_out\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    239\u001b[0m         \u001b[0mwc_out_dict\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mwc_sm\u001b[0m  \u001b[1;31m# initialize with zeros\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    240\u001b[0m         \u001b[0mwc_out_dict\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mwc_out\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdict\u001b[0m\u001b[1;33m)\u001b[0m  \u001b[1;31m# overwrite non-zero entries\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\flavio\\physics\\eft.py\u001b[0m in \u001b[0;36mget_wcxf\u001b[1;34m(self, sector, scale, par, eft, basis, nf_out)\u001b[0m\n\u001b[0;32m    210\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[1;32mnot\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mwc\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    211\u001b[0m             \u001b[1;32mreturn\u001b[0m \u001b[0mwcxf\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mWC\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0meft\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0meft\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mbasis\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mbasis\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mscale\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mvalues\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;33m{\u001b[0m\u001b[1;33m}\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 212\u001b[1;33m         \u001b[1;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmatch_run\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mscale\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mscale\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0meft\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0meft\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mbasis\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mbasis\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0msectors\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mmr_sectors\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    213\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    214\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0mget_wc\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0msector\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0meft\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;34m'WET'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mbasis\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;34m'flavio'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnf_out\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;32mNone\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\classes.py\u001b[0m in \u001b[0;36mmatch_run\u001b[1;34m(self, scale, eft, basis, sectors)\u001b[0m\n\u001b[0;32m    222\u001b[0m                         \u001b[0mwc_ew\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mwc\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmatch\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'WET'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'JMS'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mparameters\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmatching_parameters\u001b[0m\u001b[1;33m)\u001b[0m  \u001b[1;31m# no need to run\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    223\u001b[0m                     \u001b[1;32melse\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 224\u001b[1;33m                         \u001b[0msmeft\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mSMEFT\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mwc\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mtranslate\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'Warsaw'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mparameters\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mparameters\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    225\u001b[0m                         \u001b[0mwc_ew\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0msmeft\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mrun\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mscale_ew\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0maccuracy\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0msmeft_accuracy\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmatch\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'WET'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'JMS'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mparameters\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmatching_parameters\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    226\u001b[0m                 \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_set_cache\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'all'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale_ew\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_ew\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0meft\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_ew\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mbasis\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_ew\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\run\\smeft\\classes.py\u001b[0m in \u001b[0;36m__init__\u001b[1;34m(self, wc, get_smpar)\u001b[0m\n\u001b[0;32m     33\u001b[0m         \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mC_in\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     34\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mwc\u001b[0m \u001b[1;32mis\u001b[0m \u001b[1;32mnot\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 35\u001b[1;33m             \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_set_initial_wcxf\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mwc\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mget_smpar\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mget_smpar\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     36\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     37\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0m_set_initial\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mC_in\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale_in\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\run\\smeft\\classes.py\u001b[0m in \u001b[0;36m_set_initial_wcxf\u001b[1;34m(self, wc, get_smpar)\u001b[0m\n\u001b[0;32m     76\u001b[0m             \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mC_in\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mC\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     77\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mget_smpar\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 78\u001b[1;33m             \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mC_in\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_get_sm_scale_in\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     79\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     80\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0m_to_wcxf\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mC_out\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale_out\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\run\\smeft\\classes.py\u001b[0m in \u001b[0;36m_get_sm_scale_in\u001b[1;34m(self, scale_sm)\u001b[0m\n\u001b[0;32m    191\u001b[0m         \u001b[0m_smeft\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mC_in\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_run_sm_scale_in\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mC_in\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale_sm\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mscale_sm\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    192\u001b[0m         \u001b[1;31m# Step 2: run the WCs down in LL approximation\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 193\u001b[1;33m         \u001b[0mC_out\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0m_smeft\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_rgevolve_leadinglog\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mscale_sm\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    194\u001b[0m         \u001b[1;31m# Step 3: run the SM up again, this time using the WCs at scale_sm as (constant) estimate\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    195\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_run_sm_scale_in\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mC_out\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale_sm\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mscale_sm\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\run\\smeft\\classes.py\u001b[0m in \u001b[0;36m_rgevolve_leadinglog\u001b[1;34m(self, scale_out)\u001b[0m\n\u001b[0;32m    111\u001b[0m         \"\"\"\n\u001b[0;32m    112\u001b[0m         \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_check_initial\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 113\u001b[1;33m         return rge.smeft_evolve_leadinglog(C_in=self.C_in,\n\u001b[0m\u001b[0;32m    114\u001b[0m                             \u001b[0mscale_in\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mscale_in\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    115\u001b[0m                             scale_out=scale_out)\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\run\\smeft\\rge.py\u001b[0m in \u001b[0;36msmeft_evolve_leadinglog\u001b[1;34m(C_in, scale_in, scale_out, newphys)\u001b[0m\n\u001b[0;32m     15\u001b[0m     Input C_in and output C_out are dictionaries of arrays.\"\"\"\n\u001b[0;32m     16\u001b[0m     \u001b[0mC_out\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mdeepcopy\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mC_in\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 17\u001b[1;33m     \u001b[0mb\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mbeta\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mbeta\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mC_out\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnewphys\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mnewphys\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     18\u001b[0m     \u001b[1;32mfor\u001b[0m \u001b[0mk\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mC\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mC_out\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mitems\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     19\u001b[0m         \u001b[0mC_out\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mk\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mC\u001b[0m \u001b[1;33m+\u001b[0m \u001b[0mb\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mk\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m/\u001b[0m \u001b[1;33m(\u001b[0m\u001b[1;36m16\u001b[0m \u001b[1;33m*\u001b[0m \u001b[0mpi\u001b[0m\u001b[1;33m**\u001b[0m\u001b[1;36m2\u001b[0m\u001b[1;33m)\u001b[0m \u001b[1;33m*\u001b[0m \u001b[0mlog\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mscale_out\u001b[0m \u001b[1;33m/\u001b[0m \u001b[0mscale_in\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\run\\smeft\\beta.py\u001b[0m in \u001b[0;36mbeta\u001b[1;34m(C, HIGHSCALE, newphys)\u001b[0m\n\u001b[0;32m    935\u001b[0m       + 1/3*gp**2*(2*my_einsum(\"prww,st\", C[\"ll\"], I3) \\\n\u001b[0;32m    936\u001b[0m       + my_einsum(\"pwwr,st\", C[\"ll\"], I3)) \\\n\u001b[1;32m--> 937\u001b[1;33m       \u001b[1;33m-\u001b[0m \u001b[1;36m1\u001b[0m\u001b[1;33m/\u001b[0m\u001b[1;36m3\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mg\u001b[0m\u001b[1;33m**\u001b[0m\u001b[1;36m2\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mmy_einsum\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m\"pwwr,st\"\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mC\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;34m\"ll\"\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mI3\u001b[0m\u001b[1;33m)\u001b[0m\u001b[0;31m \u001b[0m\u001b[0;31m\\\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    938\u001b[0m       \u001b[1;33m+\u001b[0m \u001b[1;36m2\u001b[0m\u001b[1;33m/\u001b[0m\u001b[1;36m3\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mg\u001b[0m\u001b[1;33m**\u001b[0m\u001b[1;36m2\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mmy_einsum\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m\"swwr,pt\"\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mC\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;34m\"ll\"\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mI3\u001b[0m\u001b[1;33m)\u001b[0m\u001b[0;31m \u001b[0m\u001b[0;31m\\\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    939\u001b[0m       \u001b[1;33m-\u001b[0m \u001b[1;36m1\u001b[0m\u001b[1;33m/\u001b[0m\u001b[1;36m3\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mgp\u001b[0m\u001b[1;33m**\u001b[0m\u001b[1;36m2\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mmy_einsum\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m\"prww,st\"\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mC\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;34m\"lq1\"\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mI3\u001b[0m\u001b[1;33m)\u001b[0m\u001b[0;31m \u001b[0m\u001b[0;31m\\\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\run\\smeft\\beta.py\u001b[0m in \u001b[0;36mmy_einsum\u001b[1;34m(indices, *args)\u001b[0m\n\u001b[0;32m     26\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     27\u001b[0m \u001b[1;32mdef\u001b[0m \u001b[0mmy_einsum\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mindices\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 28\u001b[1;33m     \u001b[0mhashargs\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;33m[\u001b[0m\u001b[0mHashableArray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0marg\u001b[0m\u001b[1;33m)\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0marg\u001b[0m \u001b[1;32min\u001b[0m \u001b[0margs\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     29\u001b[0m     \u001b[1;32mreturn\u001b[0m \u001b[0m_cached_einsum\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mindices\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0mhashargs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     30\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\run\\smeft\\beta.py\u001b[0m in \u001b[0;36m<listcomp>\u001b[1;34m(.0)\u001b[0m\n\u001b[0;32m     26\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     27\u001b[0m \u001b[1;32mdef\u001b[0m \u001b[0mmy_einsum\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mindices\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 28\u001b[1;33m     \u001b[0mhashargs\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;33m[\u001b[0m\u001b[0mHashableArray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0marg\u001b[0m\u001b[1;33m)\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0marg\u001b[0m \u001b[1;32min\u001b[0m \u001b[0margs\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     29\u001b[0m     \u001b[1;32mreturn\u001b[0m \u001b[0m_cached_einsum\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mindices\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0mhashargs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     30\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\run\\smeft\\beta.py\u001b[0m in \u001b[0;36m__new__\u001b[1;34m(cls, data, dtype)\u001b[0m\n\u001b[0;32m     12\u001b[0m \u001b[1;32mclass\u001b[0m \u001b[0mHashableArray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mndarray\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     13\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0m__new__\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mcls\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdata\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdtype\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;32mNone\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 14\u001b[1;33m         \u001b[1;32mreturn\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0marray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdata\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdtype\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mview\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mcls\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     15\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     16\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0m__hash__\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "MZp = 3000\n",
    "pars_start = [gzp_gf, theta_gf]\n",
    "res = minimize(minus_lnL, pars_start, method='nelder-mead',\n",
    "               options={'fatol': 1e-1, 'disp': True, 'maxfev': 200})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " final_simplex: (array([[ 0.42551091, -0.14501005],\n",
      "       [ 0.42559125, -0.14495629],\n",
      "       [ 0.42544908, -0.14505874]]), array([-21.31500863, -21.31500631, -21.31500301]))\n",
      "           fun: -21.31500863005739\n",
      "       message: 'Optimization terminated successfully.'\n",
      "          nfev: 46\n",
      "           nit: 24\n",
      "        status: 0\n",
      "       success: True\n",
      "             x: array([ 0.42551091, -0.14501005])\n"
     ]
    }
   ],
   "source": [
    "print(res)\n",
    "gzp_gf     = res.x[0]\n",
    "theta_gf   = res.x[1]\n",
    "max_dchi2 = -2 * res.fun"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Max[chi^2_SM-chi^2](gzp=0.42551091, theta=-0.14501005)=42.63001726011478\n",
      "Max[chi^2_SM(EWPT)-chi^2(EWPT)]=0.6160337474211275\n",
      "Max[chi^2_SM(RK*)-chi^2(RK*)]=15.007313010796295\n",
      "Max[chi^2_SM(NCBA)-chi^2(NCBA)]=30.521686700251223\n",
      "[0.2   0.225 0.25  0.275 0.3   0.325 0.35  0.375 0.4   0.425 0.45  0.475\n",
      " 0.5   0.525 0.55  0.575 0.6   0.625 0.65  0.675 0.7   0.725 0.75  0.775\n",
      " 0.8   0.825 0.85  0.875 0.9   0.925 0.95  0.975 1.    1.025 1.05  1.075\n",
      " 1.1   1.125 1.15  1.175 1.2   1.225 1.25  1.275 1.3   1.325 1.35  1.375\n",
      " 1.4   1.425 1.45  1.475 1.5   1.525 1.55  1.575 1.6   1.625 1.65  1.675\n",
      " 1.7   1.725 1.75  1.775 1.8   1.825 1.85  1.875 1.9   1.925 1.95  1.975\n",
      " 2.   ]\n",
      "[-0.3429534  -0.27923092 -0.23360665 -0.19917839 -0.17228926 -0.15075741\n",
      " -0.1331796  -0.11860481 -0.10636288 -0.09596695 -0.08705455 -0.07935021\n",
      " -0.07264098 -0.06675976 -0.06157369 -0.05697596 -0.05287977 -0.04921397\n",
      " -0.04591973 -0.04294803 -0.04025777 -0.03781423 -0.03558794 -0.03355371\n",
      " -0.03168996 -0.02997805 -0.02840183 -0.02694726 -0.0256021  -0.02435558\n",
      " -0.02319825 -0.02212178 -0.02111878 -0.02018268 -0.01930766 -0.01848848\n",
      " -0.01772049 -0.0169995  -0.01632174 -0.01568381 -0.01508264 -0.01451547\n",
      " -0.01397975 -0.01347322 -0.01299377 -0.01253951 -0.01210871 -0.01169977\n",
      " -0.01131123 -0.01094176 -0.01059013 -0.01025521 -0.00993595 -0.00963139\n",
      " -0.00934064 -0.00906287 -0.00879733 -0.0085433  -0.00830014 -0.00806722\n",
      " -0.00784397 -0.00762988 -0.00742445 -0.00722721 -0.00703773 -0.00685562\n",
      " -0.00668049 -0.00651199 -0.00634979 -0.00619359 -0.00604308 -0.005898\n",
      " -0.00575808]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Read in plot 1 data\n",
    "with open('tfhm_2d.dat', 'rb') as filehandle:\n",
    "    data_for_plot1 = pickle.load(filehandle)\n",
    "# Identify best-fit point\n",
    "gzp_for_plot1  =  [data['gzp']      for data in data_for_plot1]\n",
    "theta_for_plot1 = [data['theta']   for data in data_for_plot1]\n",
    "dchi2_for_plot1 = [2*data['global']   for data in data_for_plot1]\n",
    "max_D_old   = max(dchi2_for_plot1)\n",
    "pos        = dchi2_for_plot1.index(max_D_old)\n",
    "max_dchi2   = 2 * 21.31500863005739\n",
    "gzp_gf     = 0.42551091\n",
    "theta_gf   = -0.14501005\n",
    "print('Max[chi^2_SM-chi^2](gzp=' + str(gzp_gf) + ', theta=' + str(theta_gf) + ')=' + str(max_dchi2))\n",
    "ewpt_dchi2_for_plot1 = [2*data['likelihood_ewpt.yaml'] for data in data_for_plot1]\n",
    "fcnc_dchi2_for_plot1 = [2*data['likelihood_lfu_fcnc.yaml'] for data in data_for_plot1]\n",
    "ncba_dchi2_for_plot1 = [2*data['fast_likelihood_quarks.yaml'] for data in data_for_plot1] \n",
    "# EWPT\n",
    "max_dchi2_ewpt = max(ewpt_dchi2_for_plot1)\n",
    "pos = ewpt_dchi2_for_plot1.index(max_dchi2_ewpt)\n",
    "gzp_ewpt = gzp_for_plot1[pos]\n",
    "theta_ewpt = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM(EWPT)-chi^2(EWPT)]=' + str(max_dchi2_ewpt))\n",
    "# RK(*)\n",
    "max_dchi2_fcnc = max(fcnc_dchi2_for_plot1)\n",
    "pos = fcnc_dchi2_for_plot1.index(max_dchi2_fcnc)\n",
    "gzp_fcnc = gzp_for_plot1[pos]\n",
    "theta_fcnc = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM(RK*)-chi^2(RK*)]=' + str(max_dchi2_fcnc))\n",
    "# Other NCBAs\n",
    "max_dchi2_ncba = max(ncba_dchi2_for_plot1)\n",
    "pos = ncba_dchi2_for_plot1.index(max_dchi2_ncba)\n",
    "gzp_ncba = gzp_for_plot1[pos]\n",
    "theta_ncba = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM(NCBA)-chi^2(NCBA)]=' + str(max_dchi2_ncba))\n",
    "# Plot 70%/95% contours for global fit\n",
    "x = np.array(gzp_for_plot1)\n",
    "y = np.array(theta_for_plot1)\n",
    "z = np.array(dchi2_for_plot1)\n",
    "z2 = np.array(ewpt_dchi2_for_plot1)\n",
    "z3 = np.array(fcnc_dchi2_for_plot1)\n",
    "z4 = np.array(ncba_dchi2_for_plot1)\n",
    "cols = np.unique(x).shape[0]\n",
    "X = x.reshape(-1, cols)\n",
    "Y = y.reshape(-1, cols)\n",
    "Z = z.reshape(-1, cols)\n",
    "Z2 = z2.reshape(-1, cols)\n",
    "Z3 = z3.reshape(-1, cols)\n",
    "Z4 = z4.reshape(-1, cols)\n",
    "x1 = np.unique(x)[8:]\n",
    "print(x1)\n",
    "F = 0.5*np.arcsin(-0.00563 * 9 / ((x1)**2+0.2*x1))\n",
    "print(F)\n",
    "\n",
    "# make plot\n",
    "plt.rcParams.update({'font.size': 20}) \n",
    "fig,ax = plt.subplots()\n",
    "plt.rcParams['contour.negative_linestyle'] = 'solid'\n",
    "alpha_level = 0.4\n",
    "#contourf_ = ax.contourf(X, Y, Z, [max_dchi2-5.99, max_dchi2], colors='k',   alpha=alpha_level)\n",
    "contourf2_ = ax.contourf(X, Y, Z2, [max_dchi2_ewpt-5.99, max_dchi2_ewpt], colors='r',  alpha=alpha_level)\n",
    "contourf3_ = ax.contourf(X, Y, Z3, [max_dchi2_fcnc-5.99, max_dchi2_fcnc], colors='b',  alpha=alpha_level)\n",
    "contourf4_ = ax.contourf(X, Y, Z4, [max_dchi2_ncba-5.99, max_dchi2_ncba], colors='g',  alpha=alpha_level)\n",
    "#contour2_  = ax.contour (X, Y, Z2, [max_dchi2_ewpt-5.99, max_dchi2_ewpt-2.41], colors='r', alpha=alpha_level)\n",
    "#contour3_  = ax.contour (X, Y, Z3, [max_dchi2_fcnc-5.99, max_dchi2_fcnc-2.41], colors='b', alpha=alpha_level)\n",
    "#contour4_  = ax.contour (X, Y, Z4, [max_dchi2_ncba-5.99, max_dchi2_ncba-2.41], colors='g', alpha=alpha_level)\n",
    "contour_  = ax.contour (X, Y, Z, [max_dchi2-5.99, max_dchi2-2.41], colors='k')\n",
    "plt.rcParams.update({'font.size': 16}) \n",
    "plt.plot(gzp_ncba, theta_ncba, 'g.',label='quarks',alpha=alpha_level)\n",
    "plt.plot(gzp_fcnc, theta_fcnc, 'b.',label='LFU FCNCs',alpha=alpha_level)\n",
    "plt.plot(gzp_ewpt, theta_ewpt, 'r.',label='EWPOs',alpha=alpha_level)\n",
    "plt.plot(gzp_gf, theta_gf,'k.', label='global')\n",
    "plt.rcParams.update({'font.size': 20}) \n",
    "#cbar = fig.colorbar(contourf_,label='$\\chi^2_{SM}-\\chi^2$')\n",
    "plt.xlabel(r'$g_{X}$(3 TeV/$M_{X}$)') \n",
    "plt.ylabel(r'$\\theta_{23}$') \n",
    "#plt.title('$M_{X}$=' + str(MZp / 1000.) + ' TeV')\n",
    "plt.legend(loc='lower right',markerscale=3, fontsize=17)\n",
    "plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.02))\n",
    "plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))\n",
    "ax.xaxis.set_major_locator(ticker.MultipleLocator(0.5))\n",
    "ax.yaxis.set_major_locator(ticker.MultipleLocator(0.2))\n",
    "ax.plot(x1,F,'k--')\n",
    "plt.text(1.2, -0.09, '$M_{X}=3$ TeV', fontsize=20)\n",
    "plt.text(0.01, 0.008, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "plt.savefig('tfhm_plot1.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--- Standard Model ---\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 0.0,\n",
       " 'likelihood_ewpt.yaml': 0.0,\n",
       " 'likelihood_lfu_fcnc.yaml': 0.0,\n",
       " 'global': 0.0}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 221.226739332767,\n",
       " 'likelihood_ewpt.yaml': 35.742155907172716,\n",
       " 'likelihood_lfu_fcnc.yaml': 35.267613721609486,\n",
       " 'global': 292.23650896154925}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 167,\n",
       " 'likelihood_ewpt.yaml': 31,\n",
       " 'likelihood_lfu_fcnc.yaml': 21,\n",
       " 'global': 219}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--- TFHM, gzp=0.42551091, MZp=3.0 TeV, theta_23=-0.14501005 ---\n",
      "--- 17.01348614692688 seconds to run one point ---\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 14.48488901988469,\n",
       " 'likelihood_ewpt.yaml': -0.15284910344350777,\n",
       " 'likelihood_lfu_fcnc.yaml': 7.124556572105481,\n",
       " 'global': 21.456596488546666}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 192.25696129299763,\n",
       " 'likelihood_ewpt.yaml': 36.04785411405973,\n",
       " 'likelihood_lfu_fcnc.yaml': 21.018500577398523,\n",
       " 'global': 249.32331598445592}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 167,\n",
       " 'likelihood_ewpt.yaml': 31,\n",
       " 'likelihood_lfu_fcnc.yaml': 21,\n",
       " 'global': 219}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# TFHMeg good fit point\n",
    "MZp_gf   = 3000\n",
    "theta = theta_gf\n",
    "gzp = gzp_gf\n",
    "MZp = MZp_gf\n",
    "# end of input parameters\n",
    "alpha = gzp**2 / MZp**2\n",
    "# set high precision for single points\n",
    "wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')\n",
    "# first, find the Standard Model chi^2\n",
    "glp_sm = gl.parameter_point(calcinputlist(0., 0.), scale=MZp)\n",
    "glp_sm.log_likelihood_global()\n",
    "print('--- Standard Model ---')\n",
    "display(glp_sm.log_likelihood_dict())\n",
    "display(glp_sm.chi2_dict())\n",
    "chi2_sm=glp_sm.chi2_dict()['global']\n",
    "display(glp_sm.likelihood.number_observations_dict())\n",
    "sm_obs=glp_sm.obstable()\n",
    "def get_pull(ln_sm, observ):\n",
    "    return ln_sm.obstable().at[observ, 'pull exp.'] * np.sign(ln_sm.obstable().at[observ, 'theory'] - ln_sm.obstable().at[observ, 'experiment'])\n",
    "def obs_list(ln_sm):\n",
    "    return {\n",
    "    '$R_K(1,6)$': get_pull(ln_sm, ('<Rmue>(B+->Kll)', 1.1, 6.0)),\n",
    "    '$R_{K^*}(0.045,1.1)$': get_pull(ln_sm, ('<Rmue>(B0->K*ll)', 0.045, 1.1)),\n",
    "    '$R_{K^*}(1.1,6)$': get_pull(ln_sm, ('<Rmue>(B0->K*ll)', 1.1, 6.0)),\n",
    "    '$P_5^{\\prime}(4,6)$': get_pull(ln_sm, ('<P5p>(B0->K*mumu)', 4, 6)),\n",
    "    'BR($B_s$->$\\mu\\mu$)': get_pull(ln_sm, 'BR(Bs->mumu)'), \n",
    "    '$\\Delta m_s$': get_pull(ln_sm, 'DeltaM_s'),\n",
    "    'BR($B_s$->$\\phi\\mu\\mu$)(1,6)': get_pull(ln_sm, ('<dBR/dq2>(Bs->phimumu)', 1.0, 6.0)),\n",
    "    'BR($\\Lambda_b$->$\\Lambda\\mu\\mu$)(15,20)': get_pull(ln_sm, ('<dBR/dq2>(Lambdab->Lambdamumu)', 15, 20))\n",
    "    }\n",
    "SM_int=obs_list(glp_sm)\n",
    "def write_line(f, ln, like_str, like, num_fit_params):\n",
    "    chisq = ln.chi2_dict()[like]\n",
    "    nobs  = ln.likelihood.number_observations_dict()[like]\n",
    "    dof   = nobs - num_fit_params\n",
    "    pval  = chi2.sf(chisq, dof)\n",
    "    f.write(like_str + ' & ' + '{:.1f}'.format(chisq) + ' & ' \n",
    "        + '{:d}'.format(nobs) + ' & '\n",
    "            + f'{pval:.2}'.lstrip('0') + r'  \\\\') \n",
    "    return pval\n",
    "def print_model(file_name, ln, num_fit_params):\n",
    "    f = open(file_name, 'w')\n",
    "    write_line(f, ln, 'quarks', 'fast_likelihood_quarks.yaml', num_fit_params)\n",
    "    f.write('\\n')\n",
    "    write_line(f, ln, 'LFU FCNCs', 'likelihood_lfu_fcnc.yaml', num_fit_params)\n",
    "    f.write('\\n')\n",
    "    write_line(f, ln, 'EWPOs', 'likelihood_ewpt.yaml', num_fit_params)\n",
    "    f.write(r' \\hline' + '\\n')\n",
    "    pval = write_line(f, ln, 'global', 'global', num_fit_params)\n",
    "    f.write('\\n')\n",
    "    f.close()\n",
    "    return pval\n",
    "pval_sm = print_model('sm_fit.tex', glp_sm, 0)\n",
    "print('--- TFHM, gzp=' + str(gzp) + ', MZp=' + str(MZp/1000) + ' TeV, theta_23=' + str(theta) + ' ---')\n",
    "start_time = time.time()\n",
    "glp = gl.parameter_point(calcinputlist(alpha, theta), scale=MZp)\n",
    "glp.log_likelihood_global()\n",
    "print(\"--- %s seconds to run one point ---\" % (time.time() - start_time))\n",
    "# lnL - lnLSM. If its >0, you are fitting better than SM\n",
    "display(glp.log_likelihood_dict())\n",
    "display(glp.chi2_dict())\n",
    "TFHM_chi2 = glp.chi2_dict()['global']\n",
    "display(glp.likelihood.number_observations_dict())\n",
    "DTFHM_int = obs_list(glp)\n",
    "pval_tfhm = print_model('tfhm_fit.tex', glp, 2)\n",
    "g = open(\"y3inp.tex\", \"w\")\n",
    "g.write('\\def\\SMpval{{' + f'{pval_sm:.2g}'.lstrip('0') + '}}')\n",
    "g.write('\\n')\n",
    "g.write('\\def\\TFHMpval{{' +f'{pval_tfhm:.2g}'.lstrip('0') + '}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\TFHMgzp{{{gzp_gf:.3}}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\TFHMtheta{{{theta_gf:.3}}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\TFHMchi2{{{TFHM_chi2:.1f}}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\SMchi2{{{chi2_sm:.1f}}}')\n",
    "g.write('\\n')\n",
    "g.close()\n",
    "# wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "SM\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Empty DataFrame\n",
       "Columns: [th. unc., experiment, exp. unc., theory, pull exp., pull SM]\n",
       "Index: []"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Particular observables of interest\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>BR(Bs-&gt;mumu)</th>\n",
       "      <td>1.47249e-10</td>\n",
       "      <td>2.71478e-09</td>\n",
       "      <td>3.56951e-10</td>\n",
       "      <td>3.66668e-09</td>\n",
       "      <td>2.46523</td>\n",
       "      <td>0</td>\n",
       "      <td>2.46523</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                 th. unc.   experiment    exp. unc.       theory pull exp.  \\\n",
       "BR(Bs->mumu)  1.47249e-10  2.71478e-09  3.56951e-10  3.66668e-09   2.46523   \n",
       "\n",
       "             pull SM  my pull  \n",
       "BR(Bs->mumu)       0  2.46523  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>DeltaM_s</th>\n",
       "      <td>7.39095e-13</td>\n",
       "      <td>1.16876e-11</td>\n",
       "      <td>1.4063e-14</td>\n",
       "      <td>1.24946e-11</td>\n",
       "      <td>1.09164</td>\n",
       "      <td>0</td>\n",
       "      <td>1.09164</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             th. unc.   experiment   exp. unc.       theory pull exp. pull SM  \\\n",
       "DeltaM_s  7.39095e-13  1.16876e-11  1.4063e-14  1.24946e-11   1.09164       0   \n",
       "\n",
       "          my pull  \n",
       "DeltaM_s  1.09164  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>m_W</th>\n",
       "      <td>0</td>\n",
       "      <td>80.3795</td>\n",
       "      <td>0.0121018</td>\n",
       "      <td>80.3587</td>\n",
       "      <td>1.72032</td>\n",
       "      <td>0</td>\n",
       "      <td>-1.72032</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    th. unc. experiment  exp. unc.   theory pull exp. pull SM  my pull\n",
       "m_W        0    80.3795  0.0121018  80.3587   1.72032       0 -1.72032"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>AFB(Z-&gt;bb)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.0992</td>\n",
       "      <td>0.0016</td>\n",
       "      <td>0.10307</td>\n",
       "      <td>2.41878</td>\n",
       "      <td>0</td>\n",
       "      <td>2.41878</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           th. unc. experiment exp. unc.   theory pull exp. pull SM  my pull\n",
       "AFB(Z->bb)        0     0.0992    0.0016  0.10307   2.41878       0  2.41878"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Y3 model\n",
      "Observables fitting better than SM at the top (pull SM<0), worst at the bottom (pull SM>0)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 2.0, 3.0)</th>\n",
       "      <td>5.98471e-09</td>\n",
       "      <td>2.82168e-08</td>\n",
       "      <td>2.11073e-09</td>\n",
       "      <td>2.85186e-08</td>\n",
       "      <td>0.0475638</td>\n",
       "      <td>-1.0878</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 15.0, 22.0)</th>\n",
       "      <td>1.64935e-09</td>\n",
       "      <td>1.21127e-08</td>\n",
       "      <td>7.11516e-10</td>\n",
       "      <td>1.2276e-08</td>\n",
       "      <td>0.0909596</td>\n",
       "      <td>-1.6336</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 2, 4.3)</th>\n",
       "      <td>6.78906e-09</td>\n",
       "      <td>3.54108e-08</td>\n",
       "      <td>4.65569e-09</td>\n",
       "      <td>3.62313e-08</td>\n",
       "      <td>0.0996744</td>\n",
       "      <td>-1.16421</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BR(Bs-&gt;mumu)</th>\n",
       "      <td>1.47249e-10</td>\n",
       "      <td>2.71478e-09</td>\n",
       "      <td>3.56951e-10</td>\n",
       "      <td>2.79837e-09</td>\n",
       "      <td>0.216474</td>\n",
       "      <td>-2.4557</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>S_psiK</th>\n",
       "      <td>0.0726553</td>\n",
       "      <td>0.679174</td>\n",
       "      <td>0.01973</td>\n",
       "      <td>0.704684</td>\n",
       "      <td>0.338845</td>\n",
       "      <td>-1.18603</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 2.5, 4.0)</th>\n",
       "      <td>6.80578e-09</td>\n",
       "      <td>3.31298e-08</td>\n",
       "      <td>4.03886e-09</td>\n",
       "      <td>3.60092e-08</td>\n",
       "      <td>0.363843</td>\n",
       "      <td>-1.44116</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>m_W</th>\n",
       "      <td>0</td>\n",
       "      <td>80.3795</td>\n",
       "      <td>0.0121018</td>\n",
       "      <td>80.3747</td>\n",
       "      <td>0.394978</td>\n",
       "      <td>-1.67436</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 0, 2)</th>\n",
       "      <td>6.10863e-09</td>\n",
       "      <td>2.53398e-08</td>\n",
       "      <td>4.06606e-09</td>\n",
       "      <td>2.86896e-08</td>\n",
       "      <td>0.456494</td>\n",
       "      <td>-1.28424</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 3.0, 4.0)</th>\n",
       "      <td>5.90371e-09</td>\n",
       "      <td>2.53893e-08</td>\n",
       "      <td>1.96937e-09</td>\n",
       "      <td>2.83776e-08</td>\n",
       "      <td>0.480156</td>\n",
       "      <td>-1.45713</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 4.0, 6.0)</th>\n",
       "      <td>7.53336e-09</td>\n",
       "      <td>3.54348e-08</td>\n",
       "      <td>3.68468e-09</td>\n",
       "      <td>3.97813e-08</td>\n",
       "      <td>0.51829</td>\n",
       "      <td>-1.67679</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;Rmue&gt;(B+-&gt;Kll), 1.1, 6.0)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.85</td>\n",
       "      <td>0.0463161</td>\n",
       "      <td>0.870001</td>\n",
       "      <td>0.537018</td>\n",
       "      <td>-3.18244</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 15.0, 19.0)</th>\n",
       "      <td>6.29856e-09</td>\n",
       "      <td>4.3612e-08</td>\n",
       "      <td>3.64276e-09</td>\n",
       "      <td>4.78773e-08</td>\n",
       "      <td>0.586197</td>\n",
       "      <td>-2.07865</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 4.3, 6)</th>\n",
       "      <td>7.61564e-09</td>\n",
       "      <td>3.41445e-08</td>\n",
       "      <td>5.848e-09</td>\n",
       "      <td>4.0194e-08</td>\n",
       "      <td>0.630034</td>\n",
       "      <td>-1.60402</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(Bs-&gt;phimumu), 15.0, 19.0)</th>\n",
       "      <td>4.57421e-09</td>\n",
       "      <td>4.0552e-08</td>\n",
       "      <td>5.09419e-09</td>\n",
       "      <td>4.49617e-08</td>\n",
       "      <td>0.64408</td>\n",
       "      <td>-2.10433</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;Kmumu), 15.0, 22.0)</th>\n",
       "      <td>1.52188e-09</td>\n",
       "      <td>9.55827e-09</td>\n",
       "      <td>1.65103e-09</td>\n",
       "      <td>1.13091e-08</td>\n",
       "      <td>0.779744</td>\n",
       "      <td>-1.75274</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 1.1, 2.5)</th>\n",
       "      <td>6.76279e-09</td>\n",
       "      <td>3.26725e-08</td>\n",
       "      <td>4.05066e-09</td>\n",
       "      <td>3.89543e-08</td>\n",
       "      <td>0.79687</td>\n",
       "      <td>-1.57413</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 5.0, 6.0)</th>\n",
       "      <td>5.74353e-09</td>\n",
       "      <td>2.31326e-08</td>\n",
       "      <td>1.869e-09</td>\n",
       "      <td>2.80236e-08</td>\n",
       "      <td>0.809777</td>\n",
       "      <td>-1.69054</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 1.1, 2.0)</th>\n",
       "      <td>6.06601e-09</td>\n",
       "      <td>2.32731e-08</td>\n",
       "      <td>1.91925e-09</td>\n",
       "      <td>2.86432e-08</td>\n",
       "      <td>0.844046</td>\n",
       "      <td>-1.68932</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;Kmumu), 2.0, 4.0)</th>\n",
       "      <td>5.51827e-09</td>\n",
       "      <td>1.9177e-08</td>\n",
       "      <td>5.39267e-09</td>\n",
       "      <td>2.63907e-08</td>\n",
       "      <td>0.934936</td>\n",
       "      <td>-1.45144</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 4.0, 5.0)</th>\n",
       "      <td>5.82433e-09</td>\n",
       "      <td>2.21455e-08</td>\n",
       "      <td>1.79452e-09</td>\n",
       "      <td>2.82162e-08</td>\n",
       "      <td>0.996083</td>\n",
       "      <td>-1.80642</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;K*mumu), 15.0, 19.0)</th>\n",
       "      <td>6.82081e-09</td>\n",
       "      <td>4.01019e-08</td>\n",
       "      <td>8.13655e-09</td>\n",
       "      <td>5.18755e-08</td>\n",
       "      <td>1.10891</td>\n",
       "      <td>-1.98931</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 1.1, 2.5)</th>\n",
       "      <td>0.0818077</td>\n",
       "      <td>0.36602</td>\n",
       "      <td>0.122395</td>\n",
       "      <td>0.20071</td>\n",
       "      <td>1.12289</td>\n",
       "      <td>-1.04615</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;Kmumu), 4.0, 6.0)</th>\n",
       "      <td>5.36959e-09</td>\n",
       "      <td>1.77249e-08</td>\n",
       "      <td>5.11629e-09</td>\n",
       "      <td>2.60833e-08</td>\n",
       "      <td>1.12696</td>\n",
       "      <td>-1.57367</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;FL&gt;(B0-&gt;K*mumu), 1.1, 2.5)</th>\n",
       "      <td>0.0443308</td>\n",
       "      <td>0.656236</td>\n",
       "      <td>0.0489092</td>\n",
       "      <td>0.732466</td>\n",
       "      <td>1.15482</td>\n",
       "      <td>-1.0626</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BR(KL-&gt;mumu)</th>\n",
       "      <td>1.23987e-09</td>\n",
       "      <td>6.83746e-09</td>\n",
       "      <td>1.10735e-10</td>\n",
       "      <td>8.31571e-09</td>\n",
       "      <td>1.18753</td>\n",
       "      <td>1.11513</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;K*mumu), 4.0, 6.0)</th>\n",
       "      <td>8.13545e-09</td>\n",
       "      <td>2.6179e-08</td>\n",
       "      <td>1.05265e-08</td>\n",
       "      <td>4.31218e-08</td>\n",
       "      <td>1.27352</td>\n",
       "      <td>-1.68526</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>A(Z-&gt;tautau)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.1433</td>\n",
       "      <td>0.00413351</td>\n",
       "      <td>0.149006</td>\n",
       "      <td>1.38046</td>\n",
       "      <td>1.04546</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;Rmue&gt;(B0-&gt;K*ll), 1.1, 6.0)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.681356</td>\n",
       "      <td>0.123108</td>\n",
       "      <td>0.870627</td>\n",
       "      <td>1.65746</td>\n",
       "      <td>-1.93249</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>eps_K</th>\n",
       "      <td>0.000216446</td>\n",
       "      <td>0.00222808</td>\n",
       "      <td>1.11063e-05</td>\n",
       "      <td>0.00184597</td>\n",
       "      <td>1.76308</td>\n",
       "      <td>-1.14471</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>A(Z-&gt;ee)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.151321</td>\n",
       "      <td>0.0019302</td>\n",
       "      <td>0.147735</td>\n",
       "      <td>1.8577</td>\n",
       "      <td>-1.22417</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>R_mu</th>\n",
       "      <td>0</td>\n",
       "      <td>20.7842</td>\n",
       "      <td>0.0335</td>\n",
       "      <td>20.7208</td>\n",
       "      <td>1.89257</td>\n",
       "      <td>1.16136</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;Rmue&gt;(B0-&gt;K*ll), 0.045, 1.1)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.652542</td>\n",
       "      <td>0.11568</td>\n",
       "      <td>0.89317</td>\n",
       "      <td>2.14828</td>\n",
       "      <td>-1.03984</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(Lambdab-&gt;Lambdamumu), 15, 20)</th>\n",
       "      <td>7.62215e-09</td>\n",
       "      <td>1.18441e-07</td>\n",
       "      <td>2.65303e-08</td>\n",
       "      <td>5.73498e-08</td>\n",
       "      <td>2.21318</td>\n",
       "      <td>1.39275</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(Bs-&gt;phimumu), 1.0, 6.0)</th>\n",
       "      <td>6.56856e-09</td>\n",
       "      <td>2.55611e-08</td>\n",
       "      <td>3.70296e-09</td>\n",
       "      <td>4.36534e-08</td>\n",
       "      <td>2.39938</td>\n",
       "      <td>-2.89013</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>AFB(Z-&gt;bb)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.0992</td>\n",
       "      <td>0.0016</td>\n",
       "      <td>0.10359</td>\n",
       "      <td>2.74352</td>\n",
       "      <td>1.29475</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>DeltaM_s</th>\n",
       "      <td>7.39095e-13</td>\n",
       "      <td>1.16876e-11</td>\n",
       "      <td>1.4063e-14</td>\n",
       "      <td>1.38483e-11</td>\n",
       "      <td>2.92289</td>\n",
       "      <td>2.71138</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                             th. unc.   experiment  \\\n",
       "(<dBR/dq2>(B+->Kmumu), 2.0, 3.0)          5.98471e-09  2.82168e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 15.0, 22.0)        1.64935e-09  1.21127e-08   \n",
       "(<dBR/dq2>(B0->K*mumu), 2, 4.3)           6.78906e-09  3.54108e-08   \n",
       "BR(Bs->mumu)                              1.47249e-10  2.71478e-09   \n",
       "S_psiK                                      0.0726553     0.679174   \n",
       "(<dBR/dq2>(B0->K*mumu), 2.5, 4.0)         6.80578e-09  3.31298e-08   \n",
       "m_W                                                 0      80.3795   \n",
       "(<dBR/dq2>(B+->Kmumu), 0, 2)              6.10863e-09  2.53398e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 3.0, 4.0)          5.90371e-09  2.53893e-08   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.0, 6.0)         7.53336e-09  3.54348e-08   \n",
       "(<Rmue>(B+->Kll), 1.1, 6.0)                         0         0.85   \n",
       "(<dBR/dq2>(B0->K*mumu), 15.0, 19.0)       6.29856e-09   4.3612e-08   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.3, 6)           7.61564e-09  3.41445e-08   \n",
       "(<dBR/dq2>(Bs->phimumu), 15.0, 19.0)      4.57421e-09   4.0552e-08   \n",
       "(<dBR/dq2>(B0->Kmumu), 15.0, 22.0)        1.52188e-09  9.55827e-09   \n",
       "(<dBR/dq2>(B0->K*mumu), 1.1, 2.5)         6.76279e-09  3.26725e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 5.0, 6.0)          5.74353e-09  2.31326e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 1.1, 2.0)          6.06601e-09  2.32731e-08   \n",
       "(<dBR/dq2>(B0->Kmumu), 2.0, 4.0)          5.51827e-09   1.9177e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 4.0, 5.0)          5.82433e-09  2.21455e-08   \n",
       "(<dBR/dq2>(B+->K*mumu), 15.0, 19.0)       6.82081e-09  4.01019e-08   \n",
       "(<P5p>(B0->K*mumu), 1.1, 2.5)               0.0818077      0.36602   \n",
       "(<dBR/dq2>(B0->Kmumu), 4.0, 6.0)          5.36959e-09  1.77249e-08   \n",
       "(<FL>(B0->K*mumu), 1.1, 2.5)                0.0443308     0.656236   \n",
       "BR(KL->mumu)                              1.23987e-09  6.83746e-09   \n",
       "(<dBR/dq2>(B+->K*mumu), 4.0, 6.0)         8.13545e-09   2.6179e-08   \n",
       "A(Z->tautau)                                        0       0.1433   \n",
       "(<Rmue>(B0->K*ll), 1.1, 6.0)                        0     0.681356   \n",
       "eps_K                                     0.000216446   0.00222808   \n",
       "A(Z->ee)                                            0     0.151321   \n",
       "R_mu                                                0      20.7842   \n",
       "(<Rmue>(B0->K*ll), 0.045, 1.1)                      0     0.652542   \n",
       "(<dBR/dq2>(Lambdab->Lambdamumu), 15, 20)  7.62215e-09  1.18441e-07   \n",
       "(<dBR/dq2>(Bs->phimumu), 1.0, 6.0)        6.56856e-09  2.55611e-08   \n",
       "AFB(Z->bb)                                          0       0.0992   \n",
       "DeltaM_s                                  7.39095e-13  1.16876e-11   \n",
       "\n",
       "                                            exp. unc.       theory  pull exp.  \\\n",
       "(<dBR/dq2>(B+->Kmumu), 2.0, 3.0)          2.11073e-09  2.85186e-08  0.0475638   \n",
       "(<dBR/dq2>(B+->Kmumu), 15.0, 22.0)        7.11516e-10   1.2276e-08  0.0909596   \n",
       "(<dBR/dq2>(B0->K*mumu), 2, 4.3)           4.65569e-09  3.62313e-08  0.0996744   \n",
       "BR(Bs->mumu)                              3.56951e-10  2.79837e-09   0.216474   \n",
       "S_psiK                                        0.01973     0.704684   0.338845   \n",
       "(<dBR/dq2>(B0->K*mumu), 2.5, 4.0)         4.03886e-09  3.60092e-08   0.363843   \n",
       "m_W                                         0.0121018      80.3747   0.394978   \n",
       "(<dBR/dq2>(B+->Kmumu), 0, 2)              4.06606e-09  2.86896e-08   0.456494   \n",
       "(<dBR/dq2>(B+->Kmumu), 3.0, 4.0)          1.96937e-09  2.83776e-08   0.480156   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.0, 6.0)         3.68468e-09  3.97813e-08    0.51829   \n",
       "(<Rmue>(B+->Kll), 1.1, 6.0)                 0.0463161     0.870001   0.537018   \n",
       "(<dBR/dq2>(B0->K*mumu), 15.0, 19.0)       3.64276e-09  4.78773e-08   0.586197   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.3, 6)             5.848e-09   4.0194e-08   0.630034   \n",
       "(<dBR/dq2>(Bs->phimumu), 15.0, 19.0)      5.09419e-09  4.49617e-08    0.64408   \n",
       "(<dBR/dq2>(B0->Kmumu), 15.0, 22.0)        1.65103e-09  1.13091e-08   0.779744   \n",
       "(<dBR/dq2>(B0->K*mumu), 1.1, 2.5)         4.05066e-09  3.89543e-08    0.79687   \n",
       "(<dBR/dq2>(B+->Kmumu), 5.0, 6.0)            1.869e-09  2.80236e-08   0.809777   \n",
       "(<dBR/dq2>(B+->Kmumu), 1.1, 2.0)          1.91925e-09  2.86432e-08   0.844046   \n",
       "(<dBR/dq2>(B0->Kmumu), 2.0, 4.0)          5.39267e-09  2.63907e-08   0.934936   \n",
       "(<dBR/dq2>(B+->Kmumu), 4.0, 5.0)          1.79452e-09  2.82162e-08   0.996083   \n",
       "(<dBR/dq2>(B+->K*mumu), 15.0, 19.0)       8.13655e-09  5.18755e-08    1.10891   \n",
       "(<P5p>(B0->K*mumu), 1.1, 2.5)                0.122395      0.20071    1.12289   \n",
       "(<dBR/dq2>(B0->Kmumu), 4.0, 6.0)          5.11629e-09  2.60833e-08    1.12696   \n",
       "(<FL>(B0->K*mumu), 1.1, 2.5)                0.0489092     0.732466    1.15482   \n",
       "BR(KL->mumu)                              1.10735e-10  8.31571e-09    1.18753   \n",
       "(<dBR/dq2>(B+->K*mumu), 4.0, 6.0)         1.05265e-08  4.31218e-08    1.27352   \n",
       "A(Z->tautau)                               0.00413351     0.149006    1.38046   \n",
       "(<Rmue>(B0->K*ll), 1.1, 6.0)                 0.123108     0.870627    1.65746   \n",
       "eps_K                                     1.11063e-05   0.00184597    1.76308   \n",
       "A(Z->ee)                                    0.0019302     0.147735     1.8577   \n",
       "R_mu                                           0.0335      20.7208    1.89257   \n",
       "(<Rmue>(B0->K*ll), 0.045, 1.1)                0.11568      0.89317    2.14828   \n",
       "(<dBR/dq2>(Lambdab->Lambdamumu), 15, 20)  2.65303e-08  5.73498e-08    2.21318   \n",
       "(<dBR/dq2>(Bs->phimumu), 1.0, 6.0)        3.70296e-09  4.36534e-08    2.39938   \n",
       "AFB(Z->bb)                                     0.0016      0.10359    2.74352   \n",
       "DeltaM_s                                   1.4063e-14  1.38483e-11    2.92289   \n",
       "\n",
       "                                          pull SM  \n",
       "(<dBR/dq2>(B+->Kmumu), 2.0, 3.0)          -1.0878  \n",
       "(<dBR/dq2>(B+->Kmumu), 15.0, 22.0)        -1.6336  \n",
       "(<dBR/dq2>(B0->K*mumu), 2, 4.3)          -1.16421  \n",
       "BR(Bs->mumu)                              -2.4557  \n",
       "S_psiK                                   -1.18603  \n",
       "(<dBR/dq2>(B0->K*mumu), 2.5, 4.0)        -1.44116  \n",
       "m_W                                      -1.67436  \n",
       "(<dBR/dq2>(B+->Kmumu), 0, 2)             -1.28424  \n",
       "(<dBR/dq2>(B+->Kmumu), 3.0, 4.0)         -1.45713  \n",
       "(<dBR/dq2>(B0->K*mumu), 4.0, 6.0)        -1.67679  \n",
       "(<Rmue>(B+->Kll), 1.1, 6.0)              -3.18244  \n",
       "(<dBR/dq2>(B0->K*mumu), 15.0, 19.0)      -2.07865  \n",
       "(<dBR/dq2>(B0->K*mumu), 4.3, 6)          -1.60402  \n",
       "(<dBR/dq2>(Bs->phimumu), 15.0, 19.0)     -2.10433  \n",
       "(<dBR/dq2>(B0->Kmumu), 15.0, 22.0)       -1.75274  \n",
       "(<dBR/dq2>(B0->K*mumu), 1.1, 2.5)        -1.57413  \n",
       "(<dBR/dq2>(B+->Kmumu), 5.0, 6.0)         -1.69054  \n",
       "(<dBR/dq2>(B+->Kmumu), 1.1, 2.0)         -1.68932  \n",
       "(<dBR/dq2>(B0->Kmumu), 2.0, 4.0)         -1.45144  \n",
       "(<dBR/dq2>(B+->Kmumu), 4.0, 5.0)         -1.80642  \n",
       "(<dBR/dq2>(B+->K*mumu), 15.0, 19.0)      -1.98931  \n",
       "(<P5p>(B0->K*mumu), 1.1, 2.5)            -1.04615  \n",
       "(<dBR/dq2>(B0->Kmumu), 4.0, 6.0)         -1.57367  \n",
       "(<FL>(B0->K*mumu), 1.1, 2.5)              -1.0626  \n",
       "BR(KL->mumu)                              1.11513  \n",
       "(<dBR/dq2>(B+->K*mumu), 4.0, 6.0)        -1.68526  \n",
       "A(Z->tautau)                              1.04546  \n",
       "(<Rmue>(B0->K*ll), 1.1, 6.0)             -1.93249  \n",
       "eps_K                                    -1.14471  \n",
       "A(Z->ee)                                 -1.22417  \n",
       "R_mu                                      1.16136  \n",
       "(<Rmue>(B0->K*ll), 0.045, 1.1)           -1.03984  \n",
       "(<dBR/dq2>(Lambdab->Lambdamumu), 15, 20)  1.39275  \n",
       "(<dBR/dq2>(Bs->phimumu), 1.0, 6.0)       -2.89013  \n",
       "AFB(Z->bb)                                1.29475  \n",
       "DeltaM_s                                  2.71138  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Particular observables of interest\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>BR(Bs-&gt;mumu)</th>\n",
       "      <td>1.47249e-10</td>\n",
       "      <td>2.71478e-09</td>\n",
       "      <td>3.56951e-10</td>\n",
       "      <td>2.79837e-09</td>\n",
       "      <td>0.216474</td>\n",
       "      <td>-2.4557</td>\n",
       "      <td>0.216474</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                 th. unc.   experiment    exp. unc.       theory pull exp.  \\\n",
       "BR(Bs->mumu)  1.47249e-10  2.71478e-09  3.56951e-10  2.79837e-09  0.216474   \n",
       "\n",
       "             pull SM   my pull  \n",
       "BR(Bs->mumu) -2.4557  0.216474  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>DeltaM_s</th>\n",
       "      <td>7.39095e-13</td>\n",
       "      <td>1.16876e-11</td>\n",
       "      <td>1.4063e-14</td>\n",
       "      <td>1.38483e-11</td>\n",
       "      <td>2.92289</td>\n",
       "      <td>2.71138</td>\n",
       "      <td>2.92289</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             th. unc.   experiment   exp. unc.       theory pull exp.  \\\n",
       "DeltaM_s  7.39095e-13  1.16876e-11  1.4063e-14  1.38483e-11   2.92289   \n",
       "\n",
       "          pull SM  my pull  \n",
       "DeltaM_s  2.71138  2.92289  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>m_W</th>\n",
       "      <td>0</td>\n",
       "      <td>80.3795</td>\n",
       "      <td>0.0121018</td>\n",
       "      <td>80.3747</td>\n",
       "      <td>0.394978</td>\n",
       "      <td>-1.67436</td>\n",
       "      <td>-0.394978</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    th. unc. experiment  exp. unc.   theory pull exp.  pull SM   my pull\n",
       "m_W        0    80.3795  0.0121018  80.3747  0.394978 -1.67436 -0.394978"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>AFB(Z-&gt;bb)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.0992</td>\n",
       "      <td>0.0016</td>\n",
       "      <td>0.10359</td>\n",
       "      <td>2.74352</td>\n",
       "      <td>1.29475</td>\n",
       "      <td>2.74352</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           th. unc. experiment exp. unc.   theory pull exp.  pull SM  my pull\n",
       "AFB(Z->bb)        0     0.0992    0.0016  0.10359   2.74352  1.29475  2.74352"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Which observables fit well or badly?\n",
    "print('SM')\n",
    "sm_obs = sm_obs.sort_values(by=['pull exp.'])\n",
    "display(sm_obs[np.abs(sm_obs['pull SM']) > 1.0] )\n",
    "sm_obs['my pull']=(sm_obs['theory']-sm_obs['experiment'])/np.sqrt(sm_obs['exp. unc.'].astype(np.float64)**2+sm_obs['th. unc.'].astype(np.float64)**2)\n",
    "print('Particular observables of interest')\n",
    "display(sm_obs.filter(like='BR(Bs->mumu', axis=0), sm_obs.filter(like='DeltaM_s',axis=0),sm_obs.filter(like='m_W', axis=0),\n",
    "        sm_obs.filter(like='AFB(Z->bb)', axis=0))\n",
    "print('Y3 model')\n",
    "Obstable = glp.obstable() \n",
    "Obstable = Obstable.sort_values(by=['pull exp.'])\n",
    "print('Observables fitting better than SM at the top (pull SM<0), worst at the bottom (pull SM>0)')\n",
    "display(Obstable[np.abs(Obstable['pull SM']) > 1.0] )\n",
    "Obstable['my pull']=(Obstable['theory']-Obstable['experiment'])/np.sqrt(Obstable['exp. unc.'].astype(np.float64)**2+Obstable['th. unc.'].astype(np.float64)**2)\n",
    "print('Particular observables of interest')\n",
    "display(Obstable.filter(like='BR(Bs->mumu', axis=0),Obstable.filter(like='DeltaM_s',axis=0),Obstable.filter(like='m_W', axis=0),\n",
    "        Obstable.filter(like='AFB(Z->bb)', axis=0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'$R_K(1,6)$': 3.227435826405594,\n",
       " '$R_{K^*}(0.045,1.1)$': 2.3867104743882925,\n",
       " '$R_{K^*}(1.1,6)$': 2.545915270092816,\n",
       " '$P_5^{\\\\prime}(4,6)$': -2.8759533155276764,\n",
       " 'BR($B_s$->$\\\\mu\\\\mu$)': 2.376540738163379,\n",
       " '$\\\\Delta m_s$': 1.0910644932968752,\n",
       " 'BR($B_s$->$\\\\phi\\\\mu\\\\mu$)(1,6)': 3.75371924531743,\n",
       " 'BR($\\\\Lambda_b$->$\\\\Lambda\\\\mu\\\\mu$)(15,20)': -1.7122580318989673}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x936 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAg8AAAGHCAYAAAA3LrGKAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAABmaElEQVR4nO3dd5yU1dn/8c9FkSJFpKgEFXvFUFbsCA8qmIhilIgaBRuPmth7osZoNCQxUTTq7zEWRIJiA1uMFSyASLMX1AgqAqKIIEi/fn+cMzDMzsxO21129/t+vfZ179znPmfOzMDe15xq7o6IiIhIrupVdwVERESkZlHwICIiInlR8CAiIiJ5UfAgIiIieVHwICIiInlR8CAiIiJ5aVDdFRCR/LRp08Y7duxY3dUQkVpm2rRp37h721yuVfAgUsN07NiRqVOnVnc1RKSWMbPZuV6rbgsRERHJi4IHERERyYuCBxEREcmLggcRERHJi4IHERERyYuCBxEREcmLggcRERHJi4IHERERyYuCBxEREcmLVpgUkTpvxYoVLFy4kCVLlrBmzZrqro5kUa9ePRo3bkyzZs1o1aoV9erpO3B1UPAgInXaihUr+Pzzz2nVqhUdO3akYcOGmFl1V0vScHfWrl3LsmXLWLRoEYsXL2brrbemQQPdyqqaQjYRqdMWLlxIq1ataNOmDZtssokCh42YmVG/fn2aN29Ohw4daNSoEQsXLqzuatVJCh5EpE5bsmQJLVq0qO5qSJ7MjNatW/P9999Xd1XqJAUPIlKnrVmzhoYNG1Z3NaQAm2yyCatXr67uatRJCh5EpM5TV0XNpM+t+ih4EBERkbwoeBAREZG8KHgQERGRvGhyrIhIFk8+Wd01yE+/fqUv88MPP+Tmm29m3LhxfPHFF7g7bdu2pUOHDuy333707duXQw89dN31HTt2ZPbs2QBcfvnl/OlPf8pY9oknnsioUaMAOPjggxk/fnzpX4CUnIIHERHJaPTo0Zx88smsXLmSn/zkJ/Ts2ZNWrVqxYMECpk+fzqRJk3j55Zc3CB6SjRgxgj/+8Y/Ur1+/XNrixYsZM2ZMZb8EqQQKHkREJK158+Zx6qmnsnLlSv7+979z7rnnbhAErF27ltdee43XXnstbf6ysjKmTp3K888/T9++fculP/jgg/z444/svffeTJkypdJeh5SexjyIiEhaTz31FMuWLWO//fbjggsuKNd6UK9ePXr06MFvf/vbtPkHDx4MwPDhw9OmDx8+nPr163PSSSeVstpSBRQ8iIhIWl9//TUA7dq1Kyj/Pvvsw+67787jjz/OokWLNkj76KOPmDRpEn369GGrrbYqtqpSxRQ8iIhIWttssw0AL774Iu+++25BZQwePJjly5fzwAMPbHD+3nvvBeCUU04prpJSLRQ8iIhIWkcddRTt27fnhx9+oEuXLvz85z/nL3/5Cy+++GLOe0qcdNJJ1K9ff4OuizVr1nD//fez+eabc+SRR1ZS7aUyKXgQEZG0mjdvzgsvvEBZWRmrV6/m3//+N5dddhmHHHIIm2++OQcccACjR4/OWsaWW25J3759eeONN/jggw8AeO655/jqq6844YQT2GSTTaripUiJKXgQEZGMdtttN6ZMmcKECRP47W9/S+/evWnVqhVr165l4sSJDBw4cN3AyExSB04mjhXlk42XggcREanQ/vvvz/XXX88LL7zAN998w4QJEzjssMMAuO+++3j44Ycz5j3yyCNp3bo1999/P9988w2PP/44nTp1olu3blVVfSkxBQ8iIpKXevXqsf/++/Pvf/+brl27AjB27NiM12+yySaccMIJzJ07l1NOOYUVK1ZooGQNp+BBREQKUr9+ff7nf/4HgAULFmS9NtFF8dRTT9GgQQNOPPHEyq6eVCIFDyIikpa7V3jN559/DkCHDh2yXte1a1cOPPBAWrduzYABAwpeO0I2DlqeWkRE0rr99tuZOnUqZ511Ft27d98gbfXq1dx777088sgjABx33HEVlvfqq69WSj2l6il4EBGRtFatWsXw4cMZPnw4W265JZ07d2bzzTdn4cKFvP3223z11VcAXHrppfTp06eaaytVScGDiEgWlbHFdU1x2mmn0bFjR1544QXeeOMN3nnnHb7++msaNmxIhw4dGDRoEKeffjoHHnhgdVdVqpiCBxERSat58+b079+f/v3755Vv1qxZeV1/7LHH5jS+QjYeGjApIiIieVHwICIiInlR8CAiIiJ5UfAgIiIieVHwICIiInlR8CAiIiJ5UfAgIiIieVHwICIiInlR8CAiIiJ5UfAgIiIieVHwICIiInlR8CAiIiJ5UfAgIiIieVHwICIiInlR8CAiIiJ5UfAgIiIieWlQ3RUQEdmoPflkddcgP/36lbS4++67j8GDB9OuXTtmz55N48aN0143Z84c9tlnH+bMmcNNN93E+eefX9J6yMZFLQ8iIpLRiSeeSMeOHfn6668ZMWJE2muWLFnCz3/+c+bMmcO5556rwKEOUPAgIiIZNWjQgMsuuwyAv/3tb6xdu3aD9NWrVzNgwADeeustjjzySG666abqqKZUMQUPIiKS1SmnnEL79u2ZOXMmTzzxxAZpZ599Ns8++yx77703DzzwAPXq6bZSF+hTFhGRrBo1asRFF10EwI033rju/A033MA///lPOnbsyJNPPknTpk2rq4pSxRQ8iIhIhc4880zatGnDhAkTmDRpEg888ABXXnklrVq14t///jdbbLFFdVdRqpCCBxERqVDTpk3XDYT89a9/zSmnnELDhg0ZM2YMu+22W/VWTqqcggcREcnJb37zG1q2bMmMGTNYsWIF99xzDwcffHC56x577DEOPPBA2rRpQ+PGjdlhhx24+OKL+f7776uh1lIZFDyIiEhOWrZsyc9+9jMATj31VE488cS01y1cuJAePXpw55138p///Ifzzz+f4cOHM2DAgKqsrlQiLRIlIiI5mzlzJgA9evTIeM3pp5++weOePXvSuHFjhgwZwldffUX79u0rtY5S+dTyICIiOVm1ahXvvvsuAF26dMkrb+vWrdeVITWfWh5ERCQn7733HitWrKBx48bsvvvuFV6/Zs0aVq1axXvvvce1115Lv3792HbbbaugplLZ1PIgIiI5mT59OgCdOnWiQYOKv3u2bt2aJk2aUFZWxlZbbcUDDzxQ2VWUKqLgQUREcpIIHrp27ZrT9ePHj2fChAn83//9H++99x79+vVjzZo1lVlFqSLqthARkZzkGzx07twZgP33359u3bpRVlbGmDFjOPbYYyurilJFFDyIiGRT4i2ua6q1a9fy9ttvA7kHD8k6d+5MvXr1+OSTT0pdNakGCh5ERKRC9erV44cffig4/4QJE1i7di3bb799CWsl1UXBg4iIlFSfPn3o3bs3e+yxB40aNWLGjBn89a9/Za+99qJ///7VXT0pAQUPIiJSUvvssw8jR47ks88+A6Bjx46cffbZXHjhhWyyySbVXDspBQUPIiJSUtdeey3XXnttdVdDKpGmaoqIiEheFDyIiIhIXhQ8iIiISF4UPIiIiEheFDyIiIhIXhQ8iEid5+7VXQUpgD636qPgQUTqtHr16rF27drqroYUYM2aNdSvX7+6q1EnKXgQkTqtcePGLFu2rLqrIQX44YcfaNq0aXVXo05S8CAidVqzZs1YtGiRmsBrmDVr1rBw4UJatGhR3VWpkxQ8iEid1qpVK1avXs3cuXNZsWKFgoiNmLuzevVqFi1axOzZs9l0001p3rx5dVerTtLy1CJSp9WrV4+tt96ahQsX8vnnn7N69erqrpJkUb9+fZo2bUqbNm1o3rw5ZlbdVaqTFDyISJ3XoEED2rVrR7t27aq7KiI1grotREREJC8KHkRERCQvCh5EREQkLwoeREREJC8KHkRERCQvCh5EREQkLwoeREREJC8KHkRERCQvCh5EREQkLwoeREREJC8KHkRERCQvCh5EREQkL9oYS0RkI/XGVU+WtLz53fuVtDwpnX417KNRy4OIiEgd8/zzzxeVX8GDiIhIHXPaaacVlV/dFiIiIrXQkUcemfa8u/Ptt98WVbaCBxERkVro1VdfZeTIkTRr1myD8+7OG2+8UVTZCh6kUpnZqcDdKacd+B6YAfzD3R8rwfPsC0wE/uLul6ek7QL0BfYGyoCdAQMGuPsjxT53ynM1Ac4BBgA7AZsA84GpwM3uPiHp2qbAp8CXQHd391LWRUTqtn333ZemTZty8MEHl0vbZZddiipbwYNUtq7x+DYhWADYlHAj7wX0MrML3f2mQp/AzAy4BVgM/DnNJWcB5xVafh712A54DtgR+Bp4GVgBdASOAt4C1gUP7r7MzK4HbgVOBu6r7DqKSN3xzDPPZEx75ZVXiipbAyalsiWCh3+4++D4M4Dw7f/xmHatmTUq4jmOJwQjt7j7d2nS3wX+ChxHuLG/XMRzpWVmmwLPx/KvAzq4+1Hu/kt37w5sBTyUJuudwDzgBjPbpNT1EhGpDAoepNKYWT1gr/jw3eQ0d18J3BAfNiPcdAt1PqEr5J50ie5+l7tf6u4PufunRTxPNlcCOwAj3P1qd1+VUodv3X1mmrqtBEYC7QldHSIiJfHFF18wcOBADjroIG644QZWrVr/Z6l///5Fla3gQSrTroQuCoD30qTPSfp9RSFPYGZ7E1odXnb3WYWUUazYYnBGfDi0gCIS3RVnl6ZGIiJw6qmn0rNnT2699Vbmzp3LwQcfvG6WxezZs4sqW2MepDIluiw+d/fFadJ3isevCAMHC9E/Hl8oMH8pdANaA1+4+wdmtj9wRDw3D/iPu0/KlNnd3zWz+cB+ZtbW3RdUSa1FpFZbsGABZ555JgC33norI0eOpEePHjzxxBOEoWKFU/AglSkRPLybmhAHOV4RH15ZxEyDnvGY8eZcBTrF48dmNhwYlJJ+tZk9Cpzk7j9mKGMSIRDqRZqxEWY2BBgCsM0225SgyiJS261atYrly5fTuHFjAH71q1+x5ZZb0qdPH5YuXVpU2eq2kMpULngws4Zm1g14AtgHONXd703NaGbXmNmaOJ0x+fxVZrbWzP4UA5DOMemDSnkFudk8HnsQZk3cSBjD0Yowy2IOcAxwW5Yy3o/HLukS3f1Ody9z97K2bduWpNIiUrudfvrpTJ48eYNzhxxyCA8//DB77rlnUWWr5UEqRcqN/VIzuzTlkq+Bg939rQxF7AV84u7LYnkNgX8CJwJnuPvdcYZDIrgobrm04iSC8AbAXe5+SVLaE2b2FfAGMMjM/uju/01TxsJ43KIS6ykidcgFF1yQ9nyXLl2K3ttCwYNUlh2AlvH3UcAqoD6wHbA/0A54zMx2TZ2ZEO1FXBfCzFoBjxG+lR/u7onxDYnyV8RZC9VlSdLv/0xNdPepZjaNsEBVTyBd8JAYE7JZqSsnInXXs88+y9ixY5kzZw5mRvv27TnqqKPo27dvUeUqeJDKkuiymO/uJyYnmNlRwBhge0I//8Mp6c1i2nAz2x54GmgCHODuybM2FsVjIzNr5O4FzdgogVlJv3+W4ZrPCMHDlhnSW8RjunUqRETydv755zNz5kxOPvlkOnToAMCXX37JLbfcwjPPPMOwYcMKLlvBg1SWRPAwJTXB3R83s+eAPsAJpAQPhAGIRpjm+Trh5tzT3eenlLPMzJbG6zYH5pbyBeRhetLvrYF0syXaxOMPGcpoHY9fl6pSIlK3/fvf/2bmzHLLy3Dcccex8847FxU8aMCkVJaMwUN0Vzz2SR0UyfqFpS4nDCQsFzgkSdy4dy+oliXg7nOAxKik3qnpsdsl8X5MzVBMov7TM6SLiOSlcePGaTfAmjJlyroZGIVSy4NUlsSsgUxbtz0D/EjojjgMGJuU9lNCl8QUwk23LZBpRZNxwEHAfsCLxVQ4lZkNBu4FZrt7xwouv54wg+RqM5vg7m/GMhoDdxDGZ0wj85TSfQmrZI4vtt4iIgDDhw/nrLPOYsmSJeu6Lb744gtatGjB8OHDiypbwYOUnJltw/pm+rTftN19qZn9BziaMO5hbFLyXoSNtE4gDJp8xMwOzDCmYSxwNXAI8McM9ekK3J50KvEt/wYzuzipTvumZE20zKUb0Jn6ep40sxuBi4HJZjaZMAOkO2Hp6TnA8enWszCzToRZFhO1QJSIlErXrl2ZPHky8+bNY86cObg7HTp0YMstMw29yp2CB6kMiVaHz9z9myzXPUIIHo4ws/ruviae7wTc5+7fmNkvCRtZ3UpcJCmZu88ws9eBHmbWMcMS1S0Ia0qk2inNuWSJrobULcXTcvdLzGwiYUvuLoRppJ8DfweGZgkMEotK3Z4hXUSkYK1bty4XMHzzzTe0adMmQ46KacyDlJy7P+7u5u7bV3DdqHhdm0TgELe1bkFoeSAu63wJcIaZnZKhqGGEAZanZnie8fF5sv6kyXooocUg51FF7j7G3f/H3Vu5eyN338ndL8oUOMR9MU4kLNGdOnBURKRg48aNo0OHDrRv357DDjuMWbNmrUs77LDDiipbLQ+ysUkMlly3eJS7DzOzA4DbzexNd5+Rkmc0cAFwjpndlGFb7ryY2daEbcPPyLKkdCkMIUzfHFzNa1XIRqj7df2quwpSg1166aU8++yz7LHHHjzyyCMceuih3H///ey7774UviNAoJYH2djsBayl/H4YpxG6AB6NsxfWieMIziUMSrysFJVw9y9ii8RdFV9dmDjL5HeEcSEjKut5RKRuWrlyJXvssQcAxx57LGPHjmXQoEGMGTNGG2NJ7eLu1wHXpTm/BNglS77J1LBgOC69vVV110NEaqeGDRsyb968deMd9thjD1588UWOOOIIPv200I2Mgxr1x1ZERERyM3ToUObP33CJnA4dOvDyyy9z+eWXF1W2FdvvISJVq6yszKdOzbTWlIhIYcxsmruX5XKtWh5EREQkLxrzICKykXrjqieruwq1wvzuFc9a6aeJLXlRy4OIiIjkRS0PIiIidchvf/tbWrZsyemnn07r1q0rzpCGWh5ERETqkO7du9OgQQMuuOCCgstQ8JCBmZ1qZp7ys9bMvjOzl8zsF9VUr31jPYZmSD/BzF41s+/N7Aczm2pmvzazgj/rUpRpZjckvY8XZ7hmeJr3PPnnw0JfQ9Jz7GJm55nZSDP7ML6XbmbHVmWZZtbUzOaa2RQrdrUWEZE89O/fn4suuogRIwpfm07dFpklNkV6m7CzI8CmwN5AL6CXmV3o7jdVVYXiTeYWYDHw5zTptwFnA8sJ21OvAnoD/wB6m9mApM2ncn3Ooss0s72BSwlbTudyo5wAfJLm/Nw8qp7JWcB5JSinqDLdfZmZXU/Y8Otk4L4S10lE6ri//OUvXHrppZxzzjlpV5S85ZZbCi5bwUNmieDhH+7+z8TJuJHRQ8BRwLVmdnuGraIrw/GE4OW61P0bzOwYwk1+HtDD3T+O57cAxhF2r/wNeWzyVIoyzawRMByYD7xB2H67Ine5+/Bc65mnd4G/EpaEnkbYMfPgairzTsLy1DeY2QPa20JESmm33XYDoKwsp6Ub8qLgIY3YHJ/YoGmDPRbcfaWZ3UAIHpoBOwLvVVHVzid8e78nTdoV8XhZ4iYP4O7zzewsYDxwuZnd6u5rc3y+UpR5LbA7cCRwTI7PW2lS96ooRY9BoWXGf0sjgYuBAcC/iq6MiEjUL84/HTRoUMnLVvCQ3q6ELgpIHxjMSfq9SlodYtP/3sB4d5+VktYB6AasJM22zu7+spnNAX4C7AtMzOH5ii7TzPYBLgJGufuTsSVDNnQfIXg4GwUPIlIJZs6cyY033sisWbNYvXr1uvMvvfRSwWUqeEgv0WXxubsvTpO+Uzx+BRS8u4iZmbu7mQ1398GJxxku7x+PL6RJ6xKP72XZPnoK4UbfhRyCh2LLNLPGhBvjQvIfY9DLzPYitOzMB14Dns+jxaTGcPd3zWw+sJ+ZtXX3BdVdJxGpXQYMGMCZZ57J6aefTv369UtSpoKH9BLBQ+q20IlBi4nm/Cuz3OxzMcjMtgWamNnPgF+Y2RkZyuwZj5PSpG0Xj7OzPNfnKddWpNgyryfsgjnQ3b/J8TkTTk5z7n0zG+ju7+RZVk0wiRAc9iKMpxERKZkGDRpw1llnlbRMTdVMr1zwYGYNzawb8ASwD3Cqu9+bmtHMrjGzNWbWNOX8VXEK358SU/PioMA3CAMPBwKZAgeAzvH4QZq0ZvG4NMtr+iEem2e5piRlmtn+hPEZY919dI7PB/AmcC6wR3z+9sARwFuEcRMvmNlP8iivpng/HrtkusDMhsQpslMXLFDjhIhUbOHChSxcuJB+/fpx++23M3fu3HXnFi5cWFTZanlIEW/snePDS83s0pRLvgYOdve3MhSxF/CJuy+L5TUE/gmcSAgO7k56rpMJ39rHAA8Cd5rZkNQAwsw2BRLByLfpqh2PpdwitaAyzawJcC9hOunZ+eR195tTTi0Fnjaz54GXCWMrriDM8KhNEv+Lt8h0gbvfSZidQVlZmbbCFZEKdevWDTMjcUv561//ui7NzPjvf/9bcNkKHsrbAWgZfx9FWNegPuEmvz/QDnjMzHZ191Vp8u9FXBfCzFoBjxG+UR7u7qnjFe5PGvPwbzN7JkPLQ6I+KzJM51sSj83SpJGStiTLNaUo8wZgZ0LLTCnWZUjMSvgT8Djws1KUuZFJjKvZrDorISK1y2effVZpZSt4KC/RZTHf3U9MTjCzowitBNsT+qgfTklvFtOGm9n2wNNAE+AAdy83ayMRKLj74OTHaSyKx0Zm1ijNuhKz4nHbLK9r65RrK1JomUcDawnjOVLnB+0aj2eZ2RGEFprTc6xPYnXJ2tht0SIev8t6lYhIAR577LFy51q2bEmnTp1o165dQWUqeCgvETxMSU1w98fN7DmgD3AC5acwdiI0928KvE64qfZ09/nFVCiuRrg0lrs55VdaTKyAuYeZNckwO2LvlGsrUkyZ9ci+SNL28WezHOsCkNi95YesV9VMidf2dbXWQkRqpbvvvptJkybRq1cvAMaPH8++++7LzJkzufrqqznppJPyLlMDJsvLGDxEiQWB+qQOimT9wlKXEwbBFR04JJkej7unJrj7FzF9E8JiQxsws4OBDoSVItPN1iin0DLdvaO7W7of1i/BfEk81zmXukS/jMdMn0tNlvhMp2e9SkSkAPXq1eODDz7g0Ucf5dFHH+X999+nUaNGTJ48mT//udxOB7mVWeI61gaJEe9vZEh/BviR0B1xWEraTwldDM8DewJtS1ivcfG4X4b0P8Xjn81sx8RJM2sH3B4fDk1dKyHO/vgwjikoSZmFMLPOZnaEmdVPOd/AzC4kzMIAKLeXiJkNjhtRzSq2Hlnql+19Kta+hIGp4yuhbBGp42bNmsUWW6wfj92uXTtmzpzJ5ptvTsOGDQsqU90WScxsG6BNfDg13TXuvtTM/kPo2+8PjE1K3ouwkdYJhKb8R8zswBLtfTEWuBo4BPhjmno9YmZ3EDZpesfMXmD9JlYtYv5/pCl3K8J6DFuVsMxCdCSMJ1loZjOBLwlTQDsRpmyuJSyT/WyavIkgON0A1g2YWVfWBz6w/lv/DZa026e775uSNeP7VESZmFknwiyLiVogSkQqw0EHHcQRRxzBgAGhEfnRRx+lR48eLF26lM0226ygMhU8bCjR6vBZBQsbPUIIHo4ws/pJu0p2Au5z92/M7JeE6YW3AkOKrZi7zzCz14EeZtYxdYnqeM3ZZvYa8GvCmIP6hIGG9wB3FNJCUBllZvAWYYOt7oRBml0I38a/JEz9vM3dp2XIm+hqujtDerIWhHU6Uu2U5lyuiikzMaj09qxXiYgU6LbbbuPRRx9lwoQJuDsnn3wyxxxzDGbGuHHjKi4gDStugURJMLPtgP8S1nK4K547D7iZDAtKFfAcA4EHCLtqXl1sebWFmX1EGEy6U5altDc6FnZonU1oVdku1101y8rKfOrUtA1jUsu8cdWT1V2FWmF+934VXtOv4ktqPTOb5u45bcGplofSSQyWXLd4lLsPM7MDgNvN7E13z3WmQyajgQuAc8zsptRtuesiM9uasK7EGTUpcIiGAFsCg7Udt6TT/Trd0aRwBx54IK+99hrNmzffYLdfd8fMWLw43dZNuVHLQ4mY2VXANUCz5JuYmTUnjJ9oCHQr9oYfd6qcBPzF3S8vpiypPnGmzqeEbpnu+eyRopYHEakM+bQ8aLZFibj7de5eP/Xbr7svcfdd3H37UrQUuPtkd6+nwKFmc/dl7r6Vu+9d5OZqIiJZnXfeeUyalNMs/ZwpeBAREanFunbtynXXXceOO+7IJZdcQilaLtVtIVLDqNtCRAqxcOFCHn30UR588EE+//xzPv744w3S1W0hIiIiG/jkk0/48MMPmTVrFrvuumvFGbLQbAsRkY1UXZ6qmcv0yqpQG6ZwXnbZZTz22GPssMMO/PKXv+Sqq64qeHGoBAUPIiIitdh2223HpEmTaNOmTcUX50jBg4iISC125pln8t133/HGG2+wfPnyded79OhRcJkKHkRERGqxu+66i2HDhvHll1/SuXNnXn/9dfbbbz9eeumlgsvUgMlazMxOjbtNJv+sNbPvzOwlM/tFNdVr31iPoSnndzGz88xsZNzBcm2s87FFPFfJy8zyXE3M7FIzm2Jmi8xsmZl9ZmYPx5VGk69tamZz47WWqUwRkWINGzaMKVOmsO222zJu3DhmzJhB27bFbfqslofaLbFh1NuEXT4h7AGxN9AL6GVmF7p7uW2uK0u8Ud4CLAZSN5I/CzivxE9ZGWWWE/c2eQ7YEfiasCnaCsJuoUcRli2fkLje3ZeZ2fWEjdNOBu6r7DqKSN3UuHFjGjduDMCKFSvYdddd+eijj4oqU8FD7ZYIHv7h7v9MnIwbMj1EuKlda2a3l2jb8FwcTwherkuz4ua7wF8Jy3lPI+ySeXCRz1cZZW7AzDYFngd2AK4jvLZVSemtgdZpst4J/I6wdfcD2t9CRCpDhw4dWLRoEf379+fQQw+lVatWtG/fvqgyFTzUUmZWj/Wbdb2bnObuK83sBkLw0Izwbfm9Kqra+YSttu9JTUjsRppQitb8yigzjSsJgcOIdLuduvu3wLdpzq80s5HAxcAA4F+VUTkRqdvGjBkDwDXXXEOvXr34/vvv6du3b1FlKniovXYldFFA+sBgTtLvVdLqYGZ7E1odxrv7rKp4zsoWW3HOiA+HZrs2g/sIwcPZKHgQkUrwzjvv8OGHHwKw2267cfDBxTe+KniovRJdFp+7e7p9V3eKx68IuzsWxMzM3d3Mhrv74MTjDJf3j8cXCn2+jVA3QpfEF+7+gZntDxwRz80D/uPuGXekcfd3zWw+sJ+ZtXX3BVVSaxGp9b7//nuOOuooPv/8c37605/i7rzzzjtss802PP7447Ro0aLgsjXbovZKBA/vpibEQYtXxIdXFrmr4yAz+z3QxMx+Bvwzy+yBnvFY2u3dqlenePzYzIYTBkVeAQwBrgYmmtkjZtYkSxmTACMMYhURKYmrrrqKsrIyPvnkE8aMGcPYsWP5+OOP2Xvvvfnd735XVNkKHmqvcsGDmTU0s27AE8A+wKnufm9qRjO7xszWmFnTlPNXxamOf0oECO4+HHgDOBoYCJyRJRjpHI8fFP6yNjqbx2MPwqyJGwljSFoRxpTMAY4BbstSxvvx2CXTBWY2xMymmtnUBQvUOCEiFXvhhRcYOnQo9eqtv9XXq1ePG264gRdeKK4BWMFDLRRv7J3jw0sTazwAKwmzDroDB6cLHKK9gE/cfVksr2H8Vn01ITi4IhEgmNnJsbwxwIPAnelaHuKMhEQwUm7wYA2W+D/UALjb3S9x90/dfZG7P0HoqnFCC832GcpYGI9bZHoSd7/T3cvcvazY+dkiUjdssskmNGhQfnRCgwYNaNSoUVFla8xD7bQD0DL+PgpYBdQHtgP2B9oBj5nZrslTCpPsRVwXwsxaAY8RvhUf7u6p4er9SWMe/m1mz2RoeUjUZ0Utm5K4JOn3f6YmuvtUM5sGlBG6bf6bpozEmJTNSl05Eam7li9fzowZM0j9k+zurFhR3Dh5BQ+1U6LLYr67n5icYGZHEVoJtid8K344Jb1ZTBsevyk/DTQBDnD3crM2EoGCuw9OfpzGonhsZGaNqnBdico2K+n3zzJc8xkheNgyQ3pi1FLquhciIgXbaqutuPDCC9Ombbllpj9HuVHwUDslgocpqQnu/riZPQf0AU4gJXggDAA0wjTP1wk3x57uPr+YCsUVFZfGcjcH5hZT3kZketLvrYF0AxISW9n9kKGMxAJSX5eqUiIi48aNq7SyNeahdsoYPESJhZP6pA6KZP3CUpcTBvIVHTgkSdxody9RedXO3ecAk+PD3qnpsdsn8XlMzVBM4v2YniFdRGSjouChdkqM2n8jQ/ozwI+E7ojDUtJ+SuhieB7YEyjl6LxEGLxfCcskzv740Mz+VMIyB8eBprNyuPz6eLzazDonldEYuIMw3mMamaeo7ksYVDm+0PqKiFQlBQ+1jJltw/pm8rTfdN19KfCf+LB/SvJehI20TiAEGI+YWXHDctcbG4+HpEs0s65m9nrih/Xf2G9IOZ9qK2CXeCxVmYn/G+kGlG7A3Z8kTNFsB0w2s1fMbAxh8a3jCNM1j083HsTMOhFmWUzSAlEiUlNozEPtk2h1+Mzdv8ly3SOEtRmOMLP67r4mnu8E3Ofu35jZLwm7Q95KWPSoKO4+I96oe5hZxzRLVLcgrD+Raqc053JVaJmJIOPuXJ7E3S8xs4nAOYTPoCnwOfB3YGiWwGBQPN6ey/OIiORq+vTsPaFdu3bNmp6Ngodaxt0fJwx4rOi6UYRpnOvEbaVbEFoecPdJZnYJcLOZTcqyLkQ+hgEPAKcS1o1IrtP4XOqeKs70GJwhraAygUMJLQbD8qjHGMJMlpzEfTFOJCwRnjpwVUSkKBdddBEQpmxOnTp13RLVb7/9Nvvssw+vvfZawWWr20KSJQZLvpU44e7DCDe2280s4wqIeRhNGItxThxMuNExs62BnYFr3P3HSnyqIYTpm7+tZWtfiMhGYNy4cYwbN45tt92W6dOnM3XqVKZNm8aMGTPYcccdiyrbitvWQGoTM7sKuAZolnzTNLPmhPETDYFu7l7UegRmtg9h8OBf3P3yYsqqqeIsl0+BL4Hu+ewvUlZW5lOnZpq4ISKyoc6dO/Pmm29WeM7Mprl7WS5lqttC1nH364Dr0pxfQhiQWKrnmUwdb/WKS3+XG+ApIlJqu+22G6effjq/+tWvMDNGjhzJbrvtVlSZCh5ERERqsXvvvZc77riDYcPCEK4ePXpw1llnFVWmui1Eahh1W4hIZVC3hYiIiAAwYcIErrnmGmbPns3q1avXnf/vf9Pt05cbBQ8idcAbVz1Z3VWQAnS/rl91V0FqgdNOO42bbrqJbt26Ub9+/ZKUqeBBRESkFmvZsiWHH354SctU8CAiIlKL9erVi0suuYRf/OIXNGq0frcBrTAptZKZXQ/8HOiSzzoIIiKy3uTJYePf5IHWZsZLL71UcJkKHqRKmNmppN8nYglhRctb3f2hlLRTgG9zCRzMbF9gIjkuPGVmNwBXxIeXuPuNFeXJhZk1IexvMYCwf8YmwHzCIls3u/uEpGsLXihKRCRX48aNq/iiPCl4kKqSaB97G5gRf28EdAMOBA40sw7u/ncAM9uTsIhSuUWrUpmZAbcAi4E/53D93sClhG2wC9n3IlO52wHPATsCXxM2FVsBdASOIgRJ64IHd18WW1duBU4G7itVXUREkj399NO89957LF++fN25q6++OkuO7Or0Kn9SpRLBwy3uPjj+HA/sBtwf066Jm0VB2JhqSVJaNscDe8eysy6dHbcXH05oDXg8v5eQtdxNgecJgcN1QAd3P8rdf+nu3QmBUGrLCsCdwDzCFuGbpEkXESnKmWeeyejRo7n11ltxdx5++GFmz55dVJkKHqTSmVk90my6BRC3Ah8aHzYnbEgFIXgY4e4/5PAU5xNaEe7J4dprgd2BM4Hvc7g+V1cCOxDqfLW7r0pOdPdv3X1maqa4IdZIoD2hq0NEpKQmTpzIiBEjaNWqFb///e+ZNGkSX3zxRVFlKniQqrArsCmwBngvTfrSpN8tfgPvAdxeUcGxC2Jv4GV3n1XBtfsAFwGj3L1kCx/E+p4RHw7Ndm0Gie6Ks0tTIxGR9Zo0aQJA06ZN+eqrr2jYsCGfffZZUWVqzINUhUSXxccZtrjeNR5XA7OA/YAp7v5+DmX3j8cXsl1kZo0JN+mFwHk5lJuPbkBr4At3/8DM9geOiOfmAf9x90mZMrv7u2Y2H9jPzNq6+4IS109E6rAjjjiCRYsWcckll9C1a1fMjDPOOKPijFkoeJCqkDxYMp3L4vFZd19iZp2Bf+RYds94zHhzjq4n7Aw60N2/ybHsXHWKx4/NbDgwKCX9ajN7FDgpQ/AEof79gV6kHxshIlKQq666CoBjjjmGI444guXLl9OyZcuiylS3hVSFcsGDmbU0s/3M7N+EG+Yi4GIAdx/m7o/mWHbnePwg0wWxJeB8YKy7j86r5rnZPB57EGZN3EgYONmKMMtiDnAMcFuWMhKtLF3SJZrZEDObamZTFyxQw4SIFKZRo0ZFBw6g4EEqWZxG2Tk+/KOZuZk5IViYCBwOvAn0dPcP8yx7U6BpfPhthmuaAPcSpnFW1piCxP+jBsDd7n6Ju3/q7ovc/QlCi4IDg8xs+wxlLIzHLdIluvud7l7m7mVt27YtZd1FRPKmbgupbDsALQk3zxHxnAPLgC+AV9x9YoFlJ8LnFXHWQjo3EGZwnOrucwt8noosSfr9n6mJ7j7VzKYBZYRulnRb2S2Ox81KXTkRkVJT8CCVLdFl8am7D84lg5kNJrQWpLrN3X+T9HhRPDYys0buviJNnqOBtYRv/aljERIDNc8ysyOAT9z99FzqmGJW0u+ZhjB/RggetsyQ3iIes65TISJSiO+++46PP/54g0WievToUXB5Ch6ksiWCh2kF5O3LhmsxzEtOjCs0LiVMA90cyNSyUA84OMvzbB9/NiugjgDTk35vDaQblNAmHjOtW9E6Hr8usA4iImndddddDBs2jC+//JLOnTvz+uuvs99++xW1t4XGPEhlKyZ4mOburyf9zEpzTeLGvXu6Aty9o7tbuh/Wr69wSTzXuYA64u5zgMnxYe/UdDNrxfr3YWpqekr9p2dIFxEpyLBhw5gyZQrbbrst48aNY8aMGRQ7dkrBg1S2xOyBQoKHXCR2fNmv1AWb2eA4wHNWDpdfH49Xx6mmiTIaA3cQxmdMI/OU0n0JY0HGF1pfEZF0GjduTOPGjQFYsWIFu+66Kx999FFRZSp4kEpjZtuwvrm+kG/U75rZGjP7zMx+b2bputnGxuMhhdSxAon/H6uyXgXEFStvBNoBk83sFTMbQ9g18zjCdM3j0+2caWadCLMsJmmBKBEptQ4dOrBo0SL69+/PoYceylFHHUX79u2LKlNjHqQyJVod/uvui/LINxf4PfAGYUnrw4GrgO2AwckXuvsMM3sd6GFmHStaojpPia6GdFuJl+Pul5jZRMKW3F0I00g/B/4ODM0SGCQGcla4HLeISL7GjBkDwDXXXEOvXr34/vvv6du3b1FlWpovQiIbHTP7PXANsKO7f5qSNhB4ALjO3QvfY7b8c35EGIy5U5aVIYt9jk2A2YQZIdtlmXK6TllZmU+dmmnoRHpvXFWyrTykCnW/rl91V0FqiTVr1jB//nxWr1697tw222yzwTVmNs3dy3IpTy0PUlM8RAgeuhK6ApKNBi4AzjGzmyraljsXZrY1YX2IMyorcIiGEKZvDs4lcBARydett97KH/7wB7bYYgvq1Qu9sWbG229n2jGgYgoepKawTAnu7mZ2LmEw4mXA5cU+mbt/ke05S8HMmgK/I8zAGFHB5UXRN1iRumvYsGF89NFHtG7duuKLc6TgQWqK4wizEdLO2nD3ydSwAcDuvgzYqrrrISK129Zbb12S/SySKXiQjY6ZPQu8BLxLGAtwOGFfirvdPd3SziIiksH2229Pz549+fnPf06jRo3Wnb/wwgsLLlPBg2yMPgBOBToQ/o1+TOiOuLka6yQiUiNts802bLPNNqxcuZKVK0sztEqzLURqmEJmW4iIVESzLUREaoFsU2znd9cg2FLqVwvfzvPPP5+bb76Zfv36YVZ+/PcTTzxRcNkKHkRERGqhk046CYCLL7645GUreBAREamFunXrBsDBB2fbVLgwCh5ERERqoU6dOqXtrnB3LRIlIiIi5T311FOVVnaNWlSnrjOzWXGL6OSftWb2vZlNNrMLzaxRHnmXm9nnZvaQmVXYrmVm+8bnG5om7dQ05buZrTazuWb2mJnlNIq3rjCzpvG9mWLpvh6IiBRh2223XffTuHFj3nnnHd555x2aNGnCtttuW1TZCh5qpmeB++LPKOBNwp4PfwPGm1njHPM+G88NiPkuyJQp3txuARYDf05zSWIHyhlJ5Y+Iz7EpcDTwqpl1TZO3ToorTF4PlAEnV3N1RKSWeuihh+jevTsPP/wwDz30EPvssw+PPPJIUWWq26JmGuru45NPmNnOwARgX+B/gWG55DWzhvHas4ChZvawu3+ZJt/xwN6EnSvTbTyVCAr+7u4jU+rWhrCs9DbAr4HTsr66uuVOwv4WN5jZA9ocS0RK7frrr2fKlCm0a9cOgAULFnDIIYdw7LHHFlymWh5qCXefCfxffNgzj3yrgIuAJcAmwGEZLj2fsLfEPakJZlYP2Cs+fCfNc3wDJCYU/yTXuuXKzMrMbLNSl1sVYrAwEmhPaAESESmptWvXrgscAFq3bs3atWuLKlPBQ+0yLx4b5pMpbjk9Mz7cIjXdzPYmtDq87O6z0hSxK6FrYg3wYYan2SweK2Nvit8A88xsjJkNqKDbJisz2z2O1XgvQ3rLOO7j61Lki+6Lx7MLrbeISCZ9+/alT58+DB8+nOHDh/Pzn/+cn/3sZ0WVqW6L2qV7PH5QQN7Elmvz06T1j8cXMuRNdFnMdPcVqYlmtgXQJz58oIC6VeQ5QndN//iz2MzGAP8CXnL3NXmUlRjUmXb3TsJrNWB6ifLh7u+a2XxgPzNr6+4L8qiviEhWf/3rX3n00UeZMGEC7s6QIUM4+uijiypTwUMNZ2YNCBtInQz8ClgE3J5nGXsA2wGrCDfiVD3jcVKGIhLBw7sp5W5BuKlfD7QljLd4NZ+65cLdRwGjzKwLYWzGQGBQ/JlnZqOBUe7+Rg7FJYKATJtHdIvHTMFDvvkSJhECn17AQ6mJZjYEGAJhkxsRkXwcc8wxHHPMMSUrT8FDzTQuw8y+/wDnuftnuRRiZq0IN/ebCV1Y52QYLNk5HjO1aCSChwFmlm6ntTeBw939P7nUq1DuPgOYYWaXAQcSAoljgfOA88zsE8LslFHu/lGGYipqQagoeMg3X8L7hOChC2mCB3e/kzC4krKyMu1mJyIVat68edZFohYvXlxw2QoeaqZnWT++AcK3+p8CfYFbzexkd0/X/QDpA48VhJv7s6kJZrYp0DQ+/DZNurE+uHga+CaRBLQB9onpv407tlV6k7yHrWJfJUwNPRc4hBBI9AeuBq42s2lAH3df95rMrD7hfVxDmHKaTiIIWBckFJovxcJ4LDfmRESkEL1792bevHn84he/4Ljjjit6bYdkCh5qpnRTNRsCfwQuBZ41s24Z+voTgYcBWwI9gMbACDM7wN0/Sbk+MRZiRYZphDskXTMo+WYc69UUeBE4CPgTcHpuL3Fd/hsJQUiyb9w9p51e3H018B8zex2YDNwQ69sNaM6GAdHuhEDp3bgGQ2pdWgA7At+ltO4Umi9Z4ivAZrm8LhGRiowdO5bvv/+exx57jCFDhrB8+XKOO+44Bg4cyOabb15U2Qoeagl3X2VmVwCnsr4V4uk0l6au87AVIaDoBPzLzPaN39wTFsVjIzNrlGZAZKLLYnZq4BDrtczM7iF0j/xPurqbWS/gyljvJsAs4FZ3/3+EbofUcHk2UGHwEFtNjiSMgehLmIq6hjDwcxQwJyVLroMeU1sXCs2XrEU8pltDQ0SkIC1btuSUU05h0KBBjB49mnPOOYfly5dz4YUXFlWugodaxN3Xmtkswjf13UgfPKTmmWtmvwTeJszWOJGw7kAifZmZLSVMxdwcmJtSRCJ4yHTjBFgej+X+vZnZfsAzwK3AUMLYi67A6vj8HSt6DSnlNQIOJwQM/Vjf5TKVMPviQXeflyF7Igh4M0N6Ym5TpvEO+eZL1joe003lFBEpyMSJE3nggQd49dVXOfDAAxkzZgwHHXRQ0eUqeKhF4mJNHePDH3LN5+4fmtnthIGF15jZg7G5P2E6odthdwoLHg6Px3QzEU4AJrr7JUnnyo29yCbOOOlNCBiOZn03ykzC1NB/ufvHORSVGJfwY5rnaBnrCuVfa6H5ku0ej9kCDBGRnHXs2JHNNtuMgQMHcuedd9KgQbjlT58e/sx07Vr4bgEKHmqJeAO9ntDqsIow8yIf1xO6PHYATgLuTUobRwge9iOMX0jWJR7L3fTMrAlh9cqBhO6CdHtiLAMOMLPfEW7ys/KsN8AdrB9LMTfWfZS7T8m1gPj+/TQ+PN7Mhie6aGLXzr2sXx3zo2LzpbEvYQXP8bnWWUQkm44dO2JmPPvsszz33HMk90ibGS+99FLBZSt4qJkuN7PBSY/bEGY0/ARYS5iuOSufAt19QRyc+AfgSjO7P6n1YSxhlsIhhEGZAJjZNqwfzDjEzAbG3+vFuuwV0xcDp7n75DRPfS1QHzgX+KOZTQaucPdxeVR/KTFgICwKVci6q3sSBo5+Sei+mW1m04FWhODgPUJQ1hC4y8yGufuIIvKtY2adCLMsJmqBKBEplfHjx1da2Vqeumbqw/pFkAYRbuorCLtYdnf3Owos9++EFSa3j+UC69ZPeB3oYWYdk67vkvT70Un1OYEQzMwkBB27uHvaLdzcfWmcObElcAAhoB0Tu2By4u7nu/up7v5CgYEDrB+38GJ8LXMJAzy3Ae4mvMe3E7om6gFTisyXLPFe57W4l4hIvoYMGVKSctTyUIPkO3gw37zu/gPhJp7OMML4gVMJAQHu/jhhFkHR4gyPiWb2IKH1o6oXQkqMW5gS17tIN+7i/PhTinwAmNkmhEGqXwEP51NhEZF8TZ2aaRHc/Ch4kFyNBi4AzjGzmzJsy50XM7uTMBZiPKHFowtwFXBbynTRqlDR8tKlzpcwhBCwDdZ23JKq+3X9qrsKUssk765ZDKv6v9FSU5nZPoQ9GP7i7peXoLwLgOOAnQlrMHxMaLq/u4juh0Lq0ZCwJXk9oIW7L68gS1H5kvI3BT4ljpfINWAqKyvzUn17EBFJiKsAl1V8pcY8SB7cfbK71ytF4BDLu8nd93X3zd29mbt3cfd/VmXgEHUCGhFWiMwnACg0HxDW0HD3rdx972poaRGROuLLL7/k6KOPpm3btmyxxRYcc8wxfPllum2McqfgQeo8d5/u7ubueU16LjSfiEhVOuWUUzjyyCOZO3cuc+bMoV+/fpxyyilFlangQUREpBZbsGABp5xyCg0aNKBBgwYMHjyYBQuKmxWuAZMiIhupN656srqrkJPu3au7BhupfhvHgNc2bdowcuRIjj/+eAAeeOABWrduXUGu7NTyICIiUovdc889PPTQQ2y55ZZstdVWPPLII9xzzz1FlamWBxERkVpsm2224YknnihpmQoeREREarFzzz233LmWLVtSVlbGUUcdVVCZ6raQOsnM6pnZ52bmZvZ1XLNBRKTWWb58OW+++SY77bQTO+20E2+//TYLFy7k7rvv5vzzzy+oTLU8SF11GLB1/L0t0A94rPqqIyJSOT755BNeeumldVtyn3XWWRx22GE8//zzdOrUqaAy1fIgddWp8Tgn5bGISK0yZ84cli5duu7x0qVL+eqrr6hfvz6NGjUqqEy1PEidY2abA0cSNt86ARgH9DWz9u7+VbVWTkSkxC699FI6d+5Mz549cXdeeeUVfvvb37J06VIOOeSQgspUy4PURb8iLCv9qru/ArwA1AdOzpTBzOqb2TIzW21mTcxssJlNNLMlZrbAzO43szbx2iZmdoWZvRPz/NfMrjYzBesiUqXWrl3LbrvtxsSJE+nfvz/9+/fntdde4/TTT2fTTTflr3/9a0Hl6o+Z1EWJdVmHJx0Pi+eHZsizG9CEsHnXKOAQwm6gLwB9CAFJWzMbAjwHtAReJewW+j+EbcaXAn8r5QsREcmmXr16XHTRRUyaNKngmRVpyy1ZSSI1gJl1AToDy4CH4+kxwPfAzmZ2YIasif0rdgI2BTq6ez93PxroSegCOQx4CXgG2Nbdf+nuhwBnx7wDS/tqREQqdthhh/Hoo49Syv33FDxIXXNaPD7q7j8AxB0xR8fzmQZOJoKHT4Fj3f3bRIK7vwHMAwx4z90vcPeVSXkTq7P8pNBKm9kQM5tqZlOLXZNeROqWv//97wwYMIBGjRrRokULmjdvTosWLYoqU8GD1Blm1gg4Pj4cnpKceDzAzJqlyZ4IHv7i7ovTpCfyXJUmrWU8fp1bTctz9zvdvczdy9q2bVtoMSJSBy1ZsoS1a9eycuVKFi9ezJIlS1i8ON2fsdxpzIPUJUcDmwOzCTMs1nH3SWb2EbAL8Etg3cLvZmbAT+PDcmtBmNkOQHPgU3d/O83z7hWP6dJERCrdd999x8cff8zy5cvXnevRo0fB5anlQeqSRJfECE/f+XdfynUJOwEtCMHBN2nylcXj5AzP2y0epyWfNLNeZvaimX1jZkvN7D0zOzP7SxARyc9dd91Fjx496NOnD7///e/p06cP11xzTVFlKniQOsHMtgZ6x4cjMlw2AlgLHGBmOyedT3RZTCufBVgfHEzNkF4uv5ntRxhYOZ3QlfILYCSwOkMZIiIFGTZsGFOmTGHbbbdl3LhxzJgxg2K7P9VtIXXFKYRg+TV3/yTdBe4+x8xeIMyaOBW4PCYlbv6ZgoO0LQtJuhKCkjeTzp0ATHT3S5LOPZvtBYiIFKJx48Y0btwYgBUrVrDrrrvy0UcfFVWmWh6k1otjFgbFh8MruDyRfrKZ1Y+/VxQ8dCVM1ZyR5rm3B1oBHyVmd0TLCC0cvzOzjhXUSUSkYB06dGDRokX079+fQw89lKOOOor27dsXVaZaHqQu6AVsH38fYmYnZbk2sdD7VsDhwFNAF0JwUK5lIQ6W3IwQHCxJU16mLo9rCatangv80cwmA1e4+zhEREpozJgxAFxzzTX06tWL77//nr59+xZVpoIHqQtOSfq9ex75TjWzdwgzNGZmmKJZUZdFIn168kl3XwpcbGaXAPsBtwBjzGxzd1+bRx1FRCr03Xff8cUXX9C8eXOaN2/Ou+++S9euXSvOmIGCB6n13P0kIFtrQ0UsS9kPAQ9lSb8CuCJLugMTzexBwhLWpVsCTkQEuOqqqxg+fDjbb7899eqF0QpmxksvvVRwmQoeRKqYmd0JrCHsjTGf0C1yFXBbhimkIiIFe+ihh/j000/ZZJNNSlamggeRqvcBcFz82YSw2dbFwN3VWSnZ+HS/rl91V0FqgT333JNFixbRrl27kpWp4EGkirn7TcBN1V0PEakbrrjiCrp06cKee+5Jo0aN1p1/4oknsuTKTsGDiIhILTZo0CAuu+wyOnXqtG7MQ7EUPIiIiNRibdq04dxzzy1pmQoeREREarFu3bpxxRVXcOSRR27QbaGpmiIiIpLWjBlh8dvXX3993TlN1RQRqaXeuOrJ6q5CnTG/e+2a2dIv6eWMG1f6hWsVPIiIiNRyTz/9NO+99x7Lly9fd+7qq68uuDxtjCUiIlKLnXnmmYwePZpbb70Vd+fhhx9m9uzZRZWp4EFERKQWmzhxIiNGjKBVq1b8/ve/Z9KkSXzxxRdFlVkjggczm2VmnvKz1sy+N7PJZnahmTXKI+9yM/vczB4ys4NzeP594/MNTZN2apry3cxWm9lcM3vMzMpK8T5UBzObGl/PHhtBXZrG93RK3Ga7ouvTfm5mtouZnWdmI83sw3iNm9mxJahjEzO7NNZxkZktM7PPzOxhMzugmNcjIlKIJk2aANC0aVO++uorGjZsyGeffVZUmTVtzMOzwLz4ewNga2B/wk6JA8ysl7svzyFvK8J+AgNivgvjqn/lxD/qtwCLgT+nuSQx12UG8HYiG9AGOAg4GjjczA5w9+lp8m+0zKwxsBfhtX9QzdXB3ZeZ2fXArcDJwH2Zrq3gczsLOK/U9TOz7YDngB2Br4GXgRVAR+Ao4C1gQuL6fF6PiEihjjjiCBYtWsQll1xC165dMTNOP/30osq0mrAPj5nNArYFern7+JS0nQl/kNsA57v7sFzymllDYBjhRrIS2MHdv0zz3CcA/wKuc/dyo0vMbCJhS+WT3H1kSlobwlbN2wD3uPtp+bzu6mZm+xPe2xfc/dDqrg+AmW0CzAbWAtu5+8oM12X83MzsdGBnYCrh87kbOBgY4O6PFFivTQnBwQ7AdfF5VyWltwZau/vMQl5PsrKyMp86dWoh1ZQaRrMtqk5tnm2RbMWKFSxfvpyWLVuWSzOzae6eU0t5jei2yCb+Mf6/+LBnHvlWARcBSwibEx2W4dLzCdsk35OaYGb1CN/MAd5J8xzfAInFw3+Sa91yZWZlZrZZqctNsk88vp71qioUb64jgfaElqNMzifD5+bud7n7pe7+kLt/WqKqXUkIHEa4+9XJgUN8zm9TA4d4PtfXIyKSl5EjR3L//fdvcK5Ro0Y89NBDjBo1qqiya3zwECW6Ixrmk8ndfwQSf9C3SE03s72BvYGX3X1WmiJ2BTYlbK/8YYan2Swe/5tP3XL0G2CemY0xswGxm6EoZrazmd1tZl8CN8bTl5vZzNiXXz/l+t3jeIH3MpTXMo4p+LoU+aJE8/7ZGfJW9LmVVGw9OCM+LDcuJgdZX4+ISCH+9re/0b9//3LnBw4cyN/+9reiyq4twUP3eCykXz7RdjM/TVr/eHwhQ97EeIeZ7r4iNdHMtgD6xIcPFFC3ijwHzCLU8yFgvpkNN7NDU2/yuYhN/W8Bg4D3gdVJz7MtYezAzSnZEk1c0zIU25UwBiR1vEeh+XD3dwmf135m1jZN3v7xmOlzK7VuQGvgC3f/wMz2N7MbzOz/zOwPZrZftsw5vB4RkbytWbOG5s2blzvfvHlzVq1alSZH7mps8GBmDcyso5ldDfwKWATcnmcZewDbAasIN8hUPeNxUoYiEsHDuynlbmFmRwEvAm2Boe7+aj51y4W7j3L3XWM9/gp8T7jxPwd8aWY3m1n3bGUk1bkPMAL4AdgXGEjozvnC3X/O+hvy2WbWMSlrIgjI1AnfLR4zBQ/55kuYRAgueqVJ65l0TVXoFI8fm9lwwjiRK4AhwNXARDN7xMyaZCkj2+vBzIbEmS9TFyxYULqai0ittWrVKpYuXVru/JIlS1i5ssLhVVnVtOBhXGIqJOGG/xnwB8JMin3cPae5J2bWyswOBx4jvAfnpRssCXSOx0wtGongYUDyNE1CN8rYWMfD3f2KXOpVKHef4e6XEloHegB3APUJMwomm9nH8RvwLunyW5jmelfMc7q7T2X9zXtafI5nCEFSPSB5ymFFLQgVBQ/55kt4Px67pEnrHI9VNUNk83jsQZg1cSNhxkUrwiyLOcAxwG1Zysj2enD3O929zN3L2rZV44SIVOy0007j2GOPZdasWevOzZo1i4EDB3LaacWN36/JUzUhfKv/KdAXuNXMTnb3dN0PEAKP1HMrCDf3Z1MT4uj5pvHht2nSjfU3qaeBbxJJhJkf+8T038YRrJX+ddHD1JlXgVfN7FzgEOB4QqvB1cDVZjYN6OPuya/pOKAD8Jq7Px7Ppbu5zwL2JIzzIHaN/JQw5mNGhmptEIQUky/FwnjcYKxKRZ9bJUkE4Q2Au9z9kqS0J8zsK+ANYJCZ/dHd041/Sft6REQKdfHFF9OsWTMOPvhgfvjhB8yMTTfdlMsvv5yzzjqrqLJrWvAwNM1UzYbAH4FLgWfNrJu7r0mTNxF4GLAl4VtiY2BEXIPhk5TrE2MhVmSYPrdD0jWDUm7GmFlTQrfFQcCfgLwm1ZrZjYQgJNk37n5xLvndfTXwHzN7HZgM3BDr2w1ozoY31qPi8dGkc+mCh8Q37LnxuDvhRv2uuy9L8xpaEL6Bf5fSKlRovmSL43GzlPMVfW6VYUnS7/9MTXT3qTFoKyN0qaQLHjK9HhGRgp155pmceeaZ/PDDD7h72jEQhahpwUM57r7KzK4ATmV9K8TTaS7dIPAws60IAUUn4F9mtq9vuOjFonhsZGaN0gyITHRZzE4NHGK9lpnZPYTxA/+Tru5m1oswxe+nQBPCN/tb3f3/AccSuiGSzQYqDB7it+8jCeMW+hLGLqwhDCAcRWhGT7Z3PE5MOrfBN/9YZqJJPTFOIddBj6mtC4XmS9YiHr9LOb8oHjN9bpVhVtLvmYKdzwive8sM6Zlej4hI0Zo1a1bS8mramIe03H0t6/+A75ZjnrnALwnjEroDJ6akLwMSI002p7xE8JDpBgiQWO2yXJAWR+A/Q+jTPx74BWG+/+r4/B3d3VJ+OmZ6IjNrZGb9zexBwuqGowgBxNvABUAHdz/U3e9NXYMA2CoeF8ay2hACly/cPTFV8ueEAOeN+N7B+iDgzQzV+lk8ZhrvkG++ZK3jcYOpnDl8bpUhuZ6tM1yTaEX6IUN62tcjIrIxqvEtD7BusaaO8WGmP87luPuHZnY7YWDhNWb2YGzuT5hO6HbYnfVN9Qm5BA+Hx2O6GQUnABNT+sfLjb3IxswaAL0JLQxHs77JfiZhaui/3P3jHIpaGvNuA3xC+VaHJsC18dyNSfkS1/2Ypm4tCa9xXTklyJds93hMF2Bk+9xKzt3nmNlkwjiX3qSs+WFmrVj/7yXT7JJsr0dEZKNS41se4g30T4RvdquA/+RZxPWEPusdgJNS0sbFY7p5+okm/HJ/7C1sjnQl4aa+hvR7YiwDDjCz36VMfczHHYTXOziWdzPQ3d13cfdrcgwcAF6Jx/NiILauWyEuPHU3sAswxt0fhnXv+0/jdcdb0sZksUtoNOtX1fwoKa2gfGnsS1hBcnyatGyfW8HMbHCcUTMrTfL18Xi1mXVOytOY8Dm1JARDmaaPZns9IiIlM3XqVObMSe29zk9NCx4uj4sgJX6eInRXXErYG+C8fFcUjLMgEt+mr4w3t4Sx8XhIch4z24b1zdBDkuozwsxeBD4n7G+wBBjo7pPTPPW1hA2RzgU+M7PX4xiIfCwF7gUOJXRLXODuU/IsA8JMjGWEbo4ZhPEjAEcAnxK6VZ5gfYsAhFkXjYEvCd0+s83s32Y2KeZpTQjmAO4ys5OLzLeOmXUizEqYlGEWy9h4PCRNGmbWNb7fr8cBpYlWgRtSzqdK/H8pt7qKuz9J+HfUjjA99hUzGxNf03GEcSbHp4yryfX1iIiUzK233soRRxzBcccdV3AZNa3bok/K4xWEP8ojgFvcPVszdzZ/JywNvD1hkaW7IayfEG8iPcysY1JgkjwX/+ik39cQFmr6kLCj4z/dPXlq6TruvhS42MwuIXxDvgUYY2abxzEcFXL383N7eRWW86aFrcn/RPgGnBhZsyehZeUS4IGUG1+ideJFQhfJUMLA0G8J79+VhDU4hhBuulOKzJdsUDymXRQsy+eW0IL1+3Yk2yldeUkSQcbdGZ73EgsbpZ1D+DfSlBBI/p0wYDdTYJD19YiIlNJ994UV8ZcsWVLBlZnViF01q5OZDSTc5NLuqlnC57mYcNNslu7baVUxs/aEgOxTd98xy3V3AGcCv3H3bIsflSRfUv5cd9Us+edmZh8R1rjYKe6LUooytaumZKRdNatObd9Vc86cOcyePZvVq9cP6+vRo8cG11geu2rWtJaH6jCaMFvhHDO7yd2LnkpnZncSWinGE/Y06AJcBdxWnYFDlFjOuqLuj4qWly51voQhhOmOgyu40Zb0czOzrQnbeJ9RqsAhyvX1SB3U/bradUOT6nHZZZcxevRodt99d+rXD9semVm54CEfCh4q4O4eV2ucBFwGXF6CYj8g9IMfR1iD4WPC+g1pm8OrWGLNh4zBQ1yYqxOh7/+tXAsuNF9S/qbA7wiBx4hs15b6c3P3LwhrT5RMPq9HRKRQY8eO5aOPPqJRo0YVX5wjBQ85iAMeSza41N1vAm4qVXkllggesrUMdAIaATPcfXmW60qVD1i3hsNWFV64/vqSfm6llu/rEREpxPbbb8+qVasUPEjlcffDcrhmOgV8Cy80n4iI5O+cc87BzGjatCmdO3emd+/eGwQQt9xyS8FlK3gQERGphcrKwhCzbt26ceSRR5a0bAUPIiIitdCgQWEW+NKlS2ncuPG6wZJr1qxhxYritv1R8CAipfFk6aYVvvFGyYqq0TTbQkqhd+/evPDCC+s2x/rxxx857LDDmDhxYgU5M9toB5OJiIhI8ZYvX77BrprNmjVj2bJlRZWp4EFERKQW23TTTZk+ff02TNOmTaNJkyZFlaluCxERkVrs5ptvZsCAAbRv3x6AuXPnMnr06KLKzLnlwcxmxR0Fk3/Wmtn3ZjbZzC5M3iExh7zLzexzM3so7qtQ0fPvG59vaJZr6sUy3cy+josS1Vgb++sxs6ZmNtfMpphZ1imY2T4/M9vFzM4zs5Fm9mG8zs3s2ArKHJ7m31Xyz4fZ8qcpr6GZ9Tazv8XNseaa2Uozm2Nmj5hZzxzKOMHMXo3/L34ws6lm9msLu5WmXpvz+yciUqi9996bDz/8kDvuuIPbb7+dDz74gG7duhVVZiEtD88Cic2eGgBbA/sTljUeYGa9siwAlJy3FWFZ5gEx34Vx8aRy4h/WW4DFpN/eOuGwWB+AtkA/4LFcXtRGaqN+Pe6+zMyuJ+wOejJwX7rrcvj8zgLOK6IqE4BP0pyfm2c5BwPPx9/nEbbQXgrsDhwDHGNmGffKMLPbCBusLSds/LUK6A38A+htZgPcfU3i+lzfPxGRYn300Ue8//77LF++nBkzZgBw8snlNi3OWSHBw1B3H598wsx2JvwB3xf4X2BYLnnjN+lhhJvHUDN72N2/TJPveMLKh9dVsEdBYivpZwk7cJ7KRnSzLUBNeD13EpZYvsHMHsiwP0NFn9+7wF8Jq1pOIyzTXWFrVJK73H14XrVOby3wKDDM3V9NTjCz44B/AVeZ2Th3H5eSfgwhcJgH9HD3j+P5LYBxhN1Xf0P5/xu5vH8iIgX7wx/+wPjx43n//ff52c9+xjPPPMOBBx5YVPBQkgGT7j4T+L/4sGce+VYBFwFLCHs8ZFrd8HzAgXsylWVmmwNHAj8SvsUtBvrGXSIrnZmVmdlmJSyvWl9PruLNbiTQntCKlM75ZPn83P0ud7/U3R9y908rpaI5cPeX3P3Y1MAhpo0GhseHv0qT/Yp4vCwROMR88wnBMcDlqd0XOb5/IiIFe+SRR3jxxRfZcsstuffee3nrrbeKXuehlLMtEt0RefXLxx0KZ8aHW6Smm9nehG+tL7v7rCxF/Yqwb8JYd/8aeASoT7jxVoXfAPPMbIyZDTCzxkWWV9DrMbPdY3//exnSW8YxBV+XIl+UaG4/O02+XD+/mmBGPHZIPmlmHYBuwErg4dRM7v4yYZvzLQmtc6kyvn8iIsVq0qQJ9erVo0GDBixevJh27drx3//+t6gySxk8JLZy/qCAvC3jcX6atP7x+EIFZZwSj/fH44iU85XtOWAWob4PAfPjgL5Dzax+AeUV+noSW15Py5DelbC/xPSU84Xmw93fJXx2+5lZ25Tk/vFY0edXjF5m9nczu9PMrjOzPukGKJbATvGYOpaiSzy+l2W77ikp165TwfsnIlKUsrIyFi1axBlnnEG3bt3o2rUr3bt3rzhjFkVN1TSzBoRvYScTvikvAm7Ps4w9gO0Ig8ueS3NJz3iclKWMLkBnwh/gRBmvEG7mO5vZge7+Wj71ype7jwJGxbocDwwEBsWfeWY2Ghjl7hWunVfk60kEAZl2xUwMsc0UPOSbL2ESIVDoRQieEnompVeWdK0x75vZQHd/pxRPYGZbAoPjw0dTkreLx9lZivg85dpUmd4/EZGi3H57uC2feeaZ9O3bl8WLF7PXXnsVVWYh387GJabCEW74nwF/IAzq28fdP8ulEDNrZWaHEwYA1gPOyzBYsnM8ZmvROC0eH0iMZnd3J/Qlw/qBh+nqcWh8PdvkUu+KuPsMd78U2BboAdxB6G44D5hsZh+b2R/MbJcsxRT8eqi4BaGi4CHffAnvx2PqN+vO8VhIi1RF3gTOBfYAmhHGDRwBvEWYIfGCmf2k2CeJQfJIQgvZi+6eug5zYum2pVmK+SEem2dIz/T+JeowJE77nLpgwYIcai0ist6cOXOYOHEin3/+OYsWLeKVV14pqrxip2pCmEL4U6AvcKuZnRwHiaUzLs109hXA4e7+bGqCmW0KNI0Pv01XoIW1JY6PD0ekJI8AriRMBT3X3X+gvM7At+7+eZq0gsWb/avAq2Z2LnBIrGd/4GrgajObBvRx93WvrZjXE7tHfgqsYX3/fKpEELAuSCg0X4qF8bhu3Eoun18x3P3mlFNLgafN7HngZcL4gisI41GK8f8IUy6/IP1gycQ/ai/iOcq9f8nc/U7CzAzKysqKeR4RqWMuu+wyRo8eze67775ucywzo0ePHgWXWaqpmg2BPwKXAs+aWbfk+exJEoGHEQaP9QAaAyPM7AB3T52rnxgLsSLLFLajgc0J/c0b3Pjc/WMze51wE/kl6Uf7dybzt+nE67sRaJNy+ht3vzhbvqR6rAb+E+syGbiB8Nq6Eb6JJt9Yi3k9uxNu1u+6e7mFy82sBbAj8F1KC1Gh+ZItjsfNks7l8vmVnLuvNLM/AY8DPyumLDMbRmgJmgf0dvd5aS5bEo/N0qSRkrYkQ3q6909EpGhjx47lo48+olGjtOs4FqRUUzVXEb7hfcP6Voh0hrr7YHcf5O59gO2Bd4B2wL/SrLK3KB4bWYbVK1nfhH9/hvQRKdel6gK8bWZXWljN8Tsz+5eZtUy65ljWj19I/GRd/TDBzDY1s+PN7HHCGIbbCDeSF2Kd5pTw9eQ66DG1daHQfMlaxGPyOg6L4jHb51dZEqtLFtxtYWZ/I3SLLCAEDh9nuHRWPG6bpbjEYl+zMqSne/9ERIq2/fbbs2rVqpKWWbK9Ldx9rZnNInxD3w14Ooc8c83sl8DbhNkaJ7K+Xz+xAt9SYFPCt/ENRrmb2daE5uS1hAV80nkQuBk4wMx2jmtSJPI3AXYmfEN+ijCTYU9gKKGP+n9jPTpW9FpS6tUIOJwwaLIf65vup8Z6PpjuG2yxr4f1QcCbGfImvoVnGu+Qb75kreNx3VTOij6/SpaoT7quqgqZ2V+ACwmtQoe6+/tZLk8EVXuYWZMMMy72Trk2Vbn3T0SkFJo2bUrnzp3p3bv3Bq0Pt9xyS8Fllix4iFPjOsaHOf/BdvcPzex2woDCa8zswdjMnzAdOIjQtJ568zmF0HryUobBlrj7d2b2FPALwrf1y5OSOxEGM45191/Hcy+a2Y6EG///5vo64qC63jHf0axvsp8JPAD8K8s311K9nsS4hHI3r9iSckJ8mNrCUGi+ZLvHY2qAke3zq0y/jMcpWa9Kw8L+G5cQWgEOdfe3sl3v7l+Y2XRCC80AUsaqWNi7pQOh6yPTrJNM75+ISFGOPPJIjjzyyJKWWZLgId44rye0OqwC/pNnEdcTboQ7ACcB9yaljSPcfPYj7BeQeE4jdB9A5ib+hBGEm+3JZva7pPEYXQgDNv+Ycv27QGszq+fua3N8DXcAp8ff58bXMMrdc7p5Fft64mfw05h+vJkNd/cVseytYn0STfgfJT1vQfnS2JcwYHB8yvm0n1+xzKwz4Yb8TPL4mvh6zo0/AOX2SzGzwYTXNTu1VcnMrgMuI3S5HJo67iSLPxEWiPqzmU1MjN8xs3asn748NMu/p0zvn4hIUQYNGlTxRXkqJHi4PP7xTWhDGHT4E0Jz+3n5riTo7gvioMQ/AFea2f1JrQ9jCbMTDmHDm3wvwpiJHyk/7z7VvwnjMbYidCc8Fc93Bt5099RvxFsAX+UROEAY6X8vMIrQcpBPXij+9exJGHz6JaELaHb8NtyKEBy8RwjsGgJ3mdkwdx9RRL51zKwT4T2b6O6p8wjHkv7zS87flQ3XB0l8C7/BzNYNSnX35NUZOwJjgIVmNjPWvzmhNak94d/iZelm8bB+rM8GnYBmdiRhNguEjbbOSTM7COBDd99gd1B3f8TM7iAsRf2Omb3A+o2xWhDeh3+kK6yC909EpCgff/wxV1xxxbqNsRKKWWWykOChT8rjFYRBfyOAW9w9W9N2Nn8nLM+7PeEb+N0Q1k2IMwx6mFnHpMAksdLiWHfPNIKdWMYqM3uQMGXvVDYMHtIt7HMM63dXzIm7n5/P9WkU+3oS4xZeJHSTDAX+h9BnfzfhpvgHYAjh5ploESk0X7JEWFtugbAsn1+yFsA+ac7vlOZcwluETaa6EwYqdiF8c/+SEMTdluXfYtd4vDvl/OZJv5ex/r1J9TLhfdqAu59tZq8BvyZs7FWfMHDzHuCOLAFlxvdPRKRYp5xyCn/4wx+44IILGDduHPfeey9hNYHCWbEFVAUzG0i4sWXcDrmAMusRps194O5lSeePIazw17Wivu6NSfzWeybwG3e/rbLzJeXfhBCArQW2SzclszI+v2KY2UeEQZw7ZVlOuqrqUuH7l6qsrMynTs20EGg1ejJ17azCvVHhOqx1Q/fr+lV3FaQW6NatG9OmTaNTp068805YdPeggw7i1Vc33APQzKYl3w+zKdmAyUo2GriA0Ix8k2ffljtXOxNmQbSOXSZPE0bE/x64piYFDlFFy0uXOl/CEMKaHYOz3Pgq4/MrSJzRsjNwRnUHDlEu71/N0K90N7ruumeKlEzjxo1Zu3YtO+20E//4xz/4yU9+wtdfFzexq0a0PACY2T6Ekep/cffLK7o+h/IGEqaF7grcRRiwNhv4W1zNr8aIi3QtIXQrtHD35RVkKSpfUv6mwKfE8RKe5R9TqT+/2iCf9y/ZRtvyICIbpSlTprDbbruxaNEirrrqKr7//nsuvfRS9t13w01+82l5qDHBg2QWBxxOA2a4e9eKri82n1QvBQ8iUhlqY7eFZOHu01m/v0Kl5xMRkY1fv379yDBjDIAnnnii4LIVPIiIiNRCF1+c0/ZLBVHwICIiUgsdfPDBlVa2ggcREZFaqFOnTmm7LdwdM+Ptt98uuGwFDyIiIrXQU089VfFFBVLwICIiUgttu+22ac9PmDCBUaNGcdttea8LuI6CBxERkVruzTffZNSoUTz00ENst912/OIXvyiqPAUPIiIitdDMmTN58MEHeeCBB2jdujXHHXcc7s64ceOKLlvBg4iISC206667ctBBB/Hkk0+y4447AnDTTTeVpOx6FV8iIiIiNc2jjz7KlltuSa9evTjjjDN48cUXi95NM0HBg4iISC109NFHM3r0aD788EN69uzJTTfdxPz58znrrLN47rnniipbwYOIiEgttummm3LiiSfy1FNP8eWXX9K5c2eGDh1aVJnaGEukhtHGWCJSGfLZGEstDyIiIpIXtTyI1DBm9j3wcZZL2gDfZElvCXxfQFqx6cXUq6L0YuudrW61sV4VpRdTr2LL1r+x0qbnU69t3b1tlmvXc3f96Ec/NegHuLOC9KmF5s+h7ILTi6lXFdQ7Y91qY71KUG/9G6sjn2WmH3VbiNQ8T1Zi/orKLja9sspWvUqbrn9jpc1bkY35s0xL3RYitYyZTfUcBz1VpY21XrDx1k31ys/GWi/YeOtWaL3U8iBS+9xZ3RXIYGOtF2y8dVO98rOx1gs23roVVC+1PIiIiEhe1PIgIiIieVHwIFKLmdn+ZnaHmU02s6/MbIWZ/WBmb5vZUDPLbVpW6eu1i5ldYGbPmNknZrbczL43s0lmdr6ZbVId9Yp129TMTjSzm81sgpktMzM3s6eq6PlPMLNX4/vxg5lNNbNfm1m1/L2On9V5ZjbSzD40s7Xx/Ti2OuqTVK+GZtbbzP5mZq+b2VwzW2lmc8zsETPrWY11O8fMHjKzD8zsWzNbZWYLzOwFM/uVmVl11S2Vmd0QP083s4tzzqduC5Hay8z+CPwOmAV8CiwANgf2BloBXwM93f2DKq7Xl8BPgOXAVOBLYAtgP6AxMAM4xN0XVmW9Yt06x+dP9bS7H1HJz30bcDbhfXkRWAX0BpoDY4AB7r6mMuuQpk43A+elSRrg7o9UZV2SmdkhwPPx4TxgGrAU2B3YM56/zt2vroa6fQm0A94F5sR6bQvsAxjwOPALd19b1XVLZmZ7A5MIDQkGXOLuN+aUuZD5nfrRj35qxg+wK7BNmvObAg8CDrxcDfV6ETgVaJZyviPhD64D91XTe7YDcDdwFtAd+N9Yn6cq+XmPic8zF9gp6fwWwPsx7bxqeD9OB/4C/DK+N+NjXY6tjs8nqV7/AzwCHJQm7Thgdaxnr2qo24HApmnO70EIdBw4pZrfv0bAe4TgZkys08W55lfLg0gdZWZbA58T/mg0cfcV1VwlAMzsQOBVwrfvlu6+sprrMxi4l0pueTCzqUA3YJC7j0hJO5hw054H/MSr8RurmY0HDqaaWx4qYmZ3AacB97j7adVdnwQzuwq4FnjA3U+oxnr8GbgUOJIQuA4ij5YHjXkQqbtWJx2rtCm8Aokug8ZA6+qsSFUxsw6EwGEl8HBquru/TPiGuCWwb9XWrsZK/DvqUK21KC/x/255dVXAzPYBLgJGuXtBi0gpeBCpg+KAxOviw2fcfXW266vYTvG4EqjyMQ/VpEs8vufuP2a4ZkrKtZJd4t/R3GqtRRIz2w44Mz6slJUfc6hDY+A+wv+tdGNZctKgZDUSkY2Wme1EGDgJYSOcvQkDuqYQ+vY3JpfH41MbS1dKFdguHmdnuebzlGslAzPbEhgcHz5ajfU4hdDF05DQArI/4Uv7n9x9TDVV63pgF2Cgu2fbRCwrBQ8idcMWhD7NZC8CQ9z9q2qoT1pxfMFxwDLgt9VbmyrVLB6XZrnmh3hsXsl1qdHMrAEwkrCb5IuFNsuXyAFs+P9uNXAV8PfqqIyZ7Q+cD4x199HFlKXgQWQjZWZ/IQxmyldvd5+TfMLdXwtFWj3CFMmDCYO23jWzk/MZ+FbKeqWU2xv4P8IAzv9194/yfYLKqlsVSMz71wj24v0/wvTWL4BfVWdF3P104HQza0JoMToFuAb4pZn9rCoD91iHe4HFhOnARVHwILLxak9oXsxXw0wJcZT+F8BIM5sAvAnca2YT8/hDVvJ6xRkWjwObAOe6+8gCyq+UulWRJfHYLMs1ibQlWa6p08xsGGGGxTxCQDivmqsEQBzH8j5wiZnNA24E/gH8ogqrcQOwM3Cquxc9DkQDJkU2Uu7+K3e3An5m5Vj+Z8ArhJtSn+qqV2xK/Tdh7YnL3P3WXOtS2XWrQonn3zbLNVunXCtJzOxvwLmEhdB6u/vH1VylTO6Nx35mVpVB69HAWmCQmY1P/gH6xmvOiufuqqgwtTyI1G0L4rFddTy5me0LPEPox7/S3f9SHfXYCCSmFe5hZk0yzLjYO+VaiWJ31YXAt8Ch7v5+NVcpm0WEsQ8NCKu9zq/C565H6LLMZPv4s1kuBYlIHRQHlvWID6v8W5qZdQeeBVoA17j79VVdh42Fu38BTCd02wxITY+LRHUgNMdPqtrabdzMbChwCfAdIXB4q5qrVJEehMBhEVDwbId8uXvHTC1vhKmbEBaJMnfvXFF5Ch5EajEzuy6uJJl6vh1wD2G54S+A/1RxvboBzxECh+vc/Q9V+fwbqT/F45/NbMfEyfhZ3R4fDq3O1SU3NmZ2HXAZ4UZ8qLtXe6uMmR0UN1ZrlCbtAMLS5wB3exXvU1JKWp5apBYzMyesHvk2YWOsNYRvsF2BJoQm0yPcfWoV12shYWOuRYSBkplcXMxc9EKZ2Rhgq/iwLaEpdxGQPAPkOnd/usTPezth3Y3lwAus3xirBTCWsJ9EVW+M1ZX1wQuEjaeaE1qr1i3i5e5VuvKlmR3J+n87Uwn7NKTzobsPrZpabbCc+SJCa9I8wvu1A+G9A3iasLx3pgXBqpSZDSfP5ak15kGkdvsNoZm0M3AoYVDi94Q/ak8B/8/dF1VDvVrF42aUX38i2TVUYdNuki6UH7y4GWFXxISSb2fu7meb2WvArwl90/WBDwmtRHdUU6tDCzZ83Qk7pTlXlTZP+r0s/qTzMlBlwUN8vuuAgwizG/YnTMWdR1iwaqS7j63C+lQKtTyIiIhIXjTmQURERPKi4EFERETyouBBRERE8qLgQURERPKi4EFERETyouBBRERE8qLgQURERPKi4EFEpI4zs1lm5mbWMeX88Hh+cPXUTDZWCh5EREQkLwoeREREJC8KHkRERCQvCh5ERDYycZyBx9+HmNkMM1tmZt+a2WNmtmeaPB1jvlm5lCtSDAUPIiIbKTO7CbiDsBPq44QdRo8GJpvZgdVZN6nbFDyIiGy8hgC93L2nux8P7ErYXropMMrMGldr7aTOUvAgIrLxusPdX0k8cHcHrgT+C2wNHFNdFZO6TcGDiMjGa2TqCXdfAzwQH/as0tqIRAoeREQ2Xp9lOD8rHjtUUT1ENqDgQUSk5sp55oSZ6e+9lIz+MYmIbLw6VnD+q6RzK+OxWYY825agPiKAggcRkY3ZiaknzKw+cFx8OD4paQEhgGhtZm3TlPWzktdO6iwFDyIiG6+zk9dzMDMD/gDsCMwBHk2kufsq4NX48Np4bSLfgcC1VVJjqRMaVHcFREQko38CL5vZK8BcoCuwC/AjcKK7/5hy/dXAQcCZwMFm9h6hu6IbcANhmqdI0dTyICKy8boQOAfYHOgPtAPGAvu4+8upF7v7RKA38CJhHYhEV8XJ7n5VFdRX6ggLa46IiMjGIrH/hLtbRdeKVAe1PIiIiEheFDyIiIhIXhQ8iIiISF405kFERETyopYHERERyYuCBxEREcmLggcRERHJi4IHERERyYuCBxEREcmLggcRERHJy/8H6Pwbv5GE3bwAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 360x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#glp.obstable().at['DeltaM_s','pull SM']\n",
    "SM_ewpo={'$A_b$': 0.6, '$A_c$': -0.1, '$A_e$': -2.2, '$A_\\mu$': 0.3, r'$A_\\tau$': 0.9, '$A_b^{FB}$': 2.4, '$A_c^{FB}$': 0.8, \n",
    "         '$A_e^{FB}$': 0.7, '$A_\\mu^{FB}$': -0.5, r'$A_\\tau^{FB}$': -1.5, r'$BR(W\\rightarrow e\\nu)$': 0.8, r'$BR(W\\rightarrow\\mu\\nu)$': 1.4, r'$BR(W\\rightarrow \\tau\\nu)$': -2.6,\n",
    "        '$\\Gamma_W$': 0.2, '$\\Gamma_Z$': -0.5, '$R_b$': -0.7, '$R_c$': 0.01, '$R_e$': -1.4, '$R_\\mu$': -1.5, \n",
    "        r'$R_\\tau$': 0.4, '$M_W$': -1.7, '$\\sigma_0^{had}$': 1.5}\n",
    "TFHM_ewpo={'$A_b$': Obstable.at['A(Z->bb)', 'my pull'], \n",
    "           '$A_c$': Obstable.at['A(Z->cc)', 'my pull'], \n",
    "           '$A_e$': Obstable.at['A(Z->ee)', 'my pull'], \n",
    "           '$A_\\mu$': Obstable.at['A(Z->mumu)', 'my pull'], \n",
    "           '$A_T$': Obstable.at['A(Z->tautau)', 'my pull'], \n",
    "           '$A_b^{FB}$': Obstable.at['AFB(Z->bb)', 'my pull'], \n",
    "           '$A_c^{FB}$': Obstable.at['AFB(Z->cc)', 'my pull'], \n",
    "           '$A_e^{FB}$': Obstable.at['AFB(Z->ee)', 'my pull'], \n",
    "           '$A_\\mu^{FB}$': Obstable.at['AFB(Z->mumu)', 'my pull'], \n",
    "           '$A_T^{FB}$': Obstable.at['AFB(Z->tautau)', 'my pull'], \n",
    "           'BR(W->e nu)': Obstable.at['BR(W->enu)', 'my pull'], \n",
    "           'BR(W->$\\mu$nu)':Obstable.at['BR(W->munu)', 'my pull'],\n",
    "           'BR(W->tau nu)': Obstable.at['BR(W->taunu)', 'my pull'],\n",
    "           '$\\Gamma_W$': Obstable.at['GammaW', 'my pull'], \n",
    "           '$\\Gamma_Z$': Obstable.at['GammaZ', 'my pull'], \n",
    "           '$R_b$': Obstable.at['R_b', 'my pull'], \n",
    "           '$R_c$': Obstable.at['R_c', 'my pull'], \n",
    "           '$R_e$': Obstable.at['R_e', 'my pull'], \n",
    "           '$R_\\mu$': Obstable.at['R_mu', 'my pull'], \n",
    "           '$R_T$': Obstable.at['R_tau', 'my pull'], \n",
    "           '$M_W$': Obstable.at['m_W', 'my pull'], \n",
    "           '$\\sigma_0^{had}$': Obstable.at['sigma_had', 'my pull']}\n",
    "plt.rcParams.update({'font.size': 22})\n",
    "y_pos = np.arange(0, -len(SM_ewpo), -1)\n",
    "fig = plt.figure(figsize = (5, 13))\n",
    "ax = plt.subplot(1, 1, 1)\n",
    "ax.barh(y_pos, SM_ewpo.values(), alpha=0.3, color='b', label='SM')\n",
    "ax.barh(y_pos, TFHM_ewpo.values(), alpha=0.3, color='r', label='$Y_3$')\n",
    "ax.set_yticks(y_pos)\n",
    "ax.set_ylim([-22, 4])\n",
    "ax.set_yticklabels(SM_ewpo.keys())\n",
    "plt.xlabel('pull')\n",
    "ax.xaxis.set_minor_locator(plt.MultipleLocator(0.2))\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(1))\n",
    "ax.legend(loc='upper center')\n",
    "ax.text(2.8, -21.6, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10, rotation=90)\n",
    "plt.savefig('tfhm_ewpo.pdf',  bbox_inches = \"tight\")\n",
    "y_pos = np.arange(0, -len(SM_int), -1)\n",
    "fig2 = plt.figure(figsize = (5, 6))\n",
    "ax2 = plt.subplot(1, 1, 1)\n",
    "ax2.barh(y_pos, SM_int.values(), alpha=0.3, color='b', label='SM')\n",
    "ax2.barh(y_pos, DTFHM_int.values(), alpha=0.3, color='r', label='$Y_3$')\n",
    "ax2.set_yticks(y_pos)\n",
    "ax2.set_ylim([-8, 4])\n",
    "ax2.set_yticklabels(SM_int.keys())\n",
    "plt.xlabel('pull')\n",
    "ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.2))\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(1))\n",
    "ax2.legend(loc='upper center')\n",
    "ax2.text(3.8, -7.8, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10, rotation=90)\n",
    "plt.savefig('tfhm_int.pdf', bbox_inches = \"tight\")\n",
    "display(SM_int)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "2b5e9c4f6652448e9197772ca7c39b87",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=51.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "705a975586a246b2be0067de95000eff",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=31.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "8b16f7c7d3fb45a0b0ed607edfc4f4a5",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=11.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "# here we calculate some likelihoods for 1d plotting\n",
    "data_for_gzp   = []\n",
    "data_for_theta = []\n",
    "data_for_MZp   = []\n",
    "MZp = MZp_gf\n",
    "theta = theta_gf\n",
    "\n",
    "resolution = 51\n",
    "\n",
    "# plot vs gzp\n",
    "gzp_range   = np.linspace(0.,  1.2, num=resolution)\n",
    "for gzp in log_progress(gzp_range):\n",
    "    data_for_gzp.append(calc_likelihoods(MZp, gzp, theta))\n",
    "gzp = gzp_gf\n",
    "    \n",
    "resolution = 31\n",
    "# plot vs theta\n",
    "theta_range = np.linspace(0,  -0.3, num=resolution)\n",
    "for theta in log_progress(theta_range):\n",
    "        data_for_theta.append(calc_likelihoods(MZp, gzp, theta))\n",
    "theta = theta_gf\n",
    "      \n",
    "resolution = 11\n",
    "# plot vs MZp\n",
    "MZp_range   = np.linspace(2000,  10000, num=resolution)\n",
    "for MZp in log_progress(MZp_range):\n",
    "        gzp = gzp_gf * MZp / 3000\n",
    "        data_for_MZp.append(calc_likelihoods(MZp, gzp, theta))\n",
    "MZp = MZp_gf\n",
    "gzp = gzp_gf\n",
    "        \n",
    "# save data\n",
    "with open('tfhm_1d.dat', 'wb') as filehandle:\n",
    "    pickle.dump(data_for_gzp, filehandle)\n",
    "    pickle.dump(data_for_theta, filehandle)\n",
    "    pickle.dump(data_for_MZp, filehandle)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Making 1d plots \n",
    "with open('tfhm_1d.dat', 'rb') as filehandle:\n",
    "    data_for_gzp = pickle.load(filehandle)\n",
    "    data_for_theta = pickle.load(filehandle)\n",
    "    data_for_mzp = pickle.load(filehandle)\n",
    "plt.rcParams.update({'font.size': 22})\n",
    "gzp_gf     = 0.41836132\n",
    "theta_gf   = -0.14740343\n",
    "# Plot vs gzp\n",
    "gforplot     = [data['gzp']                         for data in data_for_gzp]\n",
    "dchi2        = [2 * data['global']                      for data in data_for_gzp]\n",
    "lfu_dchi2    = [2 * data['likelihood_lfu_fcnc.yaml']    for data in data_for_gzp]\n",
    "quarks_dchi2 = [2 * data['fast_likelihood_quarks.yaml'] for data in data_for_gzp]\n",
    "ewpt_dchi2   = [2 * data['likelihood_ewpt.yaml']        for data in data_for_gzp]\n",
    "fig, ax = plt.subplots()\n",
    "ax.set_xlabel('$g_{X}$')\n",
    "ax.set_ylabel('$\\chi^2_{SM}-\\chi^2$')\n",
    "ax.plot(gforplot, quarks_dchi2, 'g-.', label='quarks')\n",
    "ax.plot(gforplot, lfu_dchi2, 'b--', label='LFU FCNCs')\n",
    "ax.plot(gforplot, ewpt_dchi2, 'r:', label='EWPOs')\n",
    "ax.plot(gforplot, dchi2, 'k-', label='global')\n",
    "ax.legend(loc=[1.025,0])\n",
    "ax.grid(True)\n",
    "ax.set_xlim([0, 1.0])\n",
    "ax.set_ylim([-20.7, 50])\n",
    "ax.yaxis.set_major_locator(plt.MultipleLocator(20))\n",
    "ax.yaxis.set_minor_locator(plt.MultipleLocator(5))\n",
    "ax.xaxis.set_minor_locator(plt.MultipleLocator(0.1))\n",
    "ax.text(1.025, 30, r'$M_{X}$=' + str(data_for_gzp[0]['MZp']/1000) + ' TeV\\n' + r'$\\theta_{23}$=' + f'{theta_gf:.3g}')\n",
    "ax.text(0.013, 46, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=9.6)\n",
    "fig.savefig('tfhm_gzp.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot vs theta\n",
    "thetaforplot = [data['theta']                           for data in data_for_theta]\n",
    "dchi2        = [2 * data['global']                      for data in data_for_theta]\n",
    "lfu_dchi2    = [2 * data['likelihood_lfu_fcnc.yaml']    for data in data_for_theta]\n",
    "quarks_dchi2 = [2 * data['fast_likelihood_quarks.yaml'] for data in data_for_theta]\n",
    "ewpt_dchi2   = [2 * data['likelihood_ewpt.yaml']        for data in data_for_theta]\n",
    "fig2, ax2 = plt.subplots()\n",
    "ax2.set_ylabel('$\\chi^2_{SM}-\\chi^2$')\n",
    "ax2.set_xlabel(r'$\\theta_{23}$') \n",
    "ax2.plot(thetaforplot, quarks_dchi2, 'g-.', label='quarks')\n",
    "ax2.plot(thetaforplot, lfu_dchi2, 'b--', label='LFU FCNCs')\n",
    "ax2.plot(thetaforplot, ewpt_dchi2, 'r:', label='EWPOs')\n",
    "ax2.plot(thetaforplot, dchi2, 'k', label='global')\n",
    "ax2.legend(loc=[1.025,0]) \n",
    "ax2.grid(True) \n",
    "#plt.gca().set_xlim([0,0.4])\n",
    "ax2.set_ylim([-20, 50])\n",
    "ax2.yaxis.set_major_locator(plt.MultipleLocator(10))\n",
    "ax2.yaxis.set_minor_locator(plt.MultipleLocator(2))\n",
    "ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.01))\n",
    "ax2.text(0.025, 30, r'$M_{X}$=' + str(data_for_theta[0]['MZp'] / 1000) + ' TeV\\n$g_{X}$=' + f'{gzp_gf:.3g}')\n",
    "ax2.text(-0.21, -18.5, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "fig2.savefig('tfhm_theta.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot vs MZp\n",
    "mzpforplot   = [data['MZp']/1000                        for data in data_for_mzp]\n",
    "dchi2        = [2 * data['global']                      for data in data_for_mzp]\n",
    "lfu_dchi2    = [2 * data['likelihood_lfu_fcnc.yaml']    for data in data_for_mzp]\n",
    "quarks_dchi2 = [2 * data['fast_likelihood_quarks.yaml'] for data in data_for_mzp]\n",
    "ewpt_dchi2   = [2 * data['likelihood_ewpt.yaml']        for data in data_for_mzp]\n",
    "fig3, ax3 = plt.subplots()\n",
    "ax3.set_ylabel('$\\chi^2_{SM}-\\chi^2$')\n",
    "ax3.set_xlabel(r'$M_{X}$/TeV') \n",
    "ax3.plot(mzpforplot, quarks_dchi2, 'g-.', label='quarks')\n",
    "ax3.plot(mzpforplot, lfu_dchi2, 'b--', label='LFU FCNCs')\n",
    "ax3.plot(mzpforplot, ewpt_dchi2, 'r:', label='EWPOs')\n",
    "ax3.plot(mzpforplot, dchi2, 'k-', label='global')\n",
    "ax3.legend(loc=[1.025,0]) \n",
    "ax3.grid(True) \n",
    "ax3.set_ylim([-10, 50])\n",
    "#plt.gca().set_xlim([0,0.4])\n",
    "ax3.yaxis.set_minor_locator(plt.MultipleLocator(2))\n",
    "ax3.xaxis.set_minor_locator(plt.MultipleLocator(0.5))\n",
    "ax3.text(10.52, 35, r'$\\theta_{23}$=' + f'{theta_gf:.3g}' + '\\n$g_{X}$=' + f'{gzp_gf:.3g}' + '$M_{X}$/3 TeV')\n",
    "ax3.text(2.1, -9 , \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "fig3.savefig('tfhm_mzp.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/data.py <==
# Fit to LHCb RK log likelihood curve
import numpy as np
# f(x) gives L/Lmax roughly
def f(x):
    a               = 637.566 
    b               = -2227.24
    c               = 2833.76 
    d               = -1575.13
    e               = 336.182
    return np.exp(-(a+b*x+c*x*x+d*x*x*x+e*x*x*x*x))

range=np.linspace(0.5,1.5,num=101)

like=[]
x=[]
for rk in range:
    l = g(rk)
    like.append(l)
    x.append(rk)

print(x)
print(like)


==> anc/dy3inp.tex <==
\def\DTFHMpval{{.023}}
\def\DTFHMgzp{0.428}
\def\DTFHMtheta{0.122}
\def\DTFHMchi2{260.5}


==> anc/dy3pinp.tex <==
\def\DTFHMppval{{.044}}
\def\DTFHMpgzp{0.253}
\def\DTFHMptheta{-0.181}
\def\DTFHMpchi2{253.9}


==> anc/measurements.yml <==
# This file contains all the experimental measurements.
Sindrum II Ti 1993:
  experiment: SINDRUM II
  inspire: Dohmen:1993mp
  url: https://doi.org/10.1016/0370-2693(93)91383-X
  values:
    CR(mu->e, Ti): < 4.3e-12 @ 90% CL

Sindrum II Au 2006:
  experiment: SINDRUM II
  inspire: Bertl:2006up
  url: https://link.springer.com/article/10.1140%2Fepjc%2Fs2006-02582-x
  values:
    CR(mu->e, Au): < 7e-13 @ 90% CL

HFAG rad 2014:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/rare/2014/radll/OUTPUT/TABLES/radll.pdf
  values:
    BR(B+->K*gamma): 42.1 ± 1.8 e-6
    BR(B0->K*gamma): 43.3 ± 1.5 e-6

HFLAV rad 2018:
  experiment: HFLAV
  inspire: Amhis:2016xyh
  url: http://www.slac.stanford.edu/xorg/hflav/rare/May2018/radll/OUTPUT/TABLES/PDF/radll.pdf
  values:
    # note that B+->taunu is wrong in this file! See (correct) PDG average below.
    BR(B+->enu): < 0.98e-6 @ 90% CL
    BR(B+->munu): < 1.0e-6 @ 90% CL

PDG B->taunu 2018:
  experiment: PDG
  url: http://pdglive.lbl.gov/BranchingRatio.action?desig=184&parCode=S041
  inspire: Tanabashi:2018oca
  values:
    BR(B+->taunu): (1.09 ± 0.24) e-4

BaBar Btautau 2005:
  experiment: BaBar
  inspire: Aubert:2005qw
  values:
    BR(B0->tautau): < 4.1e-3 @ 90% CL

BaBar BKtautau 2016:
  experiment: BaBar
  inspire: TheBaBar:2016xwe
  values:
    BR(B+->Ktautau): (1.31 + 0.66 - 0.61 + 0.35 - 0.25) e-3

B->Xgamma WA 2017:
  inspire: Misiak:2017bgg
  values:
    BR(B->Xsgamma): 327 ± 14 e-6

HFAG acp 2016:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/rare/July2016/acp/OUTPUT/TABLES/acp.pdf
  values:
    ACP(B->Xgamma): 0.032 ± 0.034
    ACP(B0->K*gamma): -0.002 ± 0.015

Belle phigamma 2014:
  experiment: Belle
  inspire: Dutta:2014sxo
  values:
    BR(Bs->phigamma): 3.6 ± 0.5 ± 0.3 ± 0.6 e-5

LHCb rad 2012:
  experiment: LHCb
  inspire: Aaij:2012ita
  values:
    # The originally measured value is 1.23 ± 0.06 ± 0.04 ± 0.10
    # Using a more precise value of fs/fd from https://cds.cern.ch/record/1559262/
    # one gets 1.19 ± 0.06 ± 0.04 ± 0.07
    # see https://github.com/flav-io/flavio/issues/145#issuecomment-788085708
    BR(B0->K*gamma)/BR(Bs->phigamma): 1.19 ± 0.06 ± 0.04 ± 0.07

LHCb phigamma 2019:
  experiment: LHCb
  inspire: Aaij:2019pnd
  values:
    S_phigamma: 0.43 ± 0.30 ± 0.11
    ACP(Bs->phigamma): 0.11 ± 0.29 ± 0.11
    ADeltaGamma(Bs->phigamma): -0.67 +0.37 -0.41 ± 0.17
  correlation:
    [[1, 0.04, 0.04], [0.04, 1, 0.04], [0.04, 0.04, 1]]

# When updating DeltaM_d or DeltaM_s,
# DeltaM_d/DeltaM_s under "CKM ratio measurements"
# should be updated as well!
HFAG osc summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/osc/summer_2015/
  values:
    # to convert numbers from inverse picoseconds to GeV, divide by
    # ps = 1.519267515435317e+12 [1/GeV],
    DeltaM_d: 3.334(13)e-13 # this is 0.5065 ± 0.0019 ps^-1
    DeltaM_s: 1.1688(14)e-11 # this is  17.757 ± 0.02  ps^-1
    a_fs_d: -0.0015 ± 0.0017
    a_fs_s: -0.0075 ± 0.0041

HFAG UT summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/triangle/summer2015/index.shtml
  values:
    S_psiphi: 0.033 ± 0.033 # NB this is actually -phi_s^ccbars
    S_psiK: 0.679 ± 0.020 # NB this is actually an average of several b->ccbard modes

HFAG K*gamma summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/triangle/summer2015/index.shtml
  values:
    S_K*gamma: -0.16 ± 0.22


PDG kaon CPV:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    eps_K: 2.228(11)e-3


LHCb B->K*mumu 2020 S 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.255 +0.032-0.032 ± 0.007
    - name: <S3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.034 +0.044-0.044 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.059 +0.050-0.050 ± 0.004
    - name: <S5>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.227 +0.041-0.041 ± 0.008
    - name: <AFB>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.004 +0.040-0.040 ± 0.004
    - name: <S7>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.006 +0.042-0.042 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.003 +0.051-0.051 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.055 +0.041-0.041 ± 0.002
  correlation: [[1.00, -0.00, -0.03, 0.09, 0.03, -0.01, 0.06, 0.03],
               [1.00, 0.02, 0.14,  0.02, -0.06, 0.01, -0.01],
               [1.00, 0.06, 0.15, -0.03, 0.06, 0.00],
               [1.00, 0.04, -0.03, -0.01, 0.00],
               [1.00, -0.02, -0.01, -0.02],
               [1.00, -0.04, 0.10],
               [1.00, 0.02],
               [1.00]]

LHCb B->K*mumu 2020 S 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.655 +0.046-0.046 ± 0.017
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.107 +0.052-0.052 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.038 +0.070-0.070 ± 0.011
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.174 +0.060-0.060 ± 0.007
    - name: <AFB>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.229 +0.046-0.046 ± 0.009
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.107 +0.063-0.063 ± 0.004
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.174 +0.075-0.075 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.112 +0.054-0.054 ± 0.005
  correlation: [[1.00, 0.05, 0.04, 0.16, 0.11, -0.08, -0.06, 0.05],
               [1.00,  0.00, 0.04, 0.05, 0.08, 0.08, 0.18],
               [1.00, -0.20, -0.01, 0.02, -0.09, -0.07],
               [1.00, -0.09, -0.11, -0.02, -0.12],
               [1.00, -0.03, 0.08, -0.04],
               [1.00, -0.16, 0.14],
               [1.00, -0.04],
               [1.00]]


LHCb B->K*mumu 2020 S 2.5-4:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.756 +0.047-0.047 ± 0.023
    - name: <S3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.020 +0.053-0.053 ± 0.002
    - name: <S4>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.187 +0.074-0.074 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.064 +0.068-0.068 ± 0.010
    - name: <AFB>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.070 +0.043-0.043 ± 0.006
    - name: <S7>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.066 +0.065-0.065 ± 0.004
    - name: <S8>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.016 +0.074-0.074 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.012 +0.055-0.055 ± 0.003
  correlation: [[1.00, -0.02, -0.03, -0.02, -0.03, -0.01, -0.08, 0.06],
               [1.00, -0.05, -0.03, 0.05, 0.02, -0.07, 0.02],
               [1.00, -0.13, -0.10, 0.01, 0.03, -0.03],
               [1.00, -0.08, 0.01, 0.02, 0.03],
               [1.00, 0.06, -0.05, -0.08],
               [1.00, 0.01, 0.03],
               [1.00, -0.08],
               [1.00]]


LHCb B->K*mumu 2020 S 4-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.684 +0.035-0.035 ± 0.015
    - name: <S3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.014 +0.038-0.038 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.145 +0.057-0.057 ± 0.004
    - name: <S5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.204 +0.051-0.051 ± 0.013
    - name: <AFB>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.050 +0.033-0.033 ± 0.002
    - name: <S7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.136 +0.053-0.053 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.077 +0.062-0.062 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.029 +0.045-0.045 ± 0.002
  correlation: [[1.00, -0.01, 0.05, -0.02, -0.14, -0.10, 0.09, 0.04],
               [1.00, -0.06, -0.10, 0.06, -0.02, 0.02, -0.08],
               [1.00, 0.01, -0.14,  0.03, 0.02, 0.01],
               [1.00, -0.08,  0.07, 0.02, -0.05],
               [1.00, -0.01, -0.03, 0.01],
               [1.00, 0.03, -0.18],
               [1.00, -0.00],
               [1.00]]


LHCb B->K*mumu 2020 S 6-8:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.645 +0.030-0.030 ± 0.011
    - name: <S3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.013 +0.038-0.038 ± 0.004
    - name: <S4>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.275 +0.045-0.045 ± 0.006
    - name: <S5>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.279 +0.043-0.043 ± 0.013
    - name: <AFB>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.110 +0.027-0.027 ± 0.005
    - name: <S7>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.074 +0.046-0.046 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.062 +0.047-0.047 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.024 +0.035-0.035 ± 0.002
  correlation: [[1.00, 0.00, -0.01, -0.06, -0.20, -0.05, 0.00, -0.06],
               [1.00, -0.12, -0.24, 0.01, 0.05, 0.04, -0.10],
               [1.00, 0.13, -0.10, 0.02, -0.04, -0.04],
               [1.00, -0.16, -0.01, 0.02, -0.06],
               [1.00, -0.03, 0.02, 0.02],
               [1.00, 0.08, -0.09],
               [1.00, -0.08],
               [1.00]]


LHCb B->K*mumu 2020 S 11-12.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.461 ± 0.031 ± 0.010
    - name: <S3>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.124 ± 0.037 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.245 ± 0.047 ± 0.007
    - name: <S5>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.310 ± 0.043 ± 0.011
    - name: <AFB>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.333 ± 0.030 ± 0.008
    - name: <S7>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.096 ± 0.050 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.009 ± 0.049 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.042 ± 0.040 ± 0.003
  correlation: [[1.00,  0.14, 0.02, -0.09, -0.56, 0.02, 0.01, 0.01],
                [1.00, 0.08, -0.08, -0.15, 0.02, 0.06, -0.10],
                [1.00, 0.08, -0.12, 0.03, -0.02, -0.02],
                [1.00, -0.13, 0.03, -0.00, -0.17],
                [1.00, -0.05, -0.10, 0.12],
                [1.00, 0.27, -0.10],
                [1.00, -0.01],
                [1.00]]


LHCb B->K*mumu 2020 S 15-17:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.352 ± 0.026 ± 0.009
    - name: <S3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.166 ± 0.034 ± 0.007
    - name: <S4>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.299 ± 0.033 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.341 ± 0.034 ± 0.009
    - name: <AFB>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.385 ± 0.024 ± 0.007
    - name: <S7>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.029 ± 0.039 ± 0.001
    - name: <S8>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.003 ± 0.042 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.000 ± 0.037 ± 0.002
  correlation: [[1.00, 0.27, 0.02, 0.07, -0.53, 0.00, -0.04, 0.06],
               [1.00, -0.05, 0.01, -0.12, -0.02, -0.04, 0.10],
               [1.00, 0.29, -0.15, 0.02, 0.06, 0.03],
               [1.00, -0.28, 0.06, 0.03, 0.04],
               [1.00, 0.01, -0.00, 0.01],
               [1.00, 0.31, -0.23],
               [1.00, -0.13],
               [1.00]]


LHCb B->K*mumu 2020 S 17-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.344 ± 0.032 ± 0.025
    - name: <S3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.250 ± 0.050 ± 0.025
    - name: <S4>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.307 ± 0.041 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.280 ± 0.040 ± 0.014
    - name: <AFB>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.323 ± 0.032 ± 0.019
    - name: <S7>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.049 ± 0.049 ± 0.007
    - name: <S8>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.026 ± 0.046 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.056 ± 0.045 ± 0.002
  correlation: [[1.00, 0.14, 0.06, 0.00, -0.35, 0.02, -0.02, 0.08],
               [1.00, -0.04, -0.15, -0.12, -0.04, 0.03, -0.04],
               [1.00, 0.25, -0.14, -0.10, 0.08, 0.02],
               [1.00, -0.25, -0.07, -0.08, 0.05],
               [1.00, -0.00, -0.03, -0.09],
               [1.00, 0.33, -0.09],
               [1.00, -0.13],
               [1.00]]


LHCb B->K*mumu 2020 S 1.1-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.700 ± 0.025 ± 0.013
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.012 ± 0.025 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.136 ± 0.039 ± 0.003
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.052 ± 0.034 ± 0.007
    - name: <AFB>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.073 ± 0.021 ± 0.002
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.090 ± 0.034 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.009 ± 0.037 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.025 ± 0.026 ± 0.002
  correlation: [[1.00, -0.01, -0.02, 0.00, 0.01, -0.08, 0.02, 0.03],
              [1.00, -0.04, -0.01, 0.04, 0.03, 0.00, -0.02],
              [1.00, -0.07, -0.09, 0.01, 0.01, -0.03],
              [1.00, -0.07, 0.00, 0.01, -0.04],
              [1.00, -0.01, -0.03, -0.03],
              [1.00, -0.02, -0.04],
              [1.00, -0.08],
              [1.00]]


LHCb B->K*mumu 2020 S 15-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.345 +0.020-0.020 ± 0.007
    - name: <S3>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.189 +0.030-0.030 ± 0.009
    - name: <S4>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.303 +0.024-0.024 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.317 +0.024-0.024 ± 0.011
    - name: <AFB>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.353 +0.020-0.020 ± 0.010
    - name: <S7>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.035 +0.030-0.030 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.005 +0.031-0.031 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.031 +0.029 -0.029 ± 0.001
  correlation: [[1.00, 0.18, -0.06, -0.07, -0.37, 0.00, -0.03, 0.07],
              [1.00, -0.04, -0.03, -0.07, -0.00, -0.04, 0.02],
              [1.00, 0.21, -0.13, -0.03, 0.04, 0.06],
              [1.00, -0.23, 0.02, -0.01, 0.04],
              [1.00, 0.03, -0.01, 0.00],
              [1.00, 0.28, -0.18],
              [1.00, -0.14],
              [1.00]]


LHCb B->K*mumu 2020 P 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.255 ± 0.032 ± 0.007
    - name: <P1>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.090 ± 0.119 ± 0.009
    - name: <P2>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.003 ± 0.038 ± 0.003
    - name: <P3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.073 ± 0.057 ± 0.003
    - name: <P4p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.135 ± 0.118 ± 0.010
    - name: <P5p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.521 ± 0.095 ± 0.024
    - name: <P6p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.015 ± 0.094 ± 0.007
    - name: <P8p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.007 ± 0.122 ± 0.002
  correlation: [[1.00, 0.03, 0.02, 0.03, -0.08, -0.13, -0.02, 0.06],
                [1.00, 0.02, 0.01, 0.02, 0.14, -0.06, 0.01],
                [1.00, 0.02, 0.14, 0.03, -0.02, -0.01],
                [1.00, -0.01, -0.00, -0.10, -0.02],
                [1.00, 0.07, -0.03, 0.06],
                [1.00, -0.03, -0.02],
                [1.00, -0.04],
                [1.00]]


LHCb B->K*mumu 2020 P 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.655 ± 0.046 ± 0.017
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.617 ± 0.296 ± 0.023
    - name: <P2>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.443 ± 0.100 ± 0.027
    - name: <P3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.324 ± 0.147 ± 0.014
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.080 ± 0.142 ± 0.019
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.365 ± 0.122 ± 0.013
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.226 ± 0.128 ± 0.005
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.366 ± 0.158 ± 0.005
  correlation: [[1.00, -0.23, -0.51, 0.26, 0.03, 0.24, -0.13, -0.13],
                [1.00, 0.15, -0.23, -0.00, -0.02, 0.11, 0.11],
                [1.00, -0.09, -0.03, -0.22, 0.05, 0.14],
                [1.00, 0.07, 0.19, -0.17, -0.00],
                [1.00, -0.20, 0.02, -0.09],
                [1.00, -0.12, -0.04],
                [1.00, -0.14],
                [1.00]]


LHCb B->K*mumu 2020 P 2.5-4:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.756 ± 0.047 ± 0.023
    - name: <P1>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.168 ± 0.371 ± 0.043
    - name: <P2>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.191 ± 0.116 ± 0.043
    - name: <P3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.049 ± 0.195 ± 0.014
    - name: <P4p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.435 ± 0.169 ± 0.035
    - name: <P5p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.150 ± 0.144 ± 0.032
    - name: <P6p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.155 ± 0.148 ± 0.024
    - name: <P8p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.037 ± 0.169 ± 0.007
  correlation: [[1.00, 0.08, -0.34, 0.01, -0.21, -0.09, -0.08, -0.06],
                [1.00, 0.02, -0.02, -0.07, -0.03, 0.00, -0.08],
                [1.00, 0.07, -0.02, -0.05, 0.08, -0.03],
                [1.00, 0.02, -0.04, -0.04, 0.07],
                [1.00, -0.10, 0.02, 0.04],
                [1.00, 0.01, 0.02],
                [1.00, 0.01],
                [1.00]]


LHCb B->K*mumu 2020 P 4-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.684 ± 0.035 ± 0.015
    - name: <P1>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.088 ± 0.235 ± 0.029
    - name: <P2>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.105 ± 0.068 ± 0.009
    - name: <P3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.090 ± 0.139 ± 0.006
    - name: <P4p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.312 ± 0.115 ± 0.013
    - name: <P5p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.439 ± 0.111 ± 0.036
    - name: <P6p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.293 ± 0.117 ± 0.004
    - name: <P8p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.166 ± 0.127 ± 0.004
  correlation: [[1.00, 0.04, 0.05, -0.10, -0.04, -0.14, -0.17, 0.14],
                [1.00, 0.06, 0.07, -0.06, -0.10, -0.03, 0.02],
                [1.00, -0.02, -0.14, -0.09, -0.03, -0.01],
                [1.00, -0.01, 0.07, 0.19, -0.01],
                [1.00, 0.02, 0.04, 0.01],
                [1.00, 0.09, 0.00],
                [1.00, 0.02],
                [1.00]]


LHCb B->K*mumu 2020 P 6-8:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.645 ± 0.030 ± 0.011
    - name: <P1>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.071 ± 0.211 ± 0.020
    - name: <P2>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.207 ± 0.048 ± 0.013
    - name: <P3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.068 ± 0.104 ± 0.007
    - name: <P4p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.574 ± 0.091 ± 0.018
    - name: <P5p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.583 ± 0.090 ± 0.030
    - name: <P6p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.155 ± 0.098 ± 0.009
    - name: <P8p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.129 ± 0.098 ± 0.005
  correlation: [[1.00, -0.02, 0.17, 0.01, -0.14, -0.18, -0.08, -0.02],
                [1.00, 0.01, 0.10, -0.12, -0.23, 0.04, 0.04],
                [1.00, -0.00, -0.13, -0.21, -0.06, 0.02],
                [1.00, 0.03, 0.06, 0.09, 0.08],
                [1.00, 0.15, 0.03, -0.03],
                [1.00, 0.00, 0.02],
                [1.00, 0.08],
                [1.00]]


LHCb B->K*mumu 2020 P 11-12.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.461 ± 0.031 ± 0.010
    - name: <P1>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.460 ± 0.132 ± 0.015
    - name: <P2>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.411 ± 0.033 ± 0.008
    - name: <P3>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.078 ± 0.077 ± 0.007
    - name: <P4p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.491 ± 0.095 ± 0.013
    - name: <P5p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.622 ± 0.088 ± 0.017
    - name: <P6p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.193 ± 0.100 ± 0.003
    - name: <P8p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.018 ± 0.099 ± 0.009
  correlation: [[1.00, -0.07, 0.13, -0.07, 0.04, -0.07, 0.03, 0.00],
                [1.00, -0.09, 0.10, 0.07, -0.06, 0.01, 0.05],
                [1.00, -0.16, -0.12, -0.23, -0.05, -0.11],
                [1.00, 0.01, 0.18, 0.10, 0.00],
                [1.00, 0.08, 0.03, -0.02],
                [1.00, 0.03, 0.00],
                [1.00, 0.27],
                [1.00]]


LHCb B->K*mumu 2020 P 15-17:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.352 ± 0.026 ± 0.009
    - name: <P1>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  -0.511 ± 0.096 ± 0.020
    - name: <P2>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.396 ± 0.022 ± 0.004
    - name: <P3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.000 ± 0.056 ± 0.003
    - name: <P4p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.626 ± 0.069 ± 0.018
    - name: <P5p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.714 ± 0.074 ± 0.021
    - name: <P6p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.061 ± 0.085 ± 0.003
    - name: <P8p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.007 ± 0.086 ± 0.002
  correlation: [[1.00, 0.06, 0.14, -0.06, 0.18, 0.23, -0.01, -0.04],
                [1.00, 0.03, -0.09, -0.04, 0.00, -0.03, -0.04],
                [1.00, -0.06, -0.13, -0.25, 0.01, -0.03],
                [1.00, -0.04, -0.05, 0.23, 0.13],
                [1.00, 0.32, 0.02, 0.06],
                [1.00, 0.06, 0.03],
                [1.00, 0.31],
                [1.00]]


LHCb B->K*mumu 2020 P 17-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.344 ± 0.032 ± 0.025
    - name: <P1>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.763 ± 0.152 ± 0.094
    - name: <P2>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.328 ± 0.032 ± 0.017
    - name: <P3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.085 ± 0.068 ± 0.004
    - name: <P4p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.647 ± 0.086 ± 0.057
    - name: <P5p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.590 ± 0.084 ± 0.059
    - name: <P6p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.103 ± 0.105 ± 0.016
    - name: <P8p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.055 ± 0.099 ± 0.006
  correlation: [[1.00, -0.10, 0.16, -0.01, 0.22, 0.14, -0.01, -0.01],
                [1.00, -0.10, 0.05, -0.07, -0.16, -0.05, 0.03],
                [1.00, 0.06, -0.09, -0.23, 0.00, -0.05],
                [1.00, -0.01, -0.06, 0.09, 0.14],
                [1.00, 0.27, -0.09, 0.08],
                [1.00, -0.07, -0.09],
                [1.00, 0.34],
                [1.00]]


LHCb B->K*mumu 2020 P 1.1-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.700 ± 0.025 ± 0.013
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.079 ± 0.159 ± 0.021
    - name: <P2>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.162 ± 0.050 ± 0.012
    - name: <P3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.085 ± 0.090 ± 0.005
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.298 ± 0.087 ± 0.016
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.114 ± 0.068 ± 0.026
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.197 ± 0.075 ± 0.009
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.020 ± 0.089 ± 0.009
  correlation: [[1.00, -0.05, -0.33, 0.09, -0.11, -0.03, -0.14, 0.02],
                [1.00, 0.05, 0.02, -0.04, -0.00, 0.03, 0.01],
                [1.00, -0.00, -0.04, -0.06, 0.03, -0.04],
                [1.00, 0.02, 0.03, 0.03, 0.08],
                [1.00, -0.06, 0.03, 0.01],
                [1.00, 0.01, 0.00],
                [1.00, -0.02],
                [1.00]]


LHCb B->K*mumu 2020 P 15-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.345 ± 0.020 ± 0.007
    - name: <P1>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.577 ± 0.090 ± 0.031
    - name: <P2>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.359 ± 0.018 ± 0.009
    - name: <P3>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.048 ± 0.045 ± 0.002
    - name: <P4p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.638 ± 0.055 ± 0.020
    - name: <P5p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.667 ± 0.053 ± 0.029
    - name: <P6p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.073 ± 0.067 ± 0.006
    - name: <P8p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.011 ± 0.069 ± 0.003
  correlation: [[1.00, -0.08, 0.19, -0.02, 0.11, 0.09, -0.01, -0.04],
                [1.00, -0.01, -0.00, -0.04, -0.02, 0.00, -0.04],
                [1.00, -0.04, -0.14, -0.25, 0.03, -0.03],
                [1.00, -0.06, -0.04, 0.18, 0.14],
                [1.00, 0.21, -0.03, 0.04],
                [1.00, 0.02, -0.01],
                [1.00, 0.28],
                [1.00]]


LHCb B+->K*mumu 2020 S 0.1-0.98:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.34 +0.10-0.10 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.14 +0.15-0.14 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.04 +0.17-0.16 ± 0.04
    - name: <S5>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.24 +0.12-0.15 ± 0.04
    - name: <AFB>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 +0.12-0.12 ± 0.03
    - name: <S7>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.01 +0.19-0.17 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.21 +0.22-0.20 ± 0.05
    - name: <S9>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.28 +0.15-0.12 ± 0.06
  correlation: [[1.00, 0.04, -0.01, 0.03, 0.04, 0.12, -0.00, -0.11],
               [1.00, -0.02, 0.12, -0.02, 0.02, 0.06, 0.02],
               [1.00, -0.27, -0.09, -0.25, 0.24, -0.06],
               [1.00, 0.10, 0.22, -0.18, 0.06],
               [1.00, 0.19, -0.27, -0.06],
               [1.00, -0.35, 0.22],
               [1.00, -0.08],
               [1.00]]

LHCb B+->K*mumu 2020 S 1.1-2.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.54 +0.21-0.18 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.37 +0.97-0.41 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.29 +0.34-0.27 ± 0.03
    - name: <S5>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.44 +0.38-0.32 ± 0.05
    - name: <AFB>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.21 +0.19-0.23 ± 0.04
    - name: <S7>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.15 +0.32-0.72 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.06 +0.40-0.37 ± 0.04
    - name: <S9>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.05 +0.37-0.30 ± 0.02
  correlation: [[1.00, 0.16, -0.05, 0.11, 0.11, 0.04, -0.10, -0.03],
               [1.00, 0.06, 0.09, -0.02, 0.13, -0.01, -0.12],
               [1.00, -0.02, 0.17, 0.05, 0.33, 0.09],
               [1.00, 0.20, 0.22, -0.06, 0.04],
               [1.00, 0.20, 0.11, 0.12],
               [1.00, 0.06, 0.16],
               [1.00, 0.22],
               [1.00]]

LHCb B+->K*mumu 2020 S 2.5-4:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.17 +0.23-0.32 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.12 +0.66-0.39 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.39 +0.48-0.45 ± 0.04
    - name: <S5>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.35 +0.41-0.31 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.03 +0.28-0.26 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.15 +0.49-0.69 ± 0.03
    - name: <S8>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.04 +0.75-0.58 ± 0.03
    - name: <S9>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.31 +0.39-0.36 ± 0.02
  correlation: [[1.00, 0.02, -0.01, 0.06, -0.08, -0.02, -0.07, 0.04],
               [1.00, 0.02, -0.06, -0.01, -0.03, 0.07, 0.02],
               [1.00, 0.00, -0.06, 0.10, -0.05, -0.00],
               [1.00, 0.01, -0.07, 0.00, -0.11],
               [1.00, 0.05, 0.06, -0.16],
               [1.00, 0.26, -0.14],
               [1.00, -0.09],
               [1.00]]

LHCb B+->K*mumu 2020 S 4-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.67 +0.12-0.14 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.20 +0.16-0.19 ± 0.01
    - name: <S4>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.37 +0.20-0.13 ± 0.05
    - name: <S5>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.12 +0.14-0.19 ± 0.03
    - name: <AFB>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.08 +0.09-0.10 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.04 +0.18-0.20 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.07 +0.21-0.22 ± 0.03
    - name: <S9>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.18 +0.22-0.33 ± 0.02
  correlation: [[1.00, 0.20, -0.09, -0.09, 0.07, 0.01, 0.16, -0.03],
               [1.00, -0.08, -0.10, 0.03, 0.11, 0.17, 0.03],
               [1.00, -0.08, -0.15, 0.07, -0.04, 0.05],
               [1.00, -0.17, -0.02, 0.09, -0.02],
               [1.00, -0.04, -0.03, -0.01],
               [1.00, 0.09, 0.09],
               [1.00, -0.08],
               [1.00]]

LHCb B+->K*mumu 2020 S 6-8:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.39 +0.20-0.21 ± 0.01
    - name: <S3>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.24 +0.18-0.17 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.21 +0.20-0.18 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.07 +0.16-0.20 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.05 +0.11-0.12 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.36 +0.18-0.15 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.19 +0.18-0.16 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.11 +0.21-0.20 ± 0.02
  correlation: [[1.00, 0.26, -0.01, 0.07, 0.01, -0.04, 0.06, 0.05],
               [1.00, 0.01, -0.03, -0.05, 0.08, -0.04, -0.00],
               [1.00, 0.35, 0.02, -0.05, -0.03, -0.10],
               [1.00, 0.02, -0.11, -0.07, -0.17],
               [1.00, -0.05, -0.19, -0.13],
               [1.00, -0.10, -0.06],
               [1.00, 0.04],
               [1.00]]

LHCb B+->K*mumu 2020 S 11-12.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.39 +0.24-0.17 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.10 +0.13-0.13 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.31 +0.14-0.17 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.43 +0.14-0.16 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.54 +0.21-0.18 ± 0.05
    - name: <S7>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.05 +0.14-0.14 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.06 +0.14-0.14 ± 0.01
    - name: <S9>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.19 +0.24-0.19 ± 0.03
  correlation: [[1.00, 0.09, 0.03, 0.09, -0.44, -0.09, -0.13, -0.08],
               [1.00, -0.08, -0.13, -0.08, -0.04, -0.04, -0.19],
               [1.00, 0.08, 0.06, -0.05, -0.09, 0.12],
               [1.00, -0.30, 0.05, -0.04, -0.10],
               [1.00, 0.10, 0.11, 0.15],
               [1.00, 0.05, -0.07],
               [1.00, -0.07],
               [1.00]]

LHCb B+->K*mumu 2020 S 15-17:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.41 +0.21-0.14 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.26 +0.12-0.11 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.16 +0.10-0.11 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.07 +0.10-0.10 ± 0.03
    - name: <AFB>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.40 +0.04-0.09 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.24 +0.11-0.11 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.17 +0.12-0.11 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.14 +0.12-0.09 ± 0.02
  correlation: [[1.00, 0.19, 0.04, 0.07, -0.28, -0.06, -0.13, -0.07],
               [1.00, -0.09, -0.06, 0.04, 0.01, -0.06, 0.01],
               [1.00, 0.27, 0.07, 0.10, 0.06, 0.14],
               [1.00, -0.15, 0.09, -0.06, -0.13],
               [1.00, 0.07, -0.02, 0.16],
               [1.00, 0.23, 0.02],
               [1.00, 0.00],
               [1.00]]

LHCb B+->K*mumu 2020 S 17-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.34 +0.12-0.11 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.13 +0.20-0.17 ± 0.04
    - name: <S4>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.27 +0.14-0.15 ± 0.06
    - name: <S5>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.32 +0.16-0.34 ± 0.04
    - name: <AFB>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.14 +0.12-0.07 ± 0.02
    - name: <S7>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.06 +0.16-0.16 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.17 +0.18-0.16 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.08 +0.15-0.15 ± 0.02
  correlation: [[1.00, -0.10, -0.02, -0.10, -0.10, 0.07, -0.10, -0.01],
               [1.00, -0.08, 0.06, 0.09, 0.01, 0.08, -0.02],
               [1.00, -0.06, -0.07, 0.00, 0.06, 0.04],
               [1.00, -0.19, -0.03, 0.09, 0.02],
               [1.00, 0.17, 0.01, -0.07],
               [1.00, -0.17, 0.10],
               [1.00, -0.19],
               [1.00]]

LHCb B+->K*mumu 2020 S 1.1-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.59 +0.09-0.09 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.10 +0.11-0.11 ± 0.01
    - name: <S4>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.20 +0.13-0.14 ± 0.03
    - name: <S5>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.04 +0.12-0.12 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.08 +0.07-0.08 ± 0.02
    - name: <S7>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.10 +0.11-0.13 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.02 +0.13-0.14 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.05 +0.11-0.12 ± 0.01
  correlation: [[1.00, 0.17, -0.00, -0.02, 0.01, 0.04, 0.08, 0.06],
               [1.00, -0.01, -0.02, -0.02, 0.04, -0.03, -0.05],
               [1.00, -0.03, 0.06, -0.02, 0.19, -0.01],
               [1.00, 0.01, 0.14, 0.04, 0.04],
               [1.00, -0.05, 0.04, 0.05],
               [1.00, 0.17, -0.02],
               [1.00, -0.01],
               [1.00]]

LHCb B+->K*mumu 2020 S 15-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.40 +0.13-0.11 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.21 +0.09-0.09 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.19 +0.10-0.13 ± 0.06
    - name: <S5>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.12 +0.07-0.07 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.31 +0.06-0.06 ± 0.04
    - name: <S7>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.14 +0.08-0.09 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.06 +0.09-0.09 ± 0.01
    - name: <S9>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.04 +0.08-0.06 ± 0.02
  correlation: [[1.00, 0.13, -0.05, -0.02, -0.17, -0.02, 0.03, -0.05],
               [1.00, -0.07, -0.00, -0.02, 0.12, 0.10, -0.05],
               [1.00, 0.05, -0.14, 0.06, 0.05, -0.02],
               [1.00, 0.05, -0.07, 0.07, -0.05],
               [1.00, -0.10, -0.03, 0.10],
               [1.00, 0.15, -0.01],
               [1.00, -0.09],
               [1.00]]

LHCb B+->K*mumu 2020 P 0.1-0.98:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.34 +0.10-0.10 ± 0.06
    - name: <P1>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.44 +0.38-0.40 ± 0.11
    - name: <P2>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 +0.12-0.12 ± 0.03
    - name: <P3>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.42 +0.20-0.21 ± 0.05
    - name: <P4p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.09 +0.36-0.35 ± 0.12
    - name: <P5p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.51 +0.30-0.28 ± 0.12
    - name: <P6p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.02 +0.40-0.34 ± 0.06
    - name: <P8p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.45 +0.50-0.39 ± 0.09
  correlation: [[1.00, -0.14, 0.02, -0.18, -0.03, 0.00, 0.12, -0.01],
               [1.00, -0.00, -0.01, -0.03, 0.17, 0.01, 0.03],
               [1.00, 0.02, -0.08, 0.09, 0.19, -0.24],
               [1.00, 0.06, -0.03, -0.21, 0.04],
               [1.00, -0.22, -0.23, 0.15],
               [1.00, 0.18, -0.18],
               [1.00, -0.25],
               [1.00]]

LHCb B+->K*mumu 2020 P 1.1-2.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.54 +0.18-0.19 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 1.60 +4.92-1.75 ± 0.32
    - name: <P2>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.28 +0.24-0.42 ± 0.15
    - name: <P3>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.09 +0.70-0.99 ± 0.18
    - name: <P4p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.58 +0.62-0.56 ± 0.11
    - name: <P5p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.88 +0.70-0.71 ± 0.10
    - name: <P6p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.25 +1.22-1.32 ± 0.08
    - name: <P8p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.12 +0.75-0.76 ± 0.05
  correlation: [[1.00, 0.03, 0.02, -0.01, -0.06, -0.01, 0.05, -0.08],
               [1.00, -0.05, -0.01, 0.06, -0.09, -0.03, 0.04],
               [1.00, -0.05, 0.15, 0.12, 0.10, 0.13],
               [1.00, -0.08, -0.07, -0.02, -0.13],
               [1.00, 0.03, -0.01, 0.22],
               [1.00, 0.09, -0.08],
               [1.00, -0.01],
               [1.00]]

LHCb B+->K*mumu 2020 P 2.5-4:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.17 +0.24-0.14 ± 0.04
    - name: <P1>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.29 +1.43-1.04 ± 0.22
    - name: <P2>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.03 +0.26-0.25 ± 0.11
    - name: <P3>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.45 +0.50-0.62 ± 0.20
    - name: <P4p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.81 +1.09-0.84 ± 0.14
    - name: <P5p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.87 +1.00-1.68 ± 0.09
    - name: <P6p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.37 +1.59-3.91 ± 0.05
    - name: <P8p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.12 +7.89-4.95 ± 0.07
  correlation: [[1.00, 0.00, 0.00, 0.02, -0.02, -0.03, -0.06, -0.03],
               [1.00, 0.00, 0.04, 0.04, 0.00, -0.04, -0.06],
               [1.00, 0.07, -0.01, 0.04, 0.04, -0.03],
               [1.00, -0.03, 0.02, 0.06, -0.01],
               [1.00, 0.07, 0.06, 0.08],
               [1.00, -0.02, -0.09],
               [1.00, 0.21],
               [1.00]]

LHCb B+->K*mumu 2020 P 4-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.67 +0.11-0.14 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -1.24 +0.99-1.17 ± 0.29
    - name: <P2>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.15 +0.19-0.20 ± 0.06
    - name: <P3>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.52 +0.82-0.62 ± 0.15
    - name: <P4p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.79 +0.47-0.28 ± 0.09
    - name: <P5p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.25 +0.32-0.40 ± 0.09
    - name: <P6p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.09 +0.40-0.41 ± 0.05
    - name: <P8p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.15 +0.44-0.48 ± 0.05
  correlation: [[1.00, 0.16, -0.10, 0.02, -0.02, -0.08, 0.02, 0.08],
               [1.00, -0.03, 0.02, -0.08, 0.03, 0.03, 0.08],
               [1.00, 0.04, -0.12, -0.14, -0.03, -0.05],
               [1.00, -0.02, -0.02, -0.05, 0.09],
               [1.00, -0.11, -0.01, -0.10],
               [1.00, -0.04, 0.07],
               [1.00, 0.05],
               [1.00]]

LHCb B+->K*mumu 2020 P 6-8:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.39 +0.20-0.21 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.78 +0.61-0.69 ± 0.10
    - name: <P2>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.06 +0.12-0.13 ± 0.05
    - name: <P3>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.17 +0.33-0.31 ± 0.06
    - name: <P4p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.43 +0.41-0.45 ± 0.06
    - name: <P5p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.15 +0.40-0.41 ± 0.06
    - name: <P6p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.74 +0.29-0.40 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.39 +0.30-0.39 ± 0.02
  correlation: [[1.00, 0.11, -0.10, 0.01, -0.03, 0.05, -0.05, -0.00],
               [1.00, -0.04, 0.01, 0.01, -0.02, 0.02, -0.06],
               [1.00, 0.12, -0.01, 0.02, -0.05, -0.17],
               [1.00, 0.04, 0.12, 0.00, -0.04],
               [1.00, 0.25, -0.03, -0.01],
               [1.00, -0.08, -0.06],
               [1.00, -0.05],
               [1.00]]

LHCb B+->K*mumu 2020 P 11-12.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.39 +0.23-0.16 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.32 +0.44-0.52 ± 0.09
    - name: <P2>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.62 +0.55-0.14 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.32 +0.29-0.65 ± 0.05
    - name: <P4p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.63 +0.30-0.34 ± 0.07
    - name: <P5p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.88 +0.28-0.34 ± 0.05
    - name: <P6p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.11 +0.28-0.29 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.13 +0.29-0.30 ± 0.04
  correlation: [[1.00, -0.05, 0.35, -0.09, 0.00, 0.04, -0.06, -0.14],
               [1.00, -0.05, 0.17, -0.09, -0.14, -0.03, -0.02],
               [1.00, -0.15, 0.12, -0.14, -0.00, 0.07],
               [1.00, -0.09, 0.06, 0.07, 0.09],
               [1.00, 0.04, -0.03, -0.10],
               [1.00, 0.05, -0.01],
               [1.00, 0.06],
               [1.00]]

LHCb B+->K*mumu 2020 P 15-17:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.41 +0.18-0.14 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.88 +0.41-0.67 ± 0.07
    - name: <P2>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.45 +0.03-0.07 ± 0.03
    - name: <P3>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.23 +0.16-0.20 ± 0.02
    - name: <P4p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.32 +0.23-0.22 ± 0.08
    - name: <P5p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.14 +0.21-0.20 ± 0.06
    - name: <P6p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.48 +0.21-0.21 ± 0.02
    - name: <P8p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.34 +0.23-0.22 ± 0.04
  correlation: [[1.00, 0.07, 0.15, -0.09, 0.08, 0.09, 0.00, -0.09],
               [1.00, 0.01, -0.05, 0.00, -0.01, -0.00, -0.06],
               [1.00, -0.23, 0.10, -0.06, 0.07, -0.03],
               [1.00, -0.15, 0.10, -0.03, 0.02],
               [1.00, 0.27, 0.09, 0.05],
               [1.00, 0.09, -0.07],
               [1.00, 0.21],
               [1.00]]

LHCb B+->K*mumu 2020 P 17-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.34 +0.11-0.12 ± 0.04
    - name: <P1>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.40 +0.58-0.57 ± 0.09
    - name: <P2>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.14 +0.10-0.10 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.12 +0.21-0.21 ± 0.02
    - name: <P4p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.57 +0.29-0.36 ± 0.13
    - name: <P5p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.66 +0.36-0.80 ± 0.13
    - name: <P6p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.12 +0.33-0.33 ± 0.04
    - name: <P8p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.36 +0.37-0.33 ± 0.07
  correlation: [[1.00, -0.10, 0.09, 0.07, 0.02, -0.10, 0.06, -0.08],
               [1.00, 0.06, 0.04, -0.10, 0.02, -0.01, 0.06],
               [1.00, 0.07, -0.07, -0.16, 0.13, -0.00],
               [1.00, -0.08, 0.03, -0.08, 0.17],
               [1.00, -0.08, -0.03, 0.05],
               [1.00, 0.00, 0.08],
               [1.00, -0.12],
               [1.00]]

LHCb B+->K*mumu 2020 P 1.1-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.59 +0.10-0.10 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.51 +0.56-0.54 ± 0.08
    - name: <P2>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.13 +0.13-0.13 ± 0.05
    - name: <P3>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.12 +0.27-0.28 ± 0.04
    - name: <P4p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.41 +0.28-0.28 ± 0.07
    - name: <P5p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.07 +0.25-0.25 ± 0.04
    - name: <P6p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.21 +0.23-0.23 ± 0.04
    - name: <P8p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 +0.26-0.28 ± 0.06
  correlation: [[1.00, 0.11, -0.19, 0.01, -0.01, -0.02, 0.02, 0.08],
               [1.00, -0.05, 0.07, 0.01, -0.01, 0.00, -0.04],
               [1.00, -0.06, 0.04, 0.00, -0.05, 0.01],
               [1.00, 0.01, -0.04, 0.01, 0.01],
               [1.00, -0.03, -0.02, 0.18],
               [1.00, 0.14, 0.04],
               [1.00, 0.17],
               [1.00]]

LHCb B+->K*mumu 2020 P 15-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.40 +0.13-0.11 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.70 +0.35-0.43 ± 0.07
    - name: <P2>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.34 +0.09-0.07 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.07 +0.12-0.13 ± 0.03
    - name: <P4p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.39 +0.18-0.21 ± 0.10
    - name: <P5p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.24 +0.16-0.16 ± 0.05
    - name: <P6p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.28 +0.19-0.14 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.11 +0.19-0.18 ± 0.03
  correlation: [[1.00, -0.00, 0.03, -0.01, 0.00, 0.01, 0.03, 0.05],
               [1.00, 0.01, 0.04, -0.06, 0.04, 0.03, 0.08],
               [1.00, -0.07, -0.13, -0.00, -0.12, -0.03],
               [1.00, 0.03, 0.04, 0.02, 0.08],
               [1.00, -0.00, 0.12, 0.04],
               [1.00, -0.09, 0.07],
               [1.00, 0.17],
               [1.00]]


LHCb B->K*mumu 2015 A 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.006 +0.064-0.065 ± 0.005
    - name: <A4>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.068 +0.071-0.073 ± 0.009
    - name: <A5>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.001 +0.061-0.059 ± 0.018
    - name: <A6s>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.122 +0.076-0.075 ± 0.011
    - name: <A7>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.076 +0.061-0.060 ± 0.006
    - name: <A8>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.031 +0.074-0.074 ± 0.007
    - name: <A9>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.030 +0.062-0.061 ± 0.004
  correlation: [[1.00, -0.04, -0.07, 0.00, -0.03, 0.02, -0.05],
               [1.00, 0.05, -0.08, 0.02, 0.09, -0.03],
               [1.00, -0.04, 0.08, 0.03, 0.02],
               [1.00, -0.04, -0.07, 0.01],
               [1.00, 0.00, -0.14],
               [1.00, -0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.042 +0.097-0.087 ± 0.005
    - name: <A4>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.235 +0.125-0.109 ± 0.005
    - name: <A5>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.114 +0.099-0.105 ± 0.009
    - name: <A6s>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.037 +0.102-0.091 ± 0.016
    - name: <A7>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.087 +0.091-0.093 ± 0.004
    - name: <A8>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.044 +0.108-0.113 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.004 +0.092-0.098 ± 0.005
  correlation: [[1.00, -0.05, -0.11, 0.01, -0.04, 0.05, -0.05],
               [1.00, 0.09, -0.26, 0.03, -0.15, 0.10],
               [1.00, 0.03, 0.03, 0.06, 0.01],
               [1.00, 0.10, 0.11, 0.01],
               [1.00, 0.19, 0.12],
               [1.00, 0.03],
               [1.00]]

LHCb B->K*mumu 2015 A 2.5-4:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.111 +0.087-0.109 ± 0.006
    - name: <A4>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.007 +0.130-0.135 ± 0.007
    - name: <A5>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.005 +0.107-0.106 ± 0.008
    - name: <A6s>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.022 +0.115-0.096 ± 0.010
    - name: <A7>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.032 +0.109-0.115 ± 0.005
    - name: <A8>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.071 +0.124-0.131 ± 0.006
    - name: <A9>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.228 +0.114-0.152 ± 0.007
  correlation: [[1.00, 0.19, -0.00, -0.07, -0.03, 0.09, 0.11],
               [1.00, 0.21, -0.12, 0.02, 0.13, 0.09],
               [1.00, 0.11, 0.08, 0.01, 0.06],
               [1.00, -0.05, -0.28, -0.05],
               [1.00, 0.31, -0.03],
               [1.00, 0.10],
               [1.00]]


LHCb B->K*mumu 2015 A 4-6:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.173 +0.070-0.079 ± 0.006
    - name: <A4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.168 +0.086-0.085 ± 0.008
    - name: <A5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.059 +0.071-0.073 ± 0.011
    - name: <A6s>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.023 +0.082-0.075 ± 0.005
    - name: <A7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.041 +0.083-0.082 ± 0.004
    - name: <A8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.004 +0.093-0.095 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.062 +0.078-0.072 ± 0.004
  correlation: [[1.00, 0.08, 0.19, 0.10, -0.16, 0.06, -0.08],
               [1.00, 0.06, -0.01, -0.01, -0.01, -0.03],
               [1.00, 0.08, 0.00, 0.01, -0.12],
               [1.00, -0.12, 0.06, -0.05],
               [1.00, 0.05, -0.01],
               [1.00, 0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 6-8:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.064 +0.067-0.064 ± 0.011
    - name: <A4>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.037 +0.073-0.073 ± 0.011
    - name: <A5>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.129 +0.067-0.066 ± 0.012
    - name: <A6s>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.047 +0.062-0.060 ± 0.011
    - name: <A7>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.035 +0.065-0.067 ± 0.003
    - name: <A8>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.043 +0.070-0.069 ± 0.006
    - name: <A9>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.110 +0.061-0.060 ± 0.005
  correlation: [[1.00, 0.08, 0.12, -0.07, -0.01, 0.01, -0.06],
               [1.00, -0.07, 0.08, 0.01, -0.00, 0.05],
               [1.00, 0.13, -0.03, 0.01, 0.01],
               [1.00, 0.02, 0.05, -0.06],
               [1.00, -0.11, 0.12],
               [1.00, 0.06],
               [1.00]]


LHCb B->K*mumu 2015 A 15-17:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.034 +0.056-0.055 ± 0.007
    - name: <A4>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.071 +0.064-0.064 ± 0.008
    - name: <A5>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.076 +0.065-0.063 ± 0.010
    - name: <A6s>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.085 +0.062-0.060 ± 0.012
    - name: <A7>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.105 +0.058-0.059 ± 0.005
    - name: <A8>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.048 +0.063-0.063 ± 0.003
    - name: <A9>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.091 +0.059-0.059 ± 0.004
  correlation: [[1.00, 0.05, 0.16, 0.02, -0.00, -0.02, 0.04],
               [1.00, -0.25, 0.16, -0.07, 0.10, -0.01],
               [1.00, 0.12, 0.09, -0.07, -0.07],
               [1.00, -0.01, 0.04, 0.03],
               [1.00, -0.17, 0.11],
               [1.00, 0.08],
               [1.00]]


LHCb B->K*mumu 2015 A 17-19:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.056 +0.075-0.073 ± 0.017
    - name: <A4>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.071 +0.073-0.073 ± 0.011
    - name: <A5>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.008 +0.073-0.075 ± 0.010
    - name: <A6s>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.127 +0.080-0.076 ± 0.018
    - name: <A7>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.047 +0.070-0.069 ± 0.013
    - name: <A8>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.022 +0.072-0.073 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.043 +0.066-0.067 ± 0.005
  correlation: [[1.00, 0.14, 0.18, -0.01, -0.07, -0.05, -0.06],
               [1.00, -0.09, 0.10, -0.11, 0.04, -0.09],
               [1.00, 0.11, 0.04, -0.11, -0.04],
               [1.00, -0.01, -0.08, -0.08],
               [1.00, -0.03, 0.14],
               [1.00, 0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 1.1-6:
 experiment: LHCb
 inspire: Aaij:2015oid
 values:
   - name: <A3>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.072 +0.038-0.038 ± 0.004
   - name: <A4>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value:  0.012 +0.057-0.056 ± 0.005
   - name: <A5>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.044 +0.049-0.047 ± 0.005
   - name: <A6s>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value:  0.020 +0.061-0.060 ± 0.009
   - name: <A7>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.045 +0.050-0.050 ± 0.006
   - name: <A8>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.047 +0.058-0.057 ± 0.008
   - name: <A9>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.033 +0.040-0.042 ± 0.004
 correlation: [[1.00, 0.05, 0.04, 0.04, -0.08, 0.05, 0.01],
              [1.00, 0.12, -0.09, -0.02, 0.03, 0.03],
              [1.00, 0.05, 0.05, -0.01, 0.01],
              [1.00, -0.02, 0.05, -0.03],
              [1.00, 0.18, 0.00],
              [1.00, 0.06],
              [1.00]]


LHCb B->K*mumu 2015 A 15-19:
 experiment: LHCb
 inspire: Aaij:2015oid
 values:
   - name: <A3>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.035 +0.043-0.042 ± 0.010
   - name: <A4>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.079 +0.047-0.048 ± 0.008
   - name: <A5>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.035 +0.047-0.047 ± 0.010
   - name: <A6s>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.110 +0.052-0.051 ± 0.013
   - name: <A7>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.040 +0.045-0.044 ± 0.006
   - name: <A8>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value:  0.025 +0.048-0.047 ± 0.003
   - name: <A9>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value:  0.061 +0.043-0.044 ± 0.002
 correlation: [[1.00, 0.07, 0.17, 0.03, -0.02, -0.02, 0.02],
              [1.00, -0.19, 0.13, -0.06, 0.06, -0.03],
              [1.00, 0.11, 0.06, -0.07, -0.05],
              [1.00, -0.00, -0.01, -0.01],
              [1.00, -0.11, 0.13],
              [1.00, 0.05],
              [1.00]]

# Note that this is only added to allow for using the 4.3-6 GeV bin separately.
# This bin is not contained in the combination of 2013 and 2015 data.
# Adding it separately allows to use the 2015 AFB and FL measurements in this
# bin together with 'CMS B->K*mumu 2017 P1' and 'CMS B->K*mumu 2017 P5p'.
CMS B->K*mumu 2015 4.3-6:
  experiment: CMS
  inspire: Khachatryan:2015isa
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.62 + 0.10 - 0.09 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.01 ± 0.15 ± 0.03

# Note that this is only added to allow for using the 4.3-6 GeV bin separately.
# This bin is not contained in the combination of 2013 and 2015 data.
CMS B->K*mumu 2015 4.3-6 BR:
  experiment: CMS
  inspire: Khachatryan:2015isa
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 3.4 ± 0.5 ± 0.3 1e-8

# Note that this combination supersedes *both* 'CMS B->K*mumu 2013' *and* 'CMS B->K*mumu 2015'
CMS B->K*mumu 2013 combined with 2015 BR:
  experiment: CMS
  inspire: Khachatryan:2015isa
  url: https://twiki.cern.ch/twiki/bin/view/CMSPublic/PhysicsResultsBPH13010
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 4.7 ± 0.7 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: 3.4 ± 0.5 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 4.0 ± 0.5 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 6.0 ± 0.6 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 6.2 ± 0.7 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 4.3 ± 0.4 1e-8


# Note that this combination supersedes *both* 'CMS B->K*mumu 2013' *and* 'CMS B->K*mumu 2015'
CMS B->K*mumu 2013 combined with 2015:
  experiment: CMS
  inspire: Khachatryan:2015isa
  url: https://twiki.cern.ch/twiki/bin/view/CMSPublic/PhysicsResultsBPH13010
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.63 ± 0.10
    - name: <FL>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: 0.77 ± 0.09
    - name: <FL>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 0.59 ± 0.08
    - name: <FL>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.40 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 0.49 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 0.40 ± 0.06
    - name: <AFB>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: -0.28 ± 0.17
    - name: <AFB>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.10 ± 0.13
    - name: <AFB>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 0.01 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.24 ± 0.05
    - name: <AFB>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 0.37 + 0.06 - 0.05
    - name: <AFB>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 0.39 ± 0.04


CMS B->K*mumu 2017 P1:
  experiment: CMS
  inspire: CMS:2017ivg
  values:
    - name: <P1>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.12 + 0.46 -0.47 ± 0.06
    - name: <P1>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.69 + 0.58 -0.27 ± 0.09
    - name: <P1>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.53 + 0.24 -0.33 ± 0.18
    - name: <P1>(B0->K*mumu)
      q2min: 6
      q2max: 8.68
      value: -0.47 + 0.27 -0.23 ± 0.13
    - name: <P1>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: -0.53 + 0.20 -0.14 ± 0.14
    - name: <P1>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: -0.33 + 0.24 -0.23 ± 0.22
    - name: <P1>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: -0.53 + 0.19 -0.19 ± 0.13

CMS B->K*mumu 2017 P5p:
  experiment: CMS
  inspire: CMS:2017ivg
  values:
    - name: <P5p>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.10 + 0.32 -0.31 ± 0.12
    - name: <P5p>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.57 + 0.34 -0.31 ± 0.15
    - name: <P5p>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: -0.96 + 0.22 -0.21 ± 0.16
    - name: <P5p>(B0->K*mumu)
      q2min: 6
      q2max: 8.68
      value: -0.64 + 0.15 -0.19 ± 0.14
    - name: <P5p>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: -0.69 + 0.11 -0.14 ± 0.23
    - name: <P5p>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: -0.66 + 0.13 -0.20 ± 0.19
    - name: <P5p>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: -0.56 + 0.12 -0.12 ± 0.07


ATLAS B->K*mumu 2017 FL:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.44 ± 0.08 ± 0.07
    - name: <FL>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.64 ± 0.11 ± 0.05
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.42 ± 0.13 ± 0.12
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.52 ± 0.07 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.56 ± 0.07 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.50 ± 0.06 ± 0.04

ATLAS B->K*mumu 2017 S3:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.02 ± 0.09 ± 0.02
    - name: <S3>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.15 ± 0.10 ± 0.07
    - name: <S3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.00 ± 0.12 ± 0.07
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.05 ± 0.06 ± 0.04
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.04 ± 0.07 ± 0.03
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: -0.04 ± 0.06 ± 0.03

ATLAS B->K*mumu 2017 S4:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.19 ± 0.25 ± 0.10
    - name: <S4>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.47 ± 0.19 ± 0.10
    - name: <S4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.40 ± 0.21 ± 0.09
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.19 ± 0.16 ± 0.09
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.14 ± 0.07
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.03 ± 0.13 ± 0.07

ATLAS B->K*mumu 2017 S5:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.33 ± 0.13 ± 0.06
    - name: <S5>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.16 ± 0.15 ± 0.05
    - name: <S5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.13 ± 0.18 ± 0.07
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.16 ± 0.10 ± 0.04
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.00 ± 0.10 ± 0.03
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.14 ± 0.09 ± 0.03

ATLAS B->K*mumu 2017 S7:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.09 ± 0.10 ± 0.02
    - name: <S7>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.15 ± 0.14 ± 0.09
    - name: <S7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.03 ± 0.13 ± 0.07
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.01 ± 0.08 ± 0.05
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.02 ± 0.08 ± 0.06
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.02 ± 0.07 ± 0.05

ATLAS B->K*mumu 2017 S8:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.11 ± 0.19 ± 0.07
    - name: <S8>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.41 ± 0.16 ± 0.15
    - name: <S8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.09 ± 0.16 ± 0.04
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.15 ± 0.13 ± 0.10
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.09 ± 0.11 ± 0.08
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.05 ± 0.10 ± 0.07

ATLAS B->K*mumu 2017 P1:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.06 ± 0.30 ± 0.10
    - name: <P1>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.78 ± 0.51 ± 0.42
    - name: <P1>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.00 ± 0.47 ± 0.26
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.22 ± 0.26 ± 0.16
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.17 ± 0.31 ± 0.14
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: -0.15 ± 0.23 ± 0.10

ATLAS B->K*mumu 2017 P4p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.39 ± 0.51 ± 0.25
    - name: <P4p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.96 ± 0.39 ± 0.26
    - name: <P4p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.81 ± 0.42 ± 0.24
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.38 ± 0.31 ± 0.22
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.07 ± 0.28 ± 0.18
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.07 ± 0.26 ± 0.18

ATLAS B->K*mumu 2017 P5p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.67 ± 0.26 ± 0.16
    - name: <P5p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.33 ± 0.31 ± 0.13
    - name: <P5p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.26 ± 0.35 ± 0.17
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.32 ± 0.21 ± 0.10
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.01 ± 0.21 ± 0.07
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.27 ± 0.19 ± 0.07

ATLAS B->K*mumu 2017 P6p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.18 ± 0.21 ± 0.04
    - name: <P6p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.31 ± 0.28 ± 0.19
    - name: <P6p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.06 ± 0.27 ± 0.13
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.01 ± 0.17 ± 0.10
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.17 ± 0.11
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.03 ± 0.15 ± 0.10

ATLAS B->K*mumu 2017 P8p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.22 ± 0.38 ± 0.14
    - name: <P8p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.84 ± 0.32 ± 0.31
    - name: <P8p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.19 ± 0.33 ± 0.07
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.30 ± 0.26 ± 0.19
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.18 ± 0.22 ± 0.16
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.11 ± 0.21 ± 0.14


Belle B0->pilnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B0->pilnu)
      q2min: 0
      q2max: 2
      value: 19.5±3.2 e-6
    - name: <BR>(B0->pilnu)
      q2min: 2
      q2max: 4
      value: 10.6±2.7 e-6
    - name: <BR>(B0->pilnu)
      q2min: 4
      q2max: 6
      value: 15.1±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 6
      q2max: 8
      value: 9.7±2.3 e-6
    - name: <BR>(B0->pilnu)
      q2min: 8
      q2max: 10
      value:  7.8±2.2 e-6
    - name: <BR>(B0->pilnu)
      q2min: 10
      q2max: 12
      value: 15.9±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 12
      q2max: 14
      value:  13.5±2.7 e-6
    - name: <BR>(B0->pilnu)
      q2min: 14
      q2max: 16
      value: 13.6±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 16
      q2max: 18
      value: 10.7±2.5 e-6
    - name: <BR>(B0->pilnu)
      q2min: 18
      q2max: 20
      value: 11.6±2.5 e-6
    - name: <BR>(B0->pilnu)
      q2min: 20
      q2max: 22
      value:  11.8±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 22
      q2max: 24
      value: 6.7±2.1 e-6
    - name: <BR>(B0->pilnu)
      q2min: 24
      q2max: 26
      value:  2.8±3.1 e-6
  correlation: [[ 1.   , -0.145,  0.01 , -0.001,  0.   ,  0.   ,  0.   ,  0.   , 0.   , -0.   , -0.   ,  0.001,  0.001],
                [-0.145,  1.   , -0.1  ,  0.008, -0.   ,  0.001, -0.002, -0.001, -0.001,  0.001, -0.001, -0.   ,  0.   ],
                [ 0.01 , -0.1  ,  1.   , -0.094,  0.003, -0.001,  0.   ,  0.001, 0.001, -0.002, -0.002,  0.   ,  0.004],
                [-0.001,  0.008, -0.094,  1.   , -0.078,  0.005,  0.   ,  0.   , 0.001, -0.001,  0.002,  0.002,  0.005],
                [ 0.   , -0.   ,  0.003, -0.078,  1.   , -0.097,  0.003,  0.001, 0.001,  0.   ,  0.004,  0.003,  0.009],
                [ 0.   ,  0.001, -0.001,  0.005, -0.097,  1.   , -0.072,  0.005, 0.001,  0.003,  0.005,  0.004,  0.013],
                [ 0.   , -0.002,  0.   ,  0.   ,  0.003, -0.072,  1.   , -0.062, 0.004,  0.002,  0.001,  0.002,  0.01 ],
                [ 0.   , -0.001,  0.001,  0.   ,  0.001,  0.005, -0.062,  1.   , -0.059,  0.002,  0.003,  0.002,  0.011],
                [ 0.   , -0.001,  0.001,  0.001,  0.001,  0.001,  0.004, -0.059, 1.   , -0.047,  0.001, -0.   ,  0.009],
                [-0.   ,  0.001, -0.002, -0.001,  0.   ,  0.003,  0.002,  0.002, -0.047,  1.   , -0.018,  0.002,  0.005],
                [-0.   , -0.001, -0.002,  0.002,  0.004,  0.005,  0.001,  0.003, 0.001, -0.018,  1.   , -0.055, -0.02 ],
                [ 0.001, -0.   ,  0.   ,  0.002,  0.003,  0.004,  0.002,  0.002, -0.   ,  0.002, -0.055,  1.   , -0.012],
                [ 0.001,  0.   ,  0.004,  0.005,  0.009,  0.013,  0.01 ,  0.011, 0.009,  0.005, -0.02 , -0.012,  1.   ]]

Belle B0->pilnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B0->pilnu): 149.4±9.1 e-6
    BR(B+->pilnu):  81.2±7.4 e-6

Belle B0->pitaunu 2015 total BR:
  experiment: Belle
  inspire: Hamer:2015jsa
  values:
    BR(B0->pitaunu): 1.52 ± 0.72 ± 0.13 e-4

Belle B0->rholnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B0->rholnu): 326.2±26.3 e-6

Belle B+->rholnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B+->rholnu): 183.5±10.4 e-6

Belle B+->pilnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->pilnu)
      q2min: 0
      q2max: 4
      value: 18.1±3. e-6
    - name: <BR>(B+->pilnu)
      q2min: 4
      q2max: 8
      value: 15.7±3.4 e-6
    - name: <BR>(B+->pilnu)
      q2min: 8
      q2max: 12
      value: 10.8±2.7 e-6
    - name: <BR>(B+->pilnu)
      q2min: 12
      q2max: 16
      value: 18.5±3.4 e-6
    - name: <BR>(B+->pilnu)
      q2min: 16
      q2max: 20
      value: 10.7±2.8 e-6
    - name: <BR>(B+->pilnu)
      q2min: 20
      q2max: 24
      value: 5.1±2. e-6
    - name: <BR>(B+->pilnu)
      q2min: 24
      q2max: 28
      value: 2.3±2.5 e-6
  correlation: [[ 1.   , -0.159,  0.035,  0.012,  0.013,  0.016,  0.021],
               [-0.159,  1.   , -0.149,  0.03 ,  0.013,  0.015,  0.025],
               [ 0.035, -0.149,  1.   , -0.098,  0.034,  0.028,  0.042],
               [ 0.012,  0.03 , -0.098,  1.   , -0.112,  0.028,  0.035],
               [ 0.013,  0.013,  0.034, -0.112,  1.   , -0.115,  0.026],
               [ 0.016,  0.015,  0.028,  0.028, -0.115,  1.   , -0.131],
               [ 0.021,  0.025,  0.042,  0.035,  0.026, -0.131,  1.   ]]


Belle B0->rholnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B0->rholnu)
      q2min: 0
      q2max: 4
      value: 37.3±10. e-6
    - name: <BR>(B0->rholnu)
      q2min: 4
      q2max: 8
      value:  71.8±11.6 e-6
    - name: <BR>(B0->rholnu)
      q2min: 8
      q2max: 12
      value:  80.6±12.3 e-6
    - name: <BR>(B0->rholnu)
      q2min: 12
      q2max: 16
      value: 72.3±12.5 e-6
    - name: <BR>(B0->rholnu)
      q2min: 16
      q2max: 20
      value: 62.6±11.5 e-6
    - name: <BR>(B0->rholnu)
      q2min: 20
      q2max: 24
      value: 1.7± 7.9 e-6
  correlation: [[ 1.   , -0.141,  0.024,  0.009,  0.011,  0.016],
               [-0.141,  1.   , -0.112,  0.03 ,  0.024,  0.025],
               [ 0.024, -0.112,  1.   , -0.075,  0.05 ,  0.058],
               [ 0.009,  0.03 , -0.075,  1.   , -0.088,  0.061],
               [ 0.011,  0.024,  0.05 , -0.088,  1.   , -0.102],
               [ 0.016,  0.025,  0.058,  0.061, -0.102,  1.   ]]

Belle B+->rholnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->rholnu)
      q2min: 0
      q2max: 2
      value: 12.4±3.4  e-6
    - name: <BR>(B+->rholnu)
      q2min: 2
      q2max: 4
      value:  15.3±3.1 e-6
    - name: <BR>(B+->rholnu)
      q2min: 4
      q2max: 6
      value: 17.9±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 6
      q2max: 8
      value: 21.7±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 8
      q2max: 10
      value: 14.3±2.9 e-6
    - name: <BR>(B+->rholnu)
      q2min: 10
      q2max: 12
      value: 19.9±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 12
      q2max: 14
      value:  22.4±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 14
      q2max: 16
      value:  21.7±3.3 e-6
    - name: <BR>(B+->rholnu)
      q2min: 16
      q2max: 18
      value: 17.5±3.2 e-6
    - name: <BR>(B+->rholnu)
      q2min: 18
      q2max: 20
      value:  14.3±2.8 e-6
    - name: <BR>(B+->rholnu)
      q2min: 20
      q2max: 22
      value: 5.9±2.6 e-6
  correlation: [[ 1.   , -0.123,  0.008,  0.   ,  0.002,  0.002,  0.002,  0.003, 0.003,  0.003,  0.003],
               [-0.123,  1.   , -0.109,  0.008,  0.005,  0.005,  0.006,  0.007, 0.009,  0.008,  0.008],
               [ 0.008, -0.109,  1.   , -0.097,  0.009,  0.009,  0.008,  0.009, 0.013,  0.011,  0.011],
               [ 0.   ,  0.008, -0.097,  1.   , -0.088,  0.014,  0.012,  0.015, 0.018,  0.014,  0.016],
               [ 0.002,  0.005,  0.009, -0.088,  1.   , -0.093,  0.015,  0.016, 0.021,  0.017,  0.018],
               [ 0.002,  0.005,  0.009,  0.014, -0.093,  1.   , -0.066,  0.019, 0.027,  0.023,  0.024],
               [ 0.002,  0.006,  0.008,  0.012,  0.015, -0.066,  1.   , -0.048, 0.018,  0.018,  0.024],
               [ 0.003,  0.007,  0.009,  0.015,  0.016,  0.019, -0.048,  1.   , -0.039,  0.023,  0.025],
               [ 0.003,  0.009,  0.013,  0.018,  0.021,  0.027,  0.018, -0.039, 1.   , -0.038,  0.027],
               [ 0.003,  0.008,  0.011,  0.014,  0.017,  0.023,  0.018,  0.023, -0.038,  1.   , -0.052],
               [ 0.003,  0.008,  0.011,  0.016,  0.018,  0.024,  0.024,  0.025, 0.027, -0.052,  1.   ]]


BaBar B0->rholnu 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010af
  values:
    - name: <BR>(B0->rholnu)
      q2min: 0
      q2max: 8
      value: 0.747 ± 0.234  e-4
    - name: <BR>(B0->rholnu)
      q2min: 8
      q2max: 16
      value: 0.980 ± 0.187  e-4
    - name: <BR>(B0->rholnu)
      q2min: 16
      q2max: 20.3
      value: 0.256 ± 0.072  e-4
  correlation: [[ 1.   , 0.574, 0.380],
                [ 0.574, 1.   , 0.389],
                [ 0.380, 0.389, 1.   ]]

BaBar B+->rholnu 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010af
  values:
    - name: <BR>(B+->rholnu)
      q2min: 0
      q2max: 8
      value: 0.336 ± 0.109  e-4
    - name: <BR>(B+->rholnu)
      q2min: 8
      q2max: 16
      value: 0.523 ± 0.096  e-4
    - name: <BR>(B+->rholnu)
      q2min: 16
      q2max: 20.3
      value: 0.142 ± 0.036  e-4
  correlation: [[ 1.   , 0.574, 0.380],
                [ 0.574, 1.   , 0.389],
                [ 0.380, 0.389, 1.   ]]

Belle B->omegalnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->omegalnu)
      q2min: 0
      q2max: 7
      value: 22.8±6.2  e-6
    - name: <BR>(B+->omegalnu)
      q2min: 7
      q2max: 14
      value: 56.5±10.6 e-6
    - name: <BR>(B+->omegalnu)
      q2min: 14
      q2max: 21
      value: 33.9±11.5 e-6
  correlation: [[ 1.   , 0.015, 0.103],
                [ 0.015, 1.   , 0.091],
                [ 0.103, 0.091, 1.   ]]


BaBar B->omegalnu 2012:
  experiment: BaBar
  inspire: Lees:2012vv
  values:
    - name: <BR>(B+->omegalnu)
      q2min: 0
      q2max: 4
      value: 138.1 ± 49.7  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 4
      q2max: 8
      value: 283.0 ± 45.8  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 8
      q2max: 12
      value: 284.6 ± 78.6  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 12
      q2max: 16
      value: 246.7 ± 93.9  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 16
      q2max: 20.2
      value: 239.8 ± 117.7  e-7
  correlation: [[1.,0.013,-0.053,-0.023,-0.199],
                [0.013,1.,-0.233,-0.149,0.109],
                [-0.053,-0.233,1.,0.174,0.063],
                [-0.023,-0.149,0.174,1.,-0.009],
                [-0.199,0.109,0.063,-0.009,1.]]

LHCb B+->Kmumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: 33.2 ± 1.8 ± 1.7 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.1
      q2max: 2.0
      value: 23.3 ± 1.5 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 2.0
      q2max: 3.0
      value: 28.2 ± 1.6 ± 1.4 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 3.0
      q2max: 4.0
      value: 25.4 ± 1.5 ± 1.3 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 4.0
      q2max: 5.0
      value: 22.1 ± 1.4 ± 1.1 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 5.0
      q2max: 6.0
      value: 23.1 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 6.0
      q2max: 7.0
      value: 24.5 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 7.0
      q2max: 8.0
      value: 23.1 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 11.0
      q2max: 11.8
      value: 17.7 ± 1.3 ± 0.9 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 11.8
      q2max: 15.0
      value: 19.3 ± 1.2 ± 1.0 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 15.0
      q2max: 16.0
      value: 16.1 ± 1.0 ± 0.8 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 16.0
      q2max: 17.0
      value: 16.4 ± 1.0 ± 0.8 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 17.0
      q2max: 18.0
      value: 20.6 ± 1.1 ± 1.0 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 18.0
      q2max: 19.0
      value: 13.7 ± 1.0 ± 0.7 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 19.0
      q2max: 20.0
      value: 7.4 ± 0.8 ± 0.4 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 20.0
      q2max: 21.0
      value: 5.9 ± 0.7 ± 0.3 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 21.0
      q2max: 22.0
      value: 4.3 ± 0.7 ± 0.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.1
      q2max: 6.0
      value: 24.2 ± 0.7 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 15.0
      q2max: 22.0
      value: 12.1 ± 0.4 ± 0.6 e-9


LHCb B0->Kmumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.1
      q2max: 2.0
      value: 12.2 +5.9 -5.2 ± 0.6 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 2.0
      q2max: 4.0
      value: 18.7 +5.5 -4.9 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 4.0
      q2max: 6.0
      value: 17.3 +5.3 -4.8 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 6.0
      q2max: 8.0
      value: 27.0 +5.8 -5.3 ± 1.4 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 11.0
      q2max: 12.5
      value: 12.7 +4.5 -4.0 ± 0.6 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 15.0
      q2max: 17.0
      value: 14.3 +3.5 -3.2 ± 0.7 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 17.0
      q2max: 22.0
      value: 7.8 +1.7 -1.5 ± 0.4 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 1.1
      q2max: 6.0
      value: 18.7 +3.5 -3.2 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 15.0
      q2max: 22.0
      value: 9.5 +1.6 -1.5 ± 0.5 e-9


LHCb B+->K*mumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.1
      q2max: 2.0
      value: 59.2 +14.4 -13.0 ± 4.0 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 2.0
      q2max: 4.0
      value: 55.9 +15.9 -14.4 ± 3.8 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 4.0
      q2max: 6.0
      value:  24.9 +11.0 - 9.6 ± 1.7 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 6.0
      q2max: 8.0
      value: 33.0 +11.3 - 10.0 ± 2.3 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 11.0
      q2max: 12.5
      value: 82.8 +15.8 -14.1 ± 5.6 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 15.0
      q2max: 17.0
      value: 64.4 +12.9 -11.5 ± 4.4 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 17.0
      q2max: 19.0
      value:  11.6 + 9.1 - 7.6 ± 0.8 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 1.1
      q2max: 6.0
      value: 36.6 + 8.3 - 7.6 ± 2.6 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 15.0
      q2max: 19.0
      value:  39.5 + 8.0 - 7.3 ± 2.8 e-9

LHCb B0->K*mumu BR 2016:
  experiment: LHCb
  inspire: Aaij:2016flj
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.10
      q2max: 0.98
      value: 1.016 + 0.067 - 0.073 ± 0.029 ± 0.069 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.326 + 0.032 - 0.031 ± 0.010 ± 0.022 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2.5
      q2max: 4.0
      value: 0.334 + 0.031 - 0.033 ± 0.009 ± 0.023 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.0
      q2max: 6.0
      value: 0.354 + 0.027 - 0.026 ± 0.009 ± 0.024 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.429 + 0.028 - 0.027 ± 0.010 ± 0.029 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.487 + 0.031 - 0.032 ± 0.012 ± 0.033 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.534 + 0.027 - 0.037 ± 0.020 ± 0.036 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.355 + 0.027 - 0.022 ± 0.017 ± 0.024 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.1
      q2max: 6.0
      value: 0.342 + 0.017 - 0.017 ± 0.009 ± 0.023 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.436 + 0.018 - 0.019 ± 0.007 ± 0.030 e-7

LHCb Bs->phimumu BR 2015:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 5.85 + 0.73 - 0.69  ± 0.14 ± 0.44 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: 2.56 + 0.42 - 0.39 ± 0.06 ± 0.19 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 3.21 + 0.44 - 0.42 ± 0.08 ± 0.24 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 4.71 + 0.69 - 0.65 ± 0.15 ± 0.36 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 4.52 + 0.57 - 0.54 ± 0.12 ± 0.34 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 3.96 + 0.57 - 0.54 ± 0.14 ± 0.30 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: 2.58 + 0.33 - 0.31 ± 0.08 ± 0.19 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 4.04 + 0.39 - 0.38 ± 0.13 ± 0.30 e-8

LHCb Bs->phimumu 2015 0.1-2.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.20 + 0.08 - 0.09 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: -0.05 + 0.13 - 0.13 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.27 + 0.28 - 0.18 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: -0.02 + 0.13 - 0.13 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: -0.19 + 0.15 - 0.15 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.04 + 0.12 - 0.12
    # - name: <A8>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: 0.10 + 0.14 - 0.14 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: 0.03 + 0.14 - 0.14 ± 0.01
  # correlation: [[1.00, 0.03, -0.15, 0.00, 0.02, 0.10, 0.03, 0.00],
  #               [1.00, 0.04, 0.07, 0.00, 0.05, -0.18, -0.05],
  #               [1.00, -0.13, -0.09, -0.19, 0.06, -0.09],
  #               [1.00, 0.11, 0.06, -0.14, 0.10],
  #               [1.00, 0.07, -0.03, -0.16],
  #               [1.00, -0.30, 0.03],
  #               [1.00, 0.06],
  #               [1.00]]
  correlation: [[1.00, 0.03, -0.15, 0.10],
                [1.00, 0.04, 0.05],
                [1.00, -0.19],
                [1.00]]

LHCb Bs->phimumu 2015 2.0-5.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: 0.68 + 0.16 - 0.13 ± 0.03
    - name: <S3>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.06 + 0.19 - 0.23 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.47 + 0.30 - 0.44 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.09 + 0.28 - 0.22 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.09 + 0.20 - 0.19 ± 0.02
    - name: <S7>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.03 + 0.18 - 0.23 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.19 + 0.26 - 0.21 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: -0.13 + 0.24 - 0.30 ± 0.01
  # correlation: [[1.00, -0.05, 0.27, 0.04, -0.09, 0.02, 0.02, -0.16],
  #               [1.00, -0.23, -0.06, -0.05, 0.20, -0.11, 0.40],
  #               [1.00, 0.11, 0.16, 0.14, -0.41, -0.33],
  #               [1.00, -0.24, -0.31, 0.06, 0.08],
  #               [1.00, -0.03, 0.05, 0.11],
  #               [1.00, -0.05, -0.02],
  #               [1.00, -0.16],
  #               [1.00]]
  correlation: [[1.00, -0.05, 0.27, 0.02],
                [1.00, -0.23, 0.20],
                [1.00, 0.14],
                [1.00]]

LHCb Bs->phimumu 2015 5.0-8.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 0.54 + 0.10 - 0.09 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: -0.10 + 0.20 - 0.29 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: -0.10 + 0.15 - 0.18 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: 0.04 + 0.17 - 0.17 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.01 + 0.14 - 0.12 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 0.04 + 0.16 - 0.20 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.12 + 0.17 - 0.19 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.03 + 0.17 - 0.16 ± 0.01
  # correlation: [[1.00, -0.03, -0.01, 0.11, 0.01, 0.03, -0.07, 0.09],
  #               [1.00, -0.03, -0.01, -0.02, -0.18, 0.00, 0.05],
  #               [1.00, -0.05, -0.01, -0.03, 0.20, -0.08],
  #               [1.00, 0.00, 0.14, -0.05, -0.16],
  #               [1.00, 0.00, 0.05, -0.25],
  #               [1.00, 0.04, -0.14],
  #               [1.00, -0.04],
  #               [1.00]]
  correlation: [[1.00, -0.03, -0.01, 0.03],
                [1.00, -0.03, -0.18],
                [1.00, -0.03],
                [1.00]]

LHCb Bs->phimumu 2015 11.0-12.5 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.29 + 0.11 - 0.11 ± 0.04
    - name: <S3>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.19 + 0.20 - 0.23 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.47 + 0.21 - 0.29 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: 0.08 + 0.21 - 0.21 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.16 + 0.16 - 0.18 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.00 + 0.15 - 0.17 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.01 + 0.15 - 0.15 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.02 + 0.16 - 0.15 ± 0.01
  # correlation: [[1.00, 0.21, 0.11, 0.20, 0.06, 0.21, -0.05, 0.03],
  #               [1.00, 0.02, 0.12, 0.18, 0.08, -0.02, 0.04],
  #               [1.00, -0.11, -0.37, 0.26, -0.01, -0.09],
  #               [1.00, -0.16, -0.07, 0.22, 0.04],
  #               [1.00, -0.04, -0.11, 0.14],
  #               [1.00, -0.36, 0.08],
  #               [1.00, -0.23],
  #               [1.00]]
  correlation: [[1.00, 0.21, 0.11, 0.21],
                [1.00, 0.02, 0.08],
                [1.00, 0.26],
                [1.00]]

LHCb Bs->phimumu 2015 15.0-17.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.23 + 0.09 - 0.08 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: -0.06 + 0.16 - 0.19 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: -0.03 + 0.15 - 0.15 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.02 + 0.13 - 0.14 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.01 + 0.12 - 0.17 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.12 + 0.16 - 0.13 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.08 + 0.16 - 0.18 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.21 + 0.18 - 0.12 ± 0.01
  # correlation: [[1.00, -0.01, -0.01, 0.07, -0.05, 0.06, -0.06, -0.06],
  #               [1.00, 0.03, -0.06, 0.11, -0.08, -0.06, 0.15],
  #               [1.00, 0.01, -0.07, 0.04, 0.22, 0.04],
  #               [1.00, -0.04, 0.14, 0.05, 0.01],
  #               [1.00, 0.05, 0.01, -0.09],
  #               [1.00, -0.03, 0.06],
  #               [1.00, -0.11],
  #               [1.00]]
  correlation: [[1.00, -0.01, -0.01, 0.06],
                [1.00, 0.03, -0.08],
                [1.00, 0.04],
                [1.00]]

LHCb Bs->phimumu 2015 17.0-19.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.40 + 0.13 - 0.15 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: -0.07 + 0.23 - 0.27 ± 0.02
    - name: <S4>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: -0.39 + 0.25 - 0.34 ± 0.02
    # - name: <A5>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: 0.13 + 0.29 - 0.27 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.04 + 0.18 - 0.19 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.20 + 0.29 - 0.22 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.16 + 0.24 - 0.29 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.02 + 0.19 - 0.19 ± 0.01
  # correlation: [[1.00, -0.12, 0.08, -0.32, 0.06, -0.04, 0.15, -0.01],
  #               [1.00, -0.04, 0.40, 0.16, 0.22, 0.00, 0.02],
  #               [1.00, 0.25, 0.30, -0.13, 0.40, 0.14],
  #               [1.00, -0.05, 0.16, -0.06, 0.28],
  #               [1.00, -0.03, 0.19, -0.05],
  #               [1.00, -0.02, 0.18],
  #               [1.00, -0.02],
  #               [1.00]]
  correlation: [[1.00, -0.12, 0.08, -0.04],
                [1.00, -0.04, 0.22],
                [1.00, -0.13],
                [1.00]]

LHCb Bs->phimumu 2015 1.0-6.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: 0.63 + 0.09 - 0.09 ± 0.03
    - name: <S3>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.02 + 0.12 - 0.13 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.19 + 0.14 - 0.13 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: 0.20 + 0.13 - 0.13 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: 0.08 + 0.12 - 0.11 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.03 + 0.14 - 0.14 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: -0.00 + 0.15 - 0.17 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: -0.01 + 0.13 - 0.13 ± 0.01
  # correlation: [[1.00, -0.02, 0.08, 0.08, -0.04, 0.07, 0.03, -0.05],
  #               [1.00, -0.07, 0.13, -0.13, 0.10, -0.06, 0.12],
  #               [1.00, 0.17, 0.10, -0.06, -0.01, -0.13],
  #               [1.00, -0.14, -0.05, -0.05, 0.04],
  #               [1.00, -0.04, -0.09, -0.06],
  #               [1.00, 0.07, 0.04],
  #               [1.00, -0.10],
  #               [1.00]]
  correlation: [[1.00, -0.02, 0.08, 0.07],
                [1.00, -0.07, 0.10],
                [1.00, -0.06],
                [1.00]]

LHCb Bs->phimumu 2015 15.0-19.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.29 + 0.07 - 0.06 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: -0.09 + 0.11 - 0.12 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: -0.14 + 0.11 - 0.11 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.11 + 0.10 - 0.10 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.00 + 0.10 - 0.11 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.13 + 0.11 - 0.11 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.03 + 0.12 - 0.12 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.12 + 0.11 - 0.09 ± 0.00
  # correlation: [[1.00, 0.01, -0.05, -0.03, 0.00, 0.07, -0.04, -0.08],
  #               [1.00, -0.03, 0.16, 0.09, 0.05, 0.02, 0.07],
  #               [1.00, 0.12, 0.03, 0.03, 0.24, 0.09],
  #               [1.00, -0.09, 0.08, 0.04, 0.14],
  #               [1.00, 0.05, 0.05, -0.11],
  #               [1.00, 0.01, 0.10],
  #               [1.00, -0.07],
  #               [1.00]]
  correlation: [[1.00, 0.01, -0.05, 0.07],
                [1.00, -0.03, 0.05],
                [1.00, 0.03],
                [1.00]]

LHCb B->K*ee 2020:
  experiment: LHCb
  inspire: Aaij:2020umj
  values:
    - name: <FL>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.044 ± 0.026 ± 0.014
    - name: <P2>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: -0.03 ± 0.04 ± 0.01 # P2 = 1/2 * ATRe
    - name: <P1>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.11 ± 0.10 ± 0.02 # P1 = AT2
    - name: <ATIm>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.02 ± 0.10 ± 0.01
  correlation:
    [[1, -0.02, -0.01, 0.02], [-0.02, 1, 0.05, 0.02], [-0.01, 0.05, 1, 0.1], [0.02, 0.02, 0.10, 1]]

LHCb B->K*ee 2013:
  experiment: LHCb
  inspire: Aaij:2015dea
  values:
    - name: <FL>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.16 ± 0.06 ± 0.03
    - name: <P1>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: -0.23 ± 0.23 ± 0.05
    - name: <ATIm>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.14 ± 0.22 ± 0.05
    - name: <P2>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.05 ± 0.09 ± 0.025 # P2 = 1/2 * ATRe


# When updating Gamma(pi+->munu) or BR(K+->munu),
# RKpi(P+->munu) under "CKM ratio measurements"
# should be updated as well!
PDG 2015:
  experiment: PDG
  inspire: Agashe:2014kda
  values:
    BR(pi+->enu): (1.230±0.004)1e-4
    BR(K+->munu): (63.56±0.11)1e-2
    Remu(K+->lnu): 2.488±0.009e-5
    BR(KL->pimunu): (27.04±0.07)1e-2
    BR(KL->pienu): (40.55±0.11)1e-2
    BR(KS->pimunu): (4.69±0.05)1e-4
    BR(KS->pienu): (7.04±0.08)1e-4
    BR(K+->pimunu): (3.352±0.033)1e-2
    BR(K+->pienu): (5.07±0.04)1e-2
    Gamma(pi+->munu): (2.52809±0.00050)1e-17

PiENu pi->enu 2015:
  experiment: PiENu
  inspire: Aguilar-Arevalo:2015cdf
  values:
    BR(pi+->enu): (1.2344±0.0023±0.0019)1e-4

CKM ratio measurements:
  description: >
    Ratios of observables with reduced theoretical uncertainties. These
    are pseudo-measurements simply derived from the individual measurements
    of the numerators and denominators. They should not be used in likelihoods
    together with the individual measurements!
  values:
    RKpi(P+->munu): 1.3368 ± 0.0032
    DeltaM_d/DeltaM_s: 0.02852 ± 0.00011

# note: the angular observables in that measurement were partly incorrect
# due to a mistake in the analysis and are superseded by
# 'LHCb Lambdab->Lambdamumu 2018'
LHCb Lambdab->Lambdamumu 2015 BR:
  experiment: LHCb
  inspire: Aaij:2015xza
  values:
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 0.1
      q2max: 2
      value: 0.36  + 0.12 - 0.11 + 0.02 - 0.02 ± 0.07 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 2
      q2max: 4
      value: 0.11  + 0.12 - 0.09 + 0.01 - 0.01 ± 0.02 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 4
      q2max: 6
      value: 0.02  + 0.09 - 0.001 + 0.01 - 0.01 ± 0.01 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 6
      q2max: 8
      value: 0.25  + 0.12 - 0.11 + 0.01 - 0.01 ± 0.05 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 11
      q2max: 12.5
      value: 0.75  + 0.15 - 0.14 + 0.03 - 0.05 ± 0.15 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 16
      value: 1.12  + 0.19 - 0.18 + 0.05 - 0.05 ± 0.23 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 16
      q2max: 18
      value: 1.22  + 0.14 - 0.14 + 0.03 - 0.06 ± 0.25 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 18
      q2max: 20
      value: 1.24  + 0.14 - 0.14 + 0.06 - 0.05 ± 0.26 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 1.1
      q2max: 6
      value: 0.09  + 0.06 - 0.05 + 0.01 - 0.01 ± 0.02 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: 1.20  + 0.09 - 0.09 + 0.02 - 0.04 ± 0.25 e-7


LHCb Lambdab->Lambdamumu 2018:
  experiment: LHCb
  inspire: Aaij:2018gwm
  values:
    - name: <AFBh>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: -0.30 ± 0.05 ± 0.02
    - name: <AFBl>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: -0.39 ± 0.04 ± 0.01
    - name: <AFBlh>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: 0.25 ± 0.04 ± 0.01


LHCb B+->Kmumu FH 2014:
  experiment: LHCb
  inspire: Aaij:2014tfa
  values:
    - name: <FH>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.115 ± 0.095 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 1.1
      q2max: 2
      value: 0.115 ± 0.115 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 2
      q2max: 3
      value: 0.175 ± 0.125 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 3
      q2max: 4
      value: 0.02 ± 0.02 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 4
      q2max: 5
      value: 0.045 ± 0.045 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 5
      q2max: 6
      value: 0.07 ± 0.07 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 6
      q2max: 7
      value: 0.04 ± 0.04 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 7
      q2max: 8
      value: 0.015 ± 0.015 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 11
      q2max: 11.75
      value: 0.145 ± 0.085 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 11.75
      q2max: 12.5
      value: 0.05 ± 0.05 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 15
      q2max: 16
      value: 0.13 ± 0.07 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 16
      q2max: 17
      value: 0.06 ± 0.06 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 17
      q2max: 18
      value: 0.085 ± 0.075 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 18
      q2max: 19
      value: 0.14 ± 0.09 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 19
      q2max: 20
      value: 0.05 ± 0.05 ± 0.04
    - name: <FH>(B+->Kmumu)
      q2min: 20
      q2max: 21
      value: 0.07 ± 0.07 ± 0.04
    - name: <FH>(B+->Kmumu)
      q2min: 21
      q2max: 22
      value: 0.225 ± 0.185 ± 0.05
    - name: <FH>(B+->Kmumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.03 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 15
      q2max: 22
      value: 0.035 ± 0.035 ± 0.02

LHCb B+->Kmumu AFB 2014:
  experiment: LHCb
  inspire: Aaij:2014tfa
  values:
    - name: <AFB>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 1.1
      q2max: 2
      value: 0.05 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 2
      q2max: 3
      value: 0.06 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 3
      q2max: 4
      value: -0.005 ± 0.015 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 4
      q2max: 5
      value: 0.02 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 5
      q2max: 6
      value: 0.00 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 6
      q2max: 7
      value: 0.015 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 7
      q2max: 8
      value: 0.00 ± 0.02 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 11
      q2max: 11.75
      value: 0.075 ± 0.045 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 11.75
      q2max: 12.5
      value: 0.025 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 15
      q2max: 16
      value: -0.065 ± 0.035 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 16
      q2max: 17
      value: -0.025 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 17
      q2max: 18
      value: -0.03 ± 0.03 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 18
      q2max: 19
      value: 0.01 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 19
      q2max: 20
      value: 0.015 ± 0.035 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 20
      q2max: 21
      value: 0.03 ± 0.04 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 21
      q2max: 22
      value: 0.11 ± 0.08 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 1.1
      q2max: 6
      value: 0.005 ± 0.015 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 15
      q2max: 22
      value: -0.015 ± 0.015 ± 0.01

Belle B->Xcenu 2006:
  inspire: Urquijo:2006wd
  description: >
    Measurements of the charged and neutral B decays with an electron energy
    threshold of 0.6 GeV averaged and rescaled to the total branching ratio.
  values:
    BR(B->Xcenu): 0.1049(26)

BaBar B->Xcenu 2009:
  inspire: Aubert:2009qda
  values:
    BR(B->Xcenu): 0.1064(17)(6)

BaBar RD 2012:
  experiment: BaBar
  inspire: Lees:2013uzd
  values:
    Rtaul(B->Dlnu): 0.440 ± 0.058 ± 0.042
    Rtaul(B->D*lnu): 0.332 ± 0.024 ± 0.018
  correlation: -0.27 # HFAG

Belle RD had 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  values:
    Rtaul(B->Dlnu): 0.375 ± 0.064 ± 0.026
    Rtaul(B->D*lnu): 0.293 ± 0.038 ± 0.015
  correlation: -0.49 # HFAG

Belle RD* sl 2019:
  experiment: Belle
  inspire: Abdesselam:2019dgh
  values:
    Rtaul(B->Dlnu): 0.307±0.037±0.016
    Rtaul(B->D*lnu): 0.283±0.018±0.014
  correlation: -0.53

Belle RD* had 2016:
  experiment: Belle
  inspire: Hirose:2016wfn
  values:
    Rtaul(B->D*lnu): 0.270 ± 0.035 +0.028 -0.025

LHCb RD* 2015:
  experiment: LHCb
  inspire: Aaij:2015yra
  values:
    Rtaumu(B->D*lnu): 0.336 ± 0.027 ± 0.030

LHCb RD* 2017:
  experiment: LHCb
  inspire: Aaij:2017uff
  values:
    Rtaumu(B->D*lnu): 0.291 ± 0.019 ± 0.026 ± 0.013

CMS Bs->mumu 2013:
  experiment: CMS
  inspire: Chatrchyan:2013bka
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [-7.434878127563494e-12, 2.1451953949692418e-10, 4.3647395712141183e-10, 6.584283747458994e-10,
      8.803827923703871e-10, 1.102337209994875e-09, 1.3242916276193624e-09, 1.5462460452438501e-09,
      1.7682004628683378e-09, 1.9901548804928255e-09, 2.2121092981173133e-09, 2.434063715741801e-09,
      2.6560181333662883e-09, 2.877972550990776e-09, 3.0999269686152637e-09, 3.3218813862397514e-09,
      3.543835803864239e-09, 3.765790221488726e-09, 3.987744639113214e-09, 4.209699056737701e-09,
      4.4316534743621895e-09, 4.653607891986677e-09, 4.875562309611165e-09, 5.097516727235652e-09,
      5.3194711448601395e-09, 5.541425562484628e-09, 5.763379980109115e-09, 5.985334397733603e-09,
      6.20728881535809e-09, 6.4292432329825785e-09, 6.651197650607066e-09, 6.873152068231554e-09,
      7.095106485856041e-09, 7.3170609034805285e-09, 7.539015321105016e-09, 7.760969738729504e-09,
      7.982924156353992e-09, 8.20487857397848e-09, 8.426832991602967e-09, 8.648787409227455e-09,
      8.870741826851943e-09, 9.09269624447643e-09, 9.314650662100918e-09, 9.536605079725406e-09,
      9.758559497349894e-09, 9.98051391497438e-09, 1.0202468332598868e-08, 1.0424422750223356e-08,
      1.0646377167847843e-08, 1.0868331585472331e-08]
    - [-1.114637642183558e-12, 3.628512480031887e-11, 7.368488724282131e-11, 1.1108464968532373e-10,
      1.4848441212782619e-10, 1.8588417457032863e-10, 2.2328393701283104e-10, 2.606836994553335e-10,
      2.980834618978359e-10, 3.3548322434033836e-10, 3.728829867828408e-10, 4.1028274922534324e-10,
      4.4768251166784563e-10, 4.850822741103481e-10, 5.224820365528505e-10, 5.598817989953529e-10,
      5.972815614378553e-10, 6.346813238803577e-10, 6.720810863228602e-10, 7.094808487653626e-10,
      7.468806112078651e-10, 7.842803736503675e-10, 8.2168013609287e-10, 8.590798985353724e-10,
      8.964796609778747e-10, 9.338794234203773e-10, 9.712791858628798e-10, 1.0086789483053821e-09,
      1.0460787107478846e-09, 1.083478473190387e-09, 1.1208782356328896e-09, 1.1582779980753919e-09,
      1.1956777605178944e-09, 1.2330775229603969e-09, 1.2704772854028991e-09, 1.3078770478454016e-09,
      1.3452768102879041e-09, 1.3826765727304066e-09, 1.420076335172909e-09, 1.4574760976154114e-09,
      1.4948758600579139e-09, 1.5322756225004162e-09, 1.5696753849429187e-09, 1.6070751473854212e-09,
      1.6444749098279236e-09, 1.681874672270426e-09, 1.7192744347129284e-09, 1.756674197155431e-09,
      1.7940739595979332e-09, 1.8314737220404357e-09]
    y:
    - [2.1613495980774956e-05, 2.6462132952735364e-05, 3.247531892496339e-05, 3.9590098107809934e-05,
      4.815396960003134e-05, 5.863303424831202e-05, 7.147681201837849e-05, 8.712974519076952e-05,
      0.000105763150488202, 0.00012677407219232467, 0.00014837653489259916, 0.00017046839679532116,
      0.00018977867771038224, 0.00020441937634516584, 0.00021508398307205928, 0.00021876448107321258,
      0.00022172215804037486, 0.0002231278418266181, 0.00020116363189406805, 0.00018015370802924803,
      0.00016563931886632454, 0.0001495720110964279, 0.0001325973470802844, 0.00011538845707870626,
      9.911049325024756e-05, 8.424156248453918e-05, 7.093227043787379e-05, 5.968321907279392e-05,
      5.018398018907707e-05, 4.2068644161797705e-05, 3.503002355487112e-05, 2.8861719149037484e-05,
      2.3478120178160126e-05, 1.8844273478728075e-05, 1.4921819998892531e-05, 1.1657361062380087e-05,
      8.984930997750153e-06, 6.83227425698363e-06, 5.1256846477219344e-06, 3.7938007847058142e-06,
      2.7703408617871713e-06, 1.9958501935270356e-06, 1.418558170510629e-06, 9.947182623372493e-07,
      6.881594531771278e-07, 4.696930302675135e-07, 3.1628252578189995e-07, 2.1012238799791732e-07,
      1.37725514724103e-07, 9.121132711228448e-08]
    - [5.726812115232689e-05, 7.351777613927654e-05, 9.758502566686972e-05, 0.0001310101893593479,
      0.00017585850965707867, 0.00023703597375890716, 0.00031418485443369146, 0.0004082609232422378,
      0.0005157501235580456, 0.0006304434033080863, 0.0007267886308520764, 0.0008137923166094052,
      0.0008768510806521773, 0.0009110676068979827, 0.0009158943616940027, 0.0008679700776739364,
      0.0008404786143958742, 0.0008221627629408064, 0.0006837986304657513, 0.0005983867341062245,
      0.0005355306368533264, 0.0004702469618158693, 0.00040622329813215204, 0.00034447075488437066,
      0.0002867159442607908, 0.00023253842023711, 0.00018440160564121356, 0.0001451889045619972,
      0.00011292435515128524, 8.715211554085256e-05, 6.745533908190663e-05, 5.289104150072628e-05,
      4.1935409726595036e-05, 3.319701992565279e-05, 2.6004202763320776e-05, 2.010272558899462e-05,
      1.533226348029199e-05, 1.1537020137514663e-05, 8.564797009204717e-06, 6.273018162989455e-06,
      4.532857460586153e-06, 3.2314960318578817e-06, 2.272791872922691e-06, 1.577064447556842e-06,
      1.0796307903977983e-06, 7.291839977082139e-07, 4.858867359963092e-07, 3.1942507457023764e-07,
      2.0718013941500324e-07, 1.3585062039850956e-07]
    - [0.00019699752890142434, 0.0002748810804578776, 0.00039748174643259096, 0.0005817374327909833,
      0.0008331001815552659, 0.0011735569502983453, 0.0016019129537942242, 0.0021052680510354974,
      0.0026503693934401364, 0.003171595763406796, 0.003568241217153323, 0.0038577856373798506,
      0.004028498000040829, 0.0040808941810347105, 0.0038982997269067458, 0.003296307067210347,
      0.0030238933382888853, 0.0028549047493996926, 0.002381730862415767, 0.0020990255918602345,
      0.0018245365085834795, 0.00155678000526885, 0.0013081874577113633, 0.0010805001130349972,
      0.0008694677740169162, 0.0006789599705764553, 0.0005257186255972265, 0.0004030979197651303,
      0.0003028344999913926, 0.00022243388738743007, 0.00016017106182130683, 0.00011441944809548654,
      8.194898185727789e-05, 6.0109466750876925e-05, 4.5412869164945215e-05, 3.4580288453271994e-05,
      2.6073570693464937e-05, 1.9399127708994437e-05, 1.4239679385416497e-05, 1.031226974620734e-05,
      7.36791089898922e-06, 5.1936240917979245e-06, 3.6117787340153445e-06, 2.4780239140864736e-06,
      1.6773585113652918e-06, 1.1201658985505672e-06, 7.380314085677247e-07, 4.797371920807987e-07,
      3.076644460188414e-07, 1.9959326196467198e-07]
    - [0.00064287291563137, 0.0009518277505012146, 0.001456991402691371, 0.0022443188817844123,
      0.003379946764335631, 0.004797566089138121, 0.006345121151371708, 0.007932932531891505,
      0.009553801607701423, 0.011031896649316471, 0.011996853800184924, 0.012674042412987195,
      0.013047465277201915, 0.013071501777863946, 0.012262019503143075, 0.009844399040077617,
      0.009198436783406197, 0.008580651731902403, 0.007546068928201702, 0.00663351651024935,
      0.005658834166217533, 0.004739539365844579, 0.003919502215421383, 0.00316149218018651,
      0.002471402243748899, 0.0018935285246237683, 0.0014391684952521615, 0.0010719189579083768,
      0.0007780570873230564, 0.0005541789369741422, 0.00038962640396352443, 0.0002687300356811136,
      0.00018167046606485377, 0.00012118168944906902, 8.181104738394543e-05, 5.77201358448506e-05,
      4.2343669320806743e-05, 3.1121546582356885e-05, 2.2587653534659328e-05, 1.617405590994473e-05,
      1.1426225567261245e-05, 7.963843068924208e-06, 5.476045777634253e-06, 3.714883334583594e-06,
      2.4863332369606972e-06, 1.641759502855782e-06, 1.06953693965318e-06, 6.874135457096456e-07,
      4.3589911272916846e-07, 2.7977494699798737e-07]
    - [0.0017130622567536808, 0.0026950913672818865, 0.004330683145048252, 0.006749127147206459,
      0.009984329624533772, 0.013760230854241799, 0.01725317924232932, 0.02036459130529768,
      0.023545147667067133, 0.02656806288381132, 0.02868194395374524, 0.030063994323545985,
      0.030874740905075117, 0.030922086109593357, 0.029581458579490075, 0.02604213086261735,
      0.02454677898741827, 0.022476729267549476, 0.019928384760627495, 0.017272624354362796,
      0.014614084498168228, 0.012103041095820562, 0.009927323618860815, 0.007957096045330198,
      0.006234032688825194, 0.004803340432611427, 0.003614921248538436, 0.002634771842798598,
      0.001878698464855783, 0.0013102003452210987, 0.0008895087701190364, 0.0005905394181395998,
      0.0003868870694569386, 0.0002512957361830225, 0.00016114971342380606, 0.00010265897083398259,
      6.7728772937693e-05, 4.771574872369027e-05, 3.418167363341656e-05, 2.4201257707969057e-05,
      1.6905015357040107e-05, 1.1650088446502125e-05, 7.92076907216256e-06, 5.3129926337121765e-06,
      3.5159858833871695e-06, 2.295572844303204e-06, 1.4786693856581312e-06, 9.396954651659278e-07,
      5.891813709345818e-07, 3.74133086372883e-07]
    - [0.0038179042815833716, 0.006173437390098633, 0.01001781358031998, 0.015583720823680544,
      0.022780722846164343, 0.030690809433070555, 0.0378840218746352, 0.0435383554243086,
      0.048877889300323045, 0.05478295230652482, 0.060042712811484863, 0.06315767095961851,
      0.06442377726677945, 0.06438527541557812, 0.06340631483311969, 0.05994774174141083,
      0.05475810886261627, 0.04876683645354739, 0.04273053875038857, 0.03688583736525238,
      0.031072776214270667, 0.02556401558825711, 0.02078152647653629, 0.016654462610808156,
      0.013112522642073965, 0.01016352051904953, 0.0077025737069834985, 0.005713887732147967,
      0.004089191874149338, 0.0027995490636600843, 0.0018514371241336223, 0.0012014808031804841,
      0.0007677946981739217, 0.00048283630492942405, 0.0003000457105024589, 0.00018496532091163476,
      0.0001137491255493452, 7.213654089988458e-05, 4.940087057443781e-05, 3.454713322120586e-05,
      2.3861045675841463e-05, 1.625911432258707e-05, 1.093021655897701e-05, 7.249271769072579e-06,
      4.743468741736703e-06, 3.0622014061991196e-06, 1.9503273321026797e-06, 1.2255112699352962e-06,
      7.597542906846051e-07, 4.773144083590003e-07]
    - [0.008064462477194842, 0.013248288463695468, 0.020799174410495586, 0.030703892229858063,
      0.043513839622250965, 0.058959972142595775, 0.07461012456867717, 0.08912730544380107,
      0.10199256586163258, 0.1130385326682823, 0.12577626827762686, 0.13279389526215093,
      0.1336079667597008, 0.13121931983973403, 0.12765249559985858, 0.11767072843315539,
      0.1042785985844462, 0.09050436891146069, 0.07892176765318265, 0.06735295906369884,
      0.05556340917961832, 0.045179767768787314, 0.03655211514245735, 0.029178981021883273,
      0.02306020953603583, 0.017937866408692597, 0.013733312784983362, 0.01027193803260135,
      0.007427529484677089, 0.005153205099862302, 0.0034397132918315356, 0.002198097180172882,
      0.0013640978426049935, 0.0008359911791533559, 0.0005081620217161633, 0.0003071235510109016,
      0.00018488144748860346, 0.0001112681770354149, 6.94936350967794e-05, 4.703928610932829e-05,
      3.2129132492578835e-05, 2.1647243951974606e-05, 1.4388921592735323e-05, 9.435993075203073e-06,
      6.104962882694549e-06, 3.896857179294415e-06, 2.454042033982297e-06, 1.5247040444868856e-06,
      9.346206680490524e-07, 5.809262972652404e-07]
    - [0.016507099150739245, 0.027058556937550653, 0.04144775873956325, 0.057811139842273276,
      0.07710858245316966, 0.10174871350259015, 0.1324490606707714, 0.16465016303767205,
      0.1966995287364483, 0.2231857379655687, 0.24699302989054947, 0.261641752288665,
      0.26226658922526425, 0.2523968090939447, 0.2343135647201949, 0.2069502285694665,
      0.17779424023860013, 0.15334559068080847, 0.12962546870866978, 0.10566340440964707,
      0.08542993710076968, 0.06894858524629015, 0.054903150678331986, 0.0434754976631458,
      0.0343335100697314, 0.026944470177634187, 0.020772969839626298, 0.015494394311641598,
      0.011255099847415677, 0.00800903512694969, 0.005474619117082261, 0.0035305072235485074,
      0.0021634463051777974, 0.001297834600216123, 0.0007753548948311661, 0.0004622011493484133,
      0.0002747784718068866, 0.00016292635479013106, 9.693614781011518e-05, 6.129204640299878e-05,
      4.126590992838046e-05, 2.7495908042360237e-05, 1.8071221191061896e-05, 1.1717652700626469e-05,
      7.49600364144967e-06, 4.7310223835925754e-06, 2.9458882192798904e-06, 1.8097291068175142e-06,
      1.0968756012679378e-06, 6.745238417419e-07]
    - [0.0299612323795073, 0.04576298324950218, 0.06713910603748302, 0.09471647492787243,
      0.129274723919994, 0.1704170104706935, 0.21831862785134407, 0.2704829244937762,
      0.3193888215394726, 0.35878967659278715, 0.3870179211062127, 0.4019095150016739,
      0.40170890666897796, 0.3866151243981833, 0.357516800368886, 0.31579401803021573,
      0.26849641483146347, 0.22370287853648535, 0.18199488816099518, 0.14665201652534096,
      0.11728126523425017, 0.09308757766066562, 0.07342894855010854, 0.05762629853606872,
      0.04506839457706525, 0.03519454430042255, 0.027166382899437565, 0.0205783268752063,
      0.015141201964309344, 0.01072199481423563, 0.007296823273033579, 0.004765168192165893,
      0.0029648135597125204, 0.0017753141915272713, 0.0010522553514586504, 0.0006223599536320409,
      0.0003678183477186196, 0.00021732824667715004, 0.0001284207642497715, 7.728430286927946e-05,
      5.050875747307664e-05, 3.331868096961166e-05, 2.165228922028394e-05, 1.3881956921710521e-05,
      8.780790431705536e-06, 5.479646958545655e-06, 3.3737087872507457e-06, 2.0492675013824504e-06,
      1.2281076424141122e-06, 7.47189285319437e-07]
    - [0.0457861115824482, 0.06765823960990594, 0.09932151103084204, 0.1414435275665571,
      0.1953736394617923, 0.2590476966168699, 0.3242753006546178, 0.3861623819660939,
      0.44243840128204076, 0.48856324823932873, 0.5201040496981504, 0.5337892541338103,
      0.528151934501529, 0.5037984310613897, 0.46328739906296784, 0.4105674068291917,
      0.34982327056757156, 0.2862280589876688, 0.23029624759078401, 0.18402574219776063,
      0.14585629214366183, 0.1148353010455272, 0.08988469319179676, 0.0699791117055263,
      0.054209785021828515, 0.0418255022745281, 0.03201381377579803, 0.02403430921037107,
      0.01759750708823284, 0.012525791784245144, 0.008621311435719725, 0.005702878932837634,
      0.003600496429257854, 0.0021710933277435526, 0.0012874941018485432, 0.0007621958280267709,
      0.00045090633872433325, 0.00026655486842371554, 0.00015748666130243727, 9.337936007874899e-05,
      5.8894853461250466e-05, 3.8514030051341926e-05, 2.474918578849061e-05, 1.5689226809802302e-05,
      9.812467104624731e-06, 6.054676351216818e-06, 3.6858673330803717e-06, 2.2137292966798787e-06,
      1.311765698046435e-06, 7.895956454522906e-07]
    - [0.06450565192684903, 0.09433465404113989, 0.13974722201933173, 0.20140576692469903,
      0.27624615880544534, 0.35296192004540716, 0.4299789273896564, 0.5054127310151589,
      0.5728693102395632, 0.625962171088461, 0.6594032601665559, 0.6696756425691284, 0.6556745506705586,
      0.6189029641719939, 0.5632059174067768, 0.4941081643499105, 0.41786914494706673,
      0.33972356914522056, 0.2689343020543622, 0.21341179709381103, 0.16806226309121916,
      0.1313112506965162, 0.10189081281015783, 0.07857015781951142, 0.06025316988551598,
      0.046007847218741973, 0.03495401300932411, 0.026161076310517794, 0.019089309530165265,
      0.013517164390977986, 0.00926799835633854, 0.006139126480494848, 0.003909602293458981,
      0.002384382045437525, 0.0014247035410041957, 0.000848824852091628, 0.0005051167411164779,
      0.00030027401780891787, 0.00017835790653233257, 0.00010597764051545391, 6.543359918112707e-05,
      4.2463564035550806e-05, 2.6988524726384932e-05, 1.6916617264910706e-05, 1.0461258861021769e-05,
      6.3824940817697856e-06, 3.841783966697028e-06, 2.281452890993966e-06, 1.3367101308001608e-06,
      7.960493404255425e-07]
    - [0.09206125410972509, 0.13213722686203389, 0.19340294474738426, 0.27199631566044247,
      0.3570652943262362, 0.44615255233229006, 0.5383354182111775, 0.6263201441872289,
      0.702497067491956, 0.759576832548644, 0.7917887296112989, 0.7957146105338039, 0.7709314453714501,
      0.7200863848407245, 0.6484311201789236, 0.5629288558359012, 0.47114332347973664,
      0.3798952876619693, 0.29583000811946586, 0.2320990259192124, 0.1816103387715887,
      0.1409294733199647, 0.10859678166737316, 0.08315353342321756, 0.06329608797631575,
      0.04792284822517757, 0.03601097053670113, 0.02661839529730783, 0.019219470850199233,
      0.013516540517629398, 0.009238334813891719, 0.006117054738936784, 0.0039048355852588533,
      0.002398469532628385, 0.001446899435541906, 0.0008702749640483576, 0.0005227121605787208,
      0.0003135879940510082, 0.0001879480086262172, 0.00011260672448936757, 6.931242102303461e-05,
      4.4663041200139e-05, 2.8076890560856898e-05, 1.7401117521550195e-05, 1.0639992404850213e-05,
      6.418618192100659e-06, 3.8201271150851195e-06, 2.2431077346847686e-06, 1.299480728543558e-06,
      7.656439646150484e-07]
    - [0.12739388002770627, 0.17567196052168685, 0.25151493755964777, 0.33750785394829813,
      0.43176481974721886, 0.5346832493358038, 0.6385051200454926, 0.7350941781626671,
      0.815878939948086, 0.8729462849973489, 0.9004502653489428, 0.8954520826300482, 0.8584902803317942,
      0.7934851901265211, 0.7070541559848372, 0.6074030166803306, 0.5030505392776737,
      0.4015172995852391, 0.30867492206053054, 0.2393874730025925, 0.18601151872987592,
      0.14327893588364884, 0.10956358955889617, 0.08324101180014644, 0.06287106914930797,
      0.04721660279251622, 0.035106330248482816, 0.025621568486927676, 0.018277192432930904,
      0.012719405301151931, 0.008623309855177282, 0.005685209535007376, 0.0036333646951633406,
      0.002250866782476367, 0.001375659698624541, 0.0008379334930072042, 0.0005092157894380024,
      0.0003088035894169265, 0.00018692294709487037, 0.00011301359966354844, 6.991989415527622e-05,
      4.481819847579365e-05, 2.7865387025418493e-05, 1.7076032119181023e-05, 1.0323926252226189e-05,
      6.157988464057764e-06, 3.6238390062842657e-06, 2.103947829309563e-06, 1.2051709462334844e-06,
      7.025220280822787e-07]
    - [0.16496056313837582, 0.21877788768700082, 0.2990034897704147, 0.38999382611542005,
      0.49521371122582736, 0.6069920598184608, 0.7172751774312877, 0.8171447680846099,
      0.8974625764409692, 0.9501950194688585, 0.96988348144084, 0.9544139684950728, 0.9054498940869494,
      0.8281375340318716, 0.7302152968918701, 0.6207400907794245, 0.5087202957548378,
      0.4017820282760617, 0.3058770923532898, 0.2355794483550311, 0.18175276957159334,
      0.13895647634292577, 0.10543227603850591, 0.07946457643201461, 0.05952244109556212,
      0.044283385200133626, 0.0324991873160011, 0.023393536428548824, 0.016491383443933395,
      0.01136812817171556, 0.007651172460578652, 0.00502014061853259, 0.0032050062387371197,
      0.0019992469094873167, 0.0012368723395946252, 0.0007627973001377177, 0.0004691681289256362,
      0.0002878343706614003, 0.00017617074698589115, 0.0001076569557850763, 6.741592256741547e-05,
      4.2927813505854e-05, 2.6384099905601082e-05, 1.5986666644889935e-05, 9.556736293457109e-06,
      5.6363419387072175e-06, 3.2796017503897035e-06, 1.882699180168792e-06, 1.0663225575870976e-06,
      6.149703290926e-07]
    - [0.19073762484290444, 0.2510871475806928, 0.33088307858632154, 0.427749353258531,
      0.5380653628960632, 0.6526224551652762, 0.7631315486406557, 0.8602946352008848,
      0.9349731985816613, 0.979558026005636, 0.9893992665680935, 0.9634372018128882, 0.9044522657738717,
      0.8185746692796322, 0.7142353855164745, 0.6008067943421783, 0.48723398148891345,
      0.3805436728390747, 0.28795949754118166, 0.2212640534704765, 0.16933005101797438,
      0.12840762565476702, 0.09664964229902936, 0.07228662687411656, 0.053750326090020825,
      0.03963199429978082, 0.02870265465138358, 0.020371722495969476, 0.014175993283522708,
      0.009668846043601981, 0.00646031654405549, 0.004223970921985254, 0.0026998843386013736,
      0.001699146356213246, 0.0010634693531986256, 0.0006633526293838043, 0.00041260666623010796,
      0.0002560068908514961, 0.0001584803963960408, 9.803890751585855e-05, 6.241980741220109e-05,
      3.923216520312416e-05, 2.383228548298625e-05, 1.4278253280506765e-05, 8.439573844596561e-06,
      4.921551118787254e-06, 2.831519325612337e-06, 1.6072117795073614e-06, 9.000668077399767e-07,
      5.135640145746804e-07]
    - [0.20405502744331105, 0.2661600749574448, 0.34637436923035103, 0.44477443005450595,
      0.5537042814241522, 0.6645680674220535, 0.768973668231156, 0.8578154793938169, 0.9225298550176313,
      0.9564142517439412, 0.9559211254809654, 0.9211036241313209, 0.8556680850387619,
      0.7663242834740761, 0.6616529496716196, 0.550754810727087, 0.4419306695557024, 0.340849404062881,
      0.25879657412190266, 0.1985910240310295, 0.15094950690212824, 0.11371297080565979,
      0.08503414033746312, 0.06316634473902547, 0.046609414751880185, 0.033959562162680604,
      0.024275809514117078, 0.01703091580812152, 0.0117326021248365, 0.00793739199892764,
      0.005270196801340777, 0.0034320685233676916, 0.002197520930613512, 0.0013956550241968802,
      0.0008831882942068236, 0.0005572242458521841, 0.0003505304804537801, 0.0002198585989830706,
      0.00013751520516743594, 8.6177412461779e-05, 5.5494586892325206e-05, 3.42010490322263e-05,
      2.0537176554546556e-05, 1.2165889803842237e-05, 7.110220465156151e-06, 4.099758760469259e-06,
      2.332220374119356e-06, 1.3089314850420269e-06, 7.247905633398146e-07, 4.0915384989035627e-07]
    - [0.20724829382483115, 0.2674911484032425, 0.3446608133068354, 0.43808368479663107,
      0.5396723309748204, 0.6409532351686299, 0.7338933403359034, 0.8101211316668523,
      0.8621267395450402, 0.8844460124915108, 0.87474597417543, 0.8340709353978696, 0.7667158374566981,
      0.6794793957512402, 0.5805351843599371, 0.4781668314919638, 0.3791116009934543,
      0.28997994944335725, 0.22253461399904365, 0.17004971113761616, 0.12854609212901527,
      0.09628476370209545, 0.07156753149374381, 0.05284628406734274, 0.038681215074362126,
      0.027850473654057822, 0.019690692642788145, 0.013678734235432128, 0.009339878787740117,
      0.0062712298791259636, 0.004142318658598662, 0.0026953471015121583, 0.001736853848724315,
      0.0011140076524137807, 0.0007119838096914825, 0.00045354301883415406, 0.00028802673150671554,
      0.00018240818261128867, 0.00011525295813781465, 7.358426237731732e-05, 4.7061994558536834e-05,
      2.843879421713324e-05, 1.6884061055572246e-05, 9.88948801269739e-06, 5.714875185288204e-06,
      3.2581849849168972e-06, 1.8326552405233375e-06, 1.017002112731816e-06, 5.568156682904018e-07,
      3.109852794037195e-07]
    - [0.19308169359259528, 0.2513477045840549, 0.32549429438433386, 0.40872448072629375,
      0.4981594783427158, 0.5854625803298558, 0.6633463579052034, 0.72458938366073, 0.7630407377013207,
      0.7746090053584177, 0.7581022219121184, 0.7152920670783569, 0.6506530332267427,
      0.5705921886756012, 0.48238651969116997, 0.392665337479127, 0.3071627223474533,
      0.23741110641377192, 0.182930287078598, 0.13922149327917172, 0.10486475530239313,
      0.07833489093832986, 0.05808643272498269, 0.042713613666869744, 0.030942274651592806,
      0.022020220167043386, 0.015418199503244386, 0.010626969554010999, 0.007211171438877611,
      0.0048181143407343, 0.0031731185574548956, 0.0020674174738276917, 0.001340208899335786,
      0.0008663037757869759, 0.0005584878397119072, 0.0003590544694651323, 0.00023018115533425225,
      0.0001471477374880868, 9.399773632871781e-05, 6.107510509456579e-05, 3.788720576017359e-05,
      2.2557809337930693e-05, 1.3242008725441815e-05, 7.669102050243341e-06, 4.381988271688012e-06,
      2.470210433778147e-06, 1.3738291898239481e-06, 7.538198587161071e-07, 4.080854805115707e-07,
      2.2549338212485922e-07]
    - [0.1691559895966828, 0.2218729663043002, 0.2931965822129506, 0.3620228266837339,
      0.43553671960185264, 0.506496788227058, 0.5678746343339235, 0.6138166880032865,
      0.6396303367749191, 0.6425374922351313, 0.6222691999141715, 0.5809898192149466,
      0.5229586105195615, 0.45373061031075035, 0.37875705259522136, 0.30398037679900336,
      0.23950812769581942, 0.1872313253641035, 0.14426191424086876, 0.10972506585574064,
      0.08257147314046974, 0.06158101208451494, 0.045549811466808546, 0.03326132031962629,
      0.023878818669749176, 0.0168652800874775, 0.011721939338585119, 0.008020704248606524,
      0.005406947612090905, 0.0035960210293964363, 0.002368121997850536, 0.001551260175239215,
      0.0010128799739676298, 0.0006594630782804418, 0.000428227801905726, 0.0002773942656373056,
      0.00017926617462065873, 0.0001155993615629411, 7.50878952557753e-05, 4.829017387198881e-05,
      2.9013312724701056e-05, 1.7070145412694687e-05, 9.90804311369849e-06, 5.6737773274180855e-06,
      3.2054775104392433e-06, 1.7866900870801305e-06, 9.82520834441344e-07, 5.330529557672801e-07,
      2.853303051960203e-07, 1.5598571619644296e-07]
    - [0.14044425878396313, 0.1869035602557722, 0.2515825880595629, 0.305371051935882,
      0.3608576536134489, 0.4149740899563773, 0.46042510151478394, 0.4924831017548777,
      0.507829147664354, 0.5048012333428875, 0.4837578127210133, 0.4469053090320325, 0.3978772954415381,
      0.34096816595444823, 0.28068117254304825, 0.226885044923437, 0.18125412778570077,
      0.14225273883661907, 0.10991578910853504, 0.08385316166824237, 0.06323948110386078,
      0.047179192560237615, 0.03472626829213816, 0.025136822275448743, 0.017900492321448407,
      0.012549021523287171, 0.008665874666259154, 0.005899639483161639, 0.003962491274653897,
      0.002632401777654366, 0.0017380067634087315, 0.0011439395111419377, 0.0007512529464116233,
      0.0004923152038310589, 0.0003218887482288918, 0.00020995516614622303, 0.00013662713036516948,
      8.900196643961477e-05, 5.840842285874155e-05, 3.590334181251073e-05, 2.118444934822165e-05,
      1.232359059802729e-05, 7.07264210084125e-06, 4.004606375172704e-06, 2.2370414635802134e-06,
      1.2328898584190686e-06, 6.70363829734824e-07, 3.596109551252563e-07, 1.9032876738031717e-07,
      1.0294271977789025e-07]
    - [0.11155998745715746, 0.1509256535473102, 0.19761957232009872, 0.23886436897433064,
      0.27986595963959265, 0.3186374343121436, 0.35212053842597846, 0.3740295147471203,
      0.3819692391898406, 0.375673274692242, 0.35625225729977006, 0.3259934664654717,
      0.2885059848940952, 0.24771549475115956, 0.2067721007275103, 0.16692916021081639,
      0.13316177462071088, 0.10517555478856333, 0.08179938264481583, 0.0626941153773386,
      0.04741722465788859, 0.03531282027197635, 0.025819716366916677, 0.018548942366389574,
      0.013102473839108104, 0.009116194743267298, 0.00625739023988444, 0.0042382188554070934,
      0.0028372161357911453, 0.0018872532317183576, 0.001251871360494755, 0.0008286048087138132,
      0.0005471889947533276, 0.00036050918865198456, 0.00023701581919511732, 0.00015552657989362201,
      0.00010196379492197978, 6.742305767260134e-05, 4.265219372645325e-05, 2.5309137304219492e-05,
      1.4755763030934567e-05, 8.487413636941451e-06, 4.816300110349284e-06, 2.696406999220216e-06,
      1.4893384367951847e-06, 8.115913262471724e-07, 4.3633237991653395e-07, 2.3143739678682454e-07,
      1.211153067829125e-07, 6.481037132514411e-08]
    - [0.08588021012499865, 0.11405355922196833, 0.1427777852171917, 0.1698025093771927,
      0.19709083364787292, 0.22730304244037075, 0.2554098255352906, 0.27259160452489667,
      0.2773378233659867, 0.2710627535754673, 0.25605864522957966, 0.2346568663855565,
      0.20817007232316445, 0.17934159475342012, 0.14913096033013146, 0.12238709603112817,
      0.0978198458378411, 0.07711185625310296, 0.060167778065879654, 0.04625698553784285,
      0.03497965509874757, 0.02590501032708902, 0.0188101955205902, 0.013408478180899916,
      0.009405525256298826, 0.006500851204968984, 0.004428967482383321, 0.002983393721588326,
      0.001995021447924372, 0.001329910703994254, 0.0008851767597618161, 0.0005883327066409361,
      0.00039043671580303254, 0.00025867156848053096, 0.00017105282246464052, 0.00011292673664465688,
      7.496027128540209e-05, 4.855050629677829e-05, 2.9106933735523266e-05, 1.700966416454249e-05,
      9.805441626955127e-06, 5.576665653755342e-06, 3.1290069837402255e-06, 1.7320969237099399e-06,
      9.45962445137837e-07, 5.096964947592799e-07, 2.7094768551430114e-07, 1.4210039694169088e-07,
      7.35283406819627e-08, 3.892732082050353e-08]
    - [0.06430255217907004, 0.0811947800371584, 0.09953105331298669, 0.12139360565101336,
      0.1457599684739737, 0.1708260462324617, 0.1902308410255392, 0.19923354359210674,
      0.2014307787251496, 0.1978188792018912, 0.18451054054568503, 0.17029187401531468,
      0.15101685704850745, 0.129037195602495, 0.10854556934200245, 0.08842410849306172,
      0.07105098767303107, 0.05644062946248693, 0.04391820995971477, 0.03356457116347462,
      0.025232993177987637, 0.018594772595351527, 0.013415054415985674, 0.009502318123583644,
      0.0066181765857240326, 0.004534942199879203, 0.003069030891986981, 0.0020614181983491823,
      0.0013804821074654588, 0.000922963716088113, 0.0006161962112300996, 0.0004108447837306462,
      0.0002736012943304231, 0.00018200158095210974, 0.00012094903053858914, 8.06911063314028e-05,
      5.306476575868665e-05, 3.2216295001518206e-05, 1.887697407189685e-05, 1.0905908228611398e-05,
      6.2162288324622024e-06, 3.4956520297492885e-06, 1.9393396315953516e-06, 1.0614835866865667e-06,
      5.732033775006687e-07, 3.053797569845492e-07, 1.6051210731037743e-07, 8.323603702872623e-08,
      4.2585803454800625e-08, 2.2305854617401986e-08]
    - [0.04938191407961721, 0.061922396027162034, 0.07805637400679892, 0.09598345803925526,
      0.11539615705002713, 0.1316163077030957, 0.14089132055449533, 0.14568651189185627,
      0.1461268754353229, 0.14338784241793484, 0.1345300295103806, 0.12102310985859888,
      0.10893208825482341, 0.09372192837406358, 0.07773707350923197, 0.06398719086522323,
      0.05145183540300048, 0.0406890493915972, 0.031568196838902364, 0.023978631687112312,
      0.017831004624807224, 0.013016598769407813, 0.009339646443280876, 0.00657334536635037,
      0.004539059825754785, 0.003088301770039795, 0.002082032755322492, 0.0013987439154998942,
      0.0009383012866920633, 0.0006288998086636901, 0.0004211956381581467, 0.0002818158054148642,
      0.00018834988582520627, 0.00012576480759967767, 8.425856667856359e-05, 5.591793841767891e-05,
      3.431724970317927e-05, 2.0167858109847643e-05, 1.1677464427130368e-05, 6.670700056511379e-06,
      3.7595020031479694e-06, 2.090380159486056e-06, 1.1466865148785955e-06, 6.205801335121822e-07,
      3.313500791842304e-07, 1.745469786940975e-07, 9.071385847420531e-08, 4.6512640061191035e-08,
      2.352980986531634e-08, 1.2193453112578036e-08]
    - [0.040625798286898794, 0.0508099025860959, 0.06345278851767934, 0.07752633574109738,
      0.09006525968246368, 0.09821614778927919, 0.10390855401439661, 0.10678893138387432,
      0.10641844839088362, 0.10343199232675239, 0.09758569437172507, 0.08787910910081993,
      0.07719612452474742, 0.06695583277500261, 0.05593314130605309, 0.04578404334549715,
      0.03687718743634612, 0.029023388647966233, 0.022378579702175907, 0.01686937541606583,
      0.012445888779758862, 0.008997881346607364, 0.006375340262622636, 0.004436673766310135,
      0.0030368699643977927, 0.0020543994800849676, 0.0013839516354612579, 0.0009309172833334698,
      0.0006258151486475223, 0.0004204608216251637, 0.00028226267094302957, 0.00018934456037462274,
      0.00012696766839231217, 8.544099919714098e-05, 5.696578834855205e-05, 3.51963908710738e-05,
      2.0744146075929517e-05, 1.2037739511550419e-05, 6.89168641506377e-06, 3.892620997794487e-06,
      2.1691759511941163e-06, 1.1925689225589072e-06, 6.468397058854612e-07, 3.4613346263341934e-07,
      1.827370248556739e-07, 9.51799691495808e-08, 4.891033263416864e-08, 2.4796576230196596e-08,
      1.2403182201441955e-08, 6.359100536240368e-09]
    - [0.03140378252046684, 0.040321315496910384, 0.05081062672608395, 0.06070963069121436,
      0.06782054702128587, 0.07339826918163801, 0.07714304271463678, 0.07866783465681579,
      0.07789418616610695, 0.07496817240541316, 0.07039623695342316, 0.06363074052351837,
      0.05571632370454707, 0.04781390088161889, 0.04006907678019136, 0.032808750136982194,
      0.026269011224960254, 0.020531874059585398, 0.015654529841977273, 0.011678529900210831,
      0.008528970232643002, 0.0060846684439426705, 0.004254871293453854, 0.002921396581117962,
      0.001980752251759738, 0.0013371905437727105, 0.0009015545358228558, 0.0006075351131465666,
      0.0004091227908127323, 0.00027531468913240243, 0.00018519764725362454, 0.00012460339928834063,
      8.41657048349999e-05, 5.617701573118677e-05, 3.4768641098013425e-05, 2.0541368330867158e-05,
      1.194644782825548e-05, 6.85452026157129e-06, 3.880175626704544e-06, 2.1670141594048034e-06,
      1.1940105431947493e-06, 6.49068632019534e-07, 3.480948171911607e-07, 1.8417820065954195e-07,
      9.614239605620709e-08, 4.951396483704702e-08, 2.515802320315168e-08, 1.2611343929033181e-08,
      6.237301671061832e-09, 3.1638332800513716e-09]
    - [0.022636702818064354, 0.029930828336232222, 0.03872006834945734, 0.046404934748541744,
      0.0517245255186797, 0.055524222005178835, 0.057829318388858575, 0.058506965143265255,
      0.05752212831565891, 0.054984072374237275, 0.05113189841069399, 0.046071208248817205,
      0.0402409296208888, 0.034396736748002914, 0.028877156773920106, 0.023522707526979745,
      0.018569569876418224, 0.014330575479903549, 0.010790162142870565, 0.007934021495517548,
      0.005691849609713345, 0.003999033914997956, 0.002748237760108205, 0.001863517955276868,
      0.0012597626755000042, 0.000850804553476133, 0.0005743174682956161, 0.00038749517427837837,
      0.0002613471169479004, 0.0001762353963332379, 0.00011890064912267398, 8.05786961221685e-05,
      5.360736125798293e-05, 3.308379509428767e-05, 1.9582292328656832e-05, 1.1413795920270442e-05,
      6.5633578382717666e-06, 3.723557866898986e-06, 2.084136593247801e-06, 1.1508806743048716e-06,
      6.270042184263128e-07, 3.370130164648881e-07, 1.7870938635570538e-07, 9.349357894783079e-08,
      4.825610371415612e-08, 2.457303325979889e-08, 1.2345290975325149e-08, 6.118992764110685e-09,
      2.992328685103628e-09, 1.5016904167907603e-09]
    - [0.015562283379299617, 0.020832912381430053, 0.027718423019314188, 0.03376912597056519,
      0.03745277582290654, 0.040503747918316374, 0.043392950436027124, 0.044454168149469106,
      0.043787867095055104, 0.04167434931707508, 0.03821602048750805, 0.03421686748751995,
      0.029725085211196364, 0.024952614530897244, 0.02048313357972046, 0.016511246328010327,
      0.012955273276811813, 0.009789609912524758, 0.0072337422770113015, 0.005221451285288793,
      0.0036718813978544934, 0.002519908460158568, 0.001710487098987869, 0.001157564235639422,
      0.0007814378592523703, 0.000527614629568401, 0.00035670967844587747, 0.0002411456662146396,
      0.0001629430609327551, 0.00011024768060523195, 7.488233506210066e-05, 4.938591571854771e-05,
      3.0317486663124995e-05, 1.7972542779733018e-05, 1.0498592795860578e-05, 6.050409593333244e-06,
      3.440127242007047e-06, 1.9297465966288423e-06, 1.0679775116378362e-06, 5.831227414390082e-07,
      3.1411877635601495e-07, 1.6694132722474493e-07, 8.753027707531485e-08, 4.5277920991924025e-08,
      2.3107379572001245e-08, 1.1634586859263064e-08, 5.77946024951603e-09, 2.8324329815820606e-09,
      1.369566029770575e-09, 6.799991372567418e-10]
    - [0.010440731470063927, 0.013932737634386587, 0.018376947399969343, 0.021171681323335464,
      0.023202587137010327, 0.02756232159569232, 0.03186919007197006, 0.03403960075273636,
      0.03391071447289195, 0.03259808731081983, 0.029441984110022617, 0.025631342856916414,
      0.021951532272184365, 0.018194769205831483, 0.014569036233560081, 0.011365397039429797,
      0.008670753270628074, 0.0064719461129139995, 0.004673987104001834, 0.00327975256346733,
      0.0022503653313832926, 0.0015266319639162227, 0.001032161679513784, 0.0006973255937522858,
      0.00047214371040289613, 0.0003198628967562551, 0.00021622222526634637, 0.00014616789936614514,
      9.925571262602927e-05, 6.750110560326038e-05, 4.3881021540201665e-05, 2.674330587727693e-05,
      1.5879450849667812e-05, 9.29659932252833e-06, 5.369520478103221e-06, 3.0597288339802907e-06,
      1.720150405946002e-06, 9.540825489077374e-07, 5.220853768239853e-07, 2.818598087839436e-07,
      1.5012769742453984e-07, 7.889046961442867e-08, 4.08990043197733e-08, 2.0918698576288282e-08,
      1.0555836038353152e-08, 5.255168629956773e-09, 2.5811706841142684e-09, 1.2507855011661654e-09,
      5.979985725971784e-10, 2.9375130628031803e-10]
    - [0.0069949926036342374, 0.009105485659573573, 0.011073951141994276, 0.012682661353559894,
      0.016276959731506873, 0.02031314403125147, 0.02349656552776391, 0.02601913867027684,
      0.025623799979547564, 0.02439894782737436, 0.022179768125655037, 0.01887491250692119,
      0.015616534567367304, 0.01270689908522855, 0.009994833672074174, 0.007604151853534635,
      0.005621969379407875, 0.00403869979046983, 0.002829190610075183, 0.001939610290447501,
      0.0013182651339066734, 0.0008945134451576409, 0.0006059486727577701, 0.00041022274286003837,
      0.0002775241107311907, 0.00018772556066504748, 0.00012733608142096616, 8.685253246100968e-05,
      5.8679418549563916e-05, 3.7435871819120385e-05, 2.2707360710984676e-05, 1.3507069354253736e-05,
      7.925167578932401e-06, 4.587637772178234e-06, 2.619957592791465e-06, 1.47616685825183e-06,
      8.205644286533952e-07, 4.500139421554603e-07, 2.4348673085681974e-07, 1.2997525412470598e-07,
      6.845136275418973e-08, 3.556637219434806e-08, 1.8231462801006528e-08, 9.22013319899387e-09,
      4.600329312287773e-09, 2.26452278534392e-09, 1.0997665723668434e-09, 5.26939047659935e-10,
      2.4909881846809295e-10, 1.210613742758916e-10]
    - [0.004784009394338642, 0.005841187277286191, 0.0070923316177701244, 0.009497507529592395,
      0.012207968123435836, 0.014419341583196495, 0.01713760668390992, 0.019329802162051324,
      0.019033746195364448, 0.01744720234545292, 0.015536279705592019, 0.013212200142737555,
      0.010600944944131828, 0.008354661464378865, 0.006396863290955628, 0.0047231586594465485,
      0.0033705720212615356, 0.0023439535887531658, 0.0016057423936794361, 0.0010972367300392273,
      0.0007476194053017808, 0.0005068952890160204, 0.0003437854606975406, 0.0002334170346352802,
      0.0001583634360453689, 0.00010767301276941143, 7.351743082452385e-05, 4.89092063057778e-05,
      3.065205645595535e-05, 1.8557016978904206e-05, 1.1061027493275305e-05, 6.504293876839745e-06,
      3.7734694718157743e-06, 2.1598085650398915e-06, 1.2195908397561426e-06, 6.79436846424256e-07,
      3.734393546057251e-07, 2.0250097527593343e-07, 1.0833535267849879e-07, 5.718068196795163e-08,
      2.97758732304605e-08, 1.5297333320340848e-08, 7.753386419235234e-09, 3.8770451749969135e-09,
      1.912697721415521e-09, 9.309532373288259e-10, 4.4703902725134206e-10, 2.117868833053927e-10,
      9.899296243447654e-11, 4.7598418811996194e-11]
    - [0.003432375233153189, 0.004175045421441457, 0.005525481547181434, 0.007097000450919266,
      0.008484467374011158, 0.010125211098807346, 0.012002691202329946, 0.013427541650153328,
      0.013298079647582112, 0.011946600800601713, 0.010241798969864636, 0.008443957295773399,
      0.006689839504634406, 0.0050666998118595805, 0.003742933073085043, 0.0026675811086009538,
      0.0018530831875614299, 0.0012740437152691313, 0.0008732261448598915, 0.0005970743777497753,
      0.00040753898696930103, 0.00027841695452372213, 0.00018968774073462564, 0.00012885817733487956,
      8.811085982947541e-05, 5.9938450187454136e-05, 3.8926014866387194e-05, 2.4097966747392232e-05,
      1.459779427020193e-05, 8.719992591522737e-06, 5.13899816242275e-06, 2.987974272101597e-06,
      1.7140018718069117e-06, 9.700172620233986e-07, 5.41591837344702e-07, 2.9833266280186726e-07,
      1.6213080747092607e-07, 8.692933027709599e-08, 4.5983621184738447e-08, 2.3998055347936364e-08,
      1.2356201427674768e-08, 6.276679527598826e-09, 3.1455703842002742e-09, 1.5552585306380815e-09,
      7.586506319699896e-10, 3.651044301164948e-10, 1.7335182903331185e-10, 8.120369676640495e-11,
      3.7529695343934826e-11, 1.785325946797991e-11]
    - [0.0026756678242702415, 0.003270237408089208, 0.0041015995464826396, 0.004947226608219014,
      0.005879337266566226, 0.006878034448033304, 0.007805355401544468, 0.008445113149138837,
      0.008364624946894642, 0.00740996253166574, 0.006189531817227323, 0.004920280027614854,
      0.0037535545329201916, 0.0027580562635722513, 0.0019735208107537817, 0.0013902466721337323,
      0.0009675872046669545, 0.0006676776399842683, 0.0004592822218722038, 0.0003150886233239188,
      0.00021593380919149318, 0.00014777449065303042, 0.00010133034636292485, 6.96672466202794e-05,
      4.654686888067521e-05, 2.9558501321326002e-05, 1.8217300753054465e-05, 1.1055054297070986e-05,
      6.6182784774776685e-06, 3.908994750396303e-06, 2.277829348415088e-06, 1.3095235958894607e-06,
      7.427480480320096e-07, 4.1562670365617655e-07, 2.2945094087449148e-07, 1.2497187617617636e-07,
      6.715382950293503e-08, 3.5601256368425257e-08, 1.862069609786156e-08, 9.608653816891897e-09,
      4.891760977813074e-09, 2.456993212428919e-09, 1.2174949303954165e-09, 5.952016124620308e-10,
      2.870761303926484e-10, 1.3660484881482973e-10, 6.413146978033218e-11, 2.970382096034816e-11,
      1.3573927744747274e-11, 6.3885497890172675e-12]
    - [0.002060813333747646, 0.0024360225032661166, 0.002909580694979201, 0.003432860255579587,
      0.003960407634861387, 0.00441835853723524, 0.004727495012837076, 0.004812881271912421,
      0.004600623508900009, 0.004024922579442339, 0.003254859853420541, 0.002513321777494454,
      0.0018770689353459274, 0.001368710897548417, 0.0009793044980666618, 0.0006930245710518232,
      0.00048720988535473045, 0.00033975817916090785, 0.00023476625467075787, 0.00016175410691239578,
      0.00011154676525496784, 7.71386240375115e-05, 5.2564510616314436e-05, 3.4229511332129986e-05,
      2.1494729544968844e-05, 1.3253497814750133e-05, 8.060052102307673e-06, 4.835925033451674e-06,
      2.8625779111283593e-06, 1.6717491790942722e-06, 9.632099681085978e-07, 5.475286702328696e-07,
      3.070639332887199e-07, 1.698965206868115e-07, 9.273947601893013e-08, 4.994371428557743e-08,
      2.6535854915655e-08, 1.3909815754895614e-08, 7.193590602870972e-09, 3.6703383810287627e-09,
      1.8475769668499416e-09, 9.175611573538338e-10, 4.495644671661251e-10, 2.17311479352407e-10,
      1.0363570484660958e-10, 4.876095351077451e-11, 2.263450600840477e-11, 1.0365873353971331e-11,
      4.683743349559359e-12, 2.1809419847657437e-12]
    - [0.0015233445743509193, 0.001747051608006094, 0.001973890292731726, 0.002230452209270919,
      0.0024733883014185203, 0.0026363150388678293, 0.0026720950308617374, 0.0025422051611620846,
      0.0022716552175548253, 0.0019192524440681058, 0.0015431592407204493, 0.0011861083217721406,
      0.0008869081194793902, 0.0006523541062544844, 0.0004737539658660936, 0.00033853129839999285,
      0.00023876210175841905, 0.00016755630894209719, 0.0001171431800548335, 8.171690568634984e-05,
      5.638615296269095e-05, 3.7468948379158985e-05, 2.397513823423974e-05, 1.502393195463823e-05,
      9.281830720887976e-06, 5.657231979562273e-06, 3.401757903995299e-06, 2.0180822578627925e-06,
      1.1811644651867737e-06, 6.820526937331238e-07, 3.8856307819323794e-07, 2.1839424018656386e-07,
      1.2110355069324382e-07, 6.625311554024076e-08, 3.575857562355707e-08, 1.9041017996886076e-08,
      1.0003135755464585e-08, 5.184635258250091e-09, 2.6511622186488846e-09, 1.3374896871834775e-09,
      6.657031760342905e-10, 3.2689393482025867e-10, 1.5836440483275102e-10, 7.569061185506638e-11,
      3.569131142941446e-11, 1.660424154887395e-11, 7.620994116132145e-12, 3.4509626343044954e-12,
      1.5417765088025585e-12, 7.102753139744409e-13]
    - [0.0011050331408283584, 0.0012029179748033185, 0.0012669569445447962, 0.0013363789417778565,
      0.0013833381850750647, 0.0013794676796182168, 0.0013288861993983364, 0.0012192533836157542,
      0.001058868502759597, 0.0008825625640257276, 0.0007127023831237135, 0.0005568111392128198,
      0.00041945477575826474, 0.00030939118248862654, 0.00022522124235874262, 0.00016242235386626337,
      0.00011598524356776133, 8.217286205696594e-05, 5.75103287944877e-05, 3.885908466286438e-05,
      2.5289925264979782e-05, 1.6104778963566495e-05, 1.0107384628552564e-05, 6.2580337162740134e-06,
      3.822723241948698e-06, 2.303758337556053e-06, 1.3697146079435887e-06, 8.03450826704608e-07,
      4.6496960419932084e-07, 2.6547637054013457e-07, 1.4954201447642297e-07, 8.31068131135289e-08,
      4.5566542642737375e-08, 2.4648429873852837e-08, 1.3153972140551023e-08, 6.925651321057432e-09,
      3.5974964556823984e-09, 1.8436402186740804e-09, 9.32154755230956e-10, 4.6498175474025334e-10,
      2.288336309544378e-10, 1.1110659497673534e-10, 5.322115570559988e-11, 2.5151419262517726e-11,
      1.172672496209843e-11, 5.394199803264494e-12, 2.4480110017062377e-12, 1.0960635833368389e-12,
      4.841845109990968e-13, 2.2068380413108482e-13]
    - [0.0007722749245122446, 0.0007961511836878976, 0.00079165142927054, 0.0007898107592801768,
      0.0007728420361314965, 0.0007261995742984618, 0.0006682145016103953, 0.0005952001536972483,
      0.0005073156394950672, 0.0004178051327077333, 0.00033417588486133707, 0.00026152758376039604,
      0.00019933129290676402, 0.00014780510022459602, 0.00010810256742229307, 7.838743049969101e-05,
      5.575216897487824e-05, 3.818318371748056e-05, 2.5233207548495565e-05, 1.6324960647599732e-05,
      1.040793887542124e-05, 6.546145865026577e-06, 4.0620222291228734e-06, 2.486766223160606e-06,
      1.5019783440567641e-06, 8.949968083441986e-07, 5.261485850460027e-07, 3.0516264742107573e-07,
      1.746185541745118e-07, 9.857923621173937e-08, 5.49055892522844e-08, 3.017058364211062e-08,
      1.635636951099861e-08, 8.748303628374968e-09, 4.616206823121866e-09, 2.40316016420891e-09,
      1.2342871879917632e-09, 6.254401720770248e-10, 3.1267371310254163e-10, 1.5421727199077302e-10,
      7.504309006196293e-11, 3.6026697083990475e-11, 1.7063285742251414e-11, 7.973235870468941e-12,
      3.675721573006482e-12, 1.6718089635206582e-12, 7.501821711905712e-13, 3.3211070498756905e-13,
      1.4506144344900677e-13, 6.541326652263503e-14]
    - [0.000520294346541534, 0.0005089600373480664, 0.0004880828912812567, 0.00046515545353548296,
      0.0004363952940038671, 0.00039335959738560184, 0.0003486284222890094, 0.0003010964223297838,
      0.0002526448126089801, 0.00020488090629400255, 0.00016233455684443594, 0.00012582865446501772,
      9.590521624303673e-05, 7.136710342412091e-05, 5.134596648792136e-05, 3.55349523172959e-05,
      2.3816829693422253e-05, 1.564861003969421e-05, 1.0134591083705718e-05, 6.475135204811942e-06,
      4.08156876380183e-06, 2.538291179785275e-06, 1.557370021801527e-06, 9.427102463082969e-07,
      5.629900134304903e-07, 3.3170518451789675e-07, 1.9281149963803292e-07, 1.1057314246041011e-07,
      6.256081806319657e-08, 3.4921366745715925e-08, 1.9231629925161662e-08, 1.04490546530819e-08,
      5.60110810757072e-09, 2.9621335989462843e-09, 1.5454672481340685e-09, 7.95519841855455e-10,
      4.0399712419947013e-10, 2.0241448036813642e-10, 1.0005549136800426e-10, 4.879511290105082e-11,
      2.3477279601749964e-11, 1.1144363369500883e-11, 5.2189992252548846e-12, 2.4113093683581026e-12,
      1.0991442225149397e-12, 4.943021236845282e-13, 2.1931398091602154e-13, 9.600109945845584e-14,
      4.14609551978078e-14, 1.849726074139343e-14]
    - [0.0003402608937715211, 0.0003178087366323098, 0.00029794359689522124, 0.00027338692933680887,
      0.00024771376589564193, 0.00021730400697669413, 0.0001864432909788817, 0.00015718612690148037,
      0.0001293414659022416, 0.00010369003082510822, 8.114374510152389e-05, 6.166854085738804e-05,
      4.4889541778988564e-05, 3.1327031101623095e-05, 2.126117557778309e-05, 1.418469262305395e-05,
      9.332025993003458e-06, 6.0567871882565255e-06, 3.878307584713776e-06, 2.4500685268956764e-06,
      1.527039461969837e-06, 9.389843112239912e-07, 5.696425982460746e-07, 3.409436672707089e-07,
      2.0132552703584134e-07, 1.1728545735301412e-07, 6.740910971014854e-08, 3.822337787449074e-08,
      2.1383342063768793e-08, 1.1802069007392117e-08, 6.42653330996067e-09, 3.452482000659869e-09,
      1.829877976249211e-09, 9.568559682027565e-10, 4.936231127011297e-10, 2.5123517806461604e-10,
      1.2615412610571685e-10, 6.249690585159592e-11, 3.054580819248385e-11, 1.472925466711407e-11,
      7.0072234840843795e-12, 3.288873832584187e-12, 1.5229054273307538e-12, 6.957166357482801e-13,
      3.135652223285494e-13, 1.3943103028168917e-13, 6.116838736428801e-14, 2.6474677128104145e-14,
      1.1305447180085131e-14, 4.990110162752375e-15]
    - [0.00021695100042907643, 0.00019649638760738428, 0.00018017388489084134, 0.00016051604506896034,
      0.00014122528141143574, 0.00012131830235913737, 0.00010165404608975881, 8.370501001663536e-05,
      6.67055498900357e-05, 5.091259740759508e-05, 3.7083587199253004e-05, 2.608608124562805e-05,
      1.7945540591370027e-05, 1.2158174282588017e-05, 8.125227223905616e-06, 5.357164374707606e-06,
      3.4847405628643783e-06, 2.2363017597095597e-06, 1.4158723257329378e-06, 8.844103733824417e-07,
      5.450289980547462e-07, 3.313762948806875e-07, 1.987738791018601e-07, 1.1763410034021639e-07,
      6.868204290867417e-08, 3.956236799313834e-08, 2.2482803076870368e-08, 1.260534341180674e-08,
      6.972603249200668e-09, 3.805145545144192e-09, 2.0487248675089703e-09, 1.088258459555223e-09,
      5.703172552575355e-10, 2.9487279353175046e-10, 1.5041022922232753e-10, 7.569306460100465e-11,
      3.758121802868721e-11, 1.8408638163126712e-11, 8.89628152829613e-12, 4.24161671144729e-12,
      1.99521808125331e-12, 9.259453800977478e-13, 4.239404366905e-13, 1.914952691588067e-13,
      8.533895150007874e-14, 3.7520844351236147e-14, 1.6275485412838888e-14, 6.965163961705297e-15,
      2.9409144657902425e-15, 1.2842780338418924e-15]
    - [0.0001355312390160247, 0.00012098131855156371, 0.00010809549895396807, 9.407133901505653e-05,
      8.029642298102894e-05, 6.637566404265984e-05, 5.2525165938920905e-05, 3.9730696258404834e-05,
      2.8916159751217757e-05, 2.0520780927137572e-05, 1.4320515490957697e-05, 9.854398569098215e-06,
      6.689840736825568e-06, 4.480607177559895e-06, 2.960697300150205e-06, 1.930132804198062e-06,
      1.2414133837203035e-06, 7.877168414402929e-07, 4.931256252511217e-07, 3.045657468025064e-07,
      1.855840263414982e-07, 1.1156710755021346e-07, 6.617101584357486e-08, 3.872001142988434e-08,
      2.235317399775388e-08, 1.2731278692836169e-08, 7.153753248757488e-09, 3.965810278856668e-09,
      2.1690319982275494e-09, 1.1704046286754261e-09, 6.230776156543312e-10, 3.272535111639002e-10,
      1.695752739522534e-10, 8.669109181427497e-11, 4.372309477431975e-11, 2.175621604428498e-11,
      1.0680507228101677e-11, 5.172928082911614e-12, 2.4718211840153637e-12, 1.1652891589526631e-12,
      5.419839292953356e-13, 2.4869964147781487e-13, 1.1258703590886138e-13, 5.028463993958144e-14,
      2.2157377187924486e-14, 9.632464204640404e-15, 4.131354895003087e-15, 1.748169949204344e-15,
      7.298417046038167e-16, 3.1532587532950014e-16]
    - [8.324812902818791e-05, 7.279392425976325e-05, 6.160327973201297e-05, 4.991304909455675e-05,
      3.874660555301547e-05, 2.9023937083944258e-05, 2.1217716339998455e-05, 1.524968368625881e-05,
      1.080555199617416e-05, 7.553002243105183e-06, 5.2086638337222694e-06, 3.5437989769365744e-06,
      2.3787449249077467e-06, 1.5752979865708965e-06, 1.0292327763204962e-06, 6.634383084359199e-07,
      4.219136041730299e-07, 2.64710390851565e-07, 1.6385216433309265e-07, 1.0006205604293015e-07,
      6.028686621528541e-08, 3.5835382393815137e-08, 2.101538854219721e-08, 1.2159027802124854e-08,
      6.940588975164284e-09, 3.908615097257283e-09, 2.171593779206105e-09, 1.1903380586888897e-09,
      6.437216222090867e-10, 3.434487353083762e-10, 1.8078474993575537e-10, 9.388532437764958e-11,
      4.8102724624694227e-11, 2.4315061606258913e-11, 1.2125664523688972e-11, 5.965842310014982e-12,
      2.895836501399446e-12, 1.3867952742925077e-12, 6.552193507119857e-13, 3.054197546395058e-13,
      1.4045706195606797e-13, 6.372738272357662e-14, 2.852548659682886e-14, 1.259719271498664e-14,
      5.488460362978902e-15, 2.3591922768151472e-15, 1.0004887058538317e-15, 4.1859794303914956e-16,
      1.7279695772415026e-16, 7.386204006583313e-17]
    - [4.3170736918928015e-05, 3.4418574276414706e-05, 2.640100756130398e-05, 1.984299110875218e-05,
      1.4681164774824133e-05, 1.0710958020565758e-05, 7.70904681287004e-06, 5.474026578563849e-06,
      3.834836334995663e-06, 2.650398895632846e-06, 1.8072228002477613e-06, 1.2157609761618908e-06,
      8.069019186949667e-07, 5.283592853126284e-07, 3.413296275624038e-07, 2.1754779039985783e-07,
      1.3679537465893807e-07, 8.486187559686132e-08, 5.193828103642156e-08, 3.136162551821457e-08,
      1.868295657278562e-08, 1.0980666229328471e-08, 6.367190214871007e-09, 3.6425288869173734e-09,
      2.055863290578432e-09, 1.144760310285736e-09, 6.288745218159164e-10, 3.408391577345519e-10,
      1.8225145897712413e-10, 9.614541775586248e-11, 5.0040566181724685e-11, 2.5695193102892628e-11,
      1.3017200784149354e-11, 6.506044873286486e-12, 3.2080489134313436e-12, 1.5606336086917322e-12,
      7.490261433377211e-13, 3.5467374767694316e-13, 1.6569032836368537e-13, 7.636622455820035e-14,
      3.4724941974237844e-14, 1.5578218254030576e-14, 6.894749878657431e-15, 3.0105994671550447e-15,
      1.29695077170711e-15, 5.512264522098614e-16, 2.311386942776375e-16, 9.562056549983956e-17,
      3.902871802414532e-17, 1.65053130489543e-17]
    - [1.6552482051178065e-05, 1.277885047141655e-05, 9.599048729926912e-06, 7.113519820325508e-06,
      5.200874322077231e-06, 3.751493663646758e-06, 2.6697347974486644e-06, 1.8744250256456863e-06,
      1.2983798249774004e-06, 8.872784211664289e-07, 5.982106318418578e-07, 3.9790956797696225e-07,
      2.611263413281817e-07, 1.6906473668501006e-07, 1.0799196111164258e-07, 6.805591390078709e-08,
      4.231324763685808e-08, 2.595441983127948e-08, 1.570652188821691e-08, 9.377450260680975e-09,
      5.5236424882651805e-09, 3.209980549076595e-09, 1.8404129772366422e-09, 1.0410323370063256e-09,
      5.809639708001055e-10, 3.1986246843271014e-10, 1.737426629127622e-10, 9.310772379486768e-11,
      4.922673054392023e-11, 2.5677475431224332e-11, 1.3214164200725407e-11, 6.709082352213159e-12,
      3.3606446510767957e-12, 1.660794112867396e-12, 8.097174084051385e-13, 3.8948183105626734e-13,
      1.8483192072994717e-13, 8.653719163868878e-14, 3.997280863608155e-14, 1.821640103531374e-14,
      8.190238336147647e-15, 3.633009621451719e-15, 1.589867869307069e-15, 6.864189265375843e-16,
      2.9238393987317667e-16, 1.228722539570007e-16, 5.0943664664236875e-17, 2.0838314481296605e-17,
      8.409875039388257e-18, 3.518708541230107e-18]
    - [5.8498950362344366e-06, 4.467475134783727e-06, 3.318035046796909e-06, 2.4312548544039435e-06,
      1.7575838349093764e-06, 1.2535384516352698e-06, 8.820542925946661e-07, 6.123349135351731e-07,
      4.19388444061517e-07, 2.833794632022479e-07, 1.8891060281360845e-07, 1.2424540650422704e-07,
      8.06195548323208e-08, 5.161031348538069e-08, 3.259632544740789e-08, 2.031125882310986e-08,
      1.2486510375255209e-08, 7.573032153579037e-09, 4.531398451842141e-09, 2.675042892576752e-09,
      1.5579922573272196e-09, 8.952325964467835e-10, 5.075075714157811e-10, 2.8384759020987834e-10,
      1.566260315045974e-10, 8.526519338787802e-11, 4.579401512223213e-11, 2.4265079131133964e-11,
      1.26850080617107e-11, 6.542380972043898e-12, 3.329024256144219e-12, 1.671221968592435e-12,
      8.277274522717675e-13, 4.044588244374693e-13, 1.9497806123832488e-13, 9.273276878797187e-14,
      4.351277221761113e-14, 2.0143564635504924e-14, 9.20008725952211e-15, 4.145563897076923e-15,
      1.8429405563012456e-15, 8.083046703788365e-16, 3.4975451160612725e-16, 1.4930876226483542e-16,
      6.28844565600542e-17, 2.612987763360157e-17, 1.0711924095637763e-17, 4.332450847086362e-18,
      1.7288390973323685e-18, 7.156531724084712e-19]
    - [1.9719235506223712e-06, 1.4899044489309817e-06, 1.0941357748574762e-06, 7.927102757542166e-07,
      5.666224849380717e-07, 3.9958499157559333e-07, 2.780101026079398e-07, 1.908306085412685e-07,
      1.2923174994817344e-07, 8.634056605065843e-08, 5.69110508507573e-08, 3.700959776327628e-08,
      2.3744781202133717e-08, 1.502996696715609e-08, 9.386072986906238e-09, 5.78290256224112e-09,
      3.5151500597780824e-09, 2.107979293991845e-09, 1.2471610659103598e-09, 7.279722010637975e-10,
      4.192210612185975e-10, 2.3818117732074714e-10, 1.3350816572603202e-10, 7.383193788246084e-11,
      4.028253127369101e-11, 2.168294872772962e-11, 1.1514604813461607e-11, 6.032756257380141e-12,
      3.1183048279399507e-12, 1.5902206998312817e-12, 8.000779186768889e-13, 3.9713961783407447e-13,
      1.9448682634357916e-13, 9.396603425864324e-14, 4.4789486501389795e-14, 2.1062858755592975e-14,
      9.772250574967245e-15, 4.473092923566904e-15, 2.0200275520497863e-15, 9.000004212188758e-16,
      3.956071928800131e-16, 1.7156223400183644e-16, 7.340128832572384e-17, 3.098271023418669e-17,
      1.2902419997317264e-17, 5.301014489983323e-18, 2.148734984026481e-18, 8.592959502604523e-19,
      3.3904525651663876e-19, 1.3885450381836872e-19]
    - [6.341517672951737e-07, 4.7404091002831673e-07, 3.442093006571876e-07, 2.4658100776697465e-07,
      1.7427403730383145e-07, 1.2151833446228838e-07, 8.35962837471865e-08, 5.673723682715388e-08,
      3.799120983981584e-08, 2.5097042322618554e-08, 1.6356787404109368e-08, 1.051742737694119e-08,
      6.672016039455726e-09, 4.175809599871024e-09, 2.578459664198021e-09, 1.570782457695499e-09,
      9.440778099710128e-10, 5.597885533374851e-10, 3.2747184772337037e-10, 1.8899920342876657e-10,
      1.0761728322256279e-10, 6.045609915211286e-11, 3.350690124840987e-11, 1.8321644697844164e-11,
      9.883953530198172e-12, 5.260488039510743e-12, 2.762170512878851e-12, 1.4309055851338917e-12,
      7.313201166340311e-13, 3.687568595979893e-13, 1.8344620956654441e-13, 9.003542612905348e-14,
      4.3596753800107893e-14, 2.082709099575447e-14, 9.815841845267056e-15, 4.564177619495663e-15,
      2.093792157216441e-15, 9.476340282961705e-16, 4.231396989572239e-16, 1.8640731249767865e-16,
      8.101737437779666e-17, 3.4739969321808537e-17, 1.4696204044355934e-17, 6.1335886769240464e-18,
      2.5255744233235316e-18, 1.0259867211547782e-18, 4.1120591773295914e-19, 1.625971837004087e-19,
      6.343397154774086e-20, 2.5702683840586017e-20]
    - [1.9455871476790115e-07, 1.4388899447160164e-07, 1.0330666265914471e-07, 7.317438933035209e-08,
      5.1135902898400636e-08, 3.525565578968482e-08, 2.398102341198871e-08, 1.6093209897682137e-08,
      1.0654948895700532e-08, 6.959604220401063e-09, 4.484910300633826e-09, 2.851405789345669e-09,
      1.7885469273400644e-09, 1.1068217859258472e-09, 6.7575785901027e-10, 4.0704325111509574e-10,
      2.4189453603719574e-10, 1.418195278008841e-10, 8.203132836511616e-11, 4.6812248360738716e-11,
      2.6355745402948763e-11, 1.463953066168607e-11, 8.022598362320481e-12, 4.337495071866757e-12,
      2.3136570529667462e-12, 1.2175535756248453e-12, 6.321298231703643e-13, 3.23787834446401e-13,
      1.636254375369054e-13, 8.15787716017233e-14, 4.012726398454373e-14, 1.9473229557296524e-14,
      9.323360236932979e-15, 4.403932755468032e-15, 2.052264673649438e-15, 9.435438906847183e-16,
      4.279833672519197e-16, 1.915259929488633e-16, 8.455992726563744e-17, 3.683303670595262e-17,
      1.5828745550303566e-17, 6.71106610476511e-18, 2.8071202165287127e-18, 1.1584151801715255e-18,
      4.7163227243980905e-19, 1.8944311965031966e-19, 7.507411229203102e-20, 2.935199476657792e-20,
      1.1322451830759061e-20, 4.538907432316457e-21]
    - [5.695723397815928e-08, 4.1675501877510144e-08, 2.958532874238129e-08, 2.072057282305908e-08,
      1.4317367158586026e-08, 9.760242633388428e-09, 6.5643860336327285e-09, 4.355757152453522e-09,
      2.8514577226442133e-09, 1.8415973937306469e-09, 1.1734335290923473e-09, 7.376635800401276e-10,
      4.5750330684411445e-10, 2.799407874723621e-10, 1.6899512210952546e-10, 1.006510258248117e-10,
      5.9142310729062e-11, 3.4284896931996506e-11, 1.9608354075832723e-11, 1.1064084393394724e-11,
      6.159222114164702e-12, 3.3827686646878327e-12, 1.8329675603581453e-12, 9.798809302345061e-13,
      5.168063956922024e-13, 2.6891285153405384e-13, 1.3804616331691455e-13, 6.991545217199631e-14,
      3.4934782805093163e-14, 1.7221817044249855e-14, 8.375985980901983e-15, 4.0191013620926144e-15,
      1.9026461369746354e-15, 8.886296931210314e-16, 4.0945680608177934e-16, 1.8613644491959922e-16,
      8.348160349703391e-17, 3.6939090363953027e-17, 1.612566590722683e-17, 6.945206546305394e-18,
      2.951132581881059e-18, 1.2371669877517429e-18, 5.116728827565293e-19, 2.087806341014403e-19,
      8.404735881107173e-20, 3.3380587437232625e-20, 1.3079764572250112e-20, 5.0564058575296466e-21,
      1.9285885892716804e-21, 7.649014707696017e-22]
    - [1.7445494196200085e-08, 1.2638465850318278e-08, 8.878241616834172e-09, 6.153031659671095e-09,
      4.207144089878252e-09, 2.838060635215145e-09, 1.8888262094609804e-09, 1.2402189925639798e-09,
      8.034123214939181e-10, 5.134558124363355e-10, 3.237454757519322e-10, 2.01391153018109e-10,
      1.2359847594772375e-10, 7.483795125124669e-11, 4.4706092352093e-11, 2.6347995399474127e-11,
      1.5320202079752543e-11, 8.788320467158914e-12, 4.973716296191924e-12, 2.777104231634805e-12,
      1.5298167020809917e-12, 8.314242032421459e-13, 4.4580196111236464e-13, 2.3582906724367364e-13,
      1.230803546020654e-13, 6.337372703686677e-14, 3.219280831079943e-14, 1.613409185834042e-14,
      7.977489362503712e-15, 3.891562315527208e-15, 1.8729138081979995e-15, 8.892986658613623e-16,
      4.165945047688068e-16, 1.9253654128124444e-16, 8.778842777849217e-17, 3.9490935645787803e-17,
      1.7526436455585027e-17, 7.67407198429175e-18, 3.315081131885972e-18, 1.4128579558282743e-18,
      5.94071732867698e-19, 2.464423389389038e-19, 1.0085936556747444e-19, 4.072404182931092e-20,
      1.6222641264315402e-20, 6.375706276910771e-21, 2.47212874738199e-21, 9.456924359176126e-22,
      3.5693129057714025e-22, 1.401617979850458e-22]
    central_value: [2.9913885416230293e-09, 3.484581481921934e-10]

LHCb Bs->mumu 2017:
  experiment: LHCb
  inspire: Aaij:2017vad
  url: https://lhcbproject.web.cern.ch/lhcbproject/Publications/p/LHCb-PAPER-2017-001.html
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    central_value: [3.0e-09, 1.5e-10]
    xi:
    - [0.0, 1.0e-08]
    - [0.0, 1.0e-09]
    y:
    - [1.0037180106456575e-12, 1.2464457683917914e-12, 1.5474541797479802e-12, 1.6804071511514312e-12, 1.757910900955999e-12, 1.7303714837133538e-12, 1.5918090168386198e-12, 1.4530446533237316e-12, 1.2087733872943209e-12, 1.0391375766677415e-12, 7.970372336177131e-13, 6.523794654876518e-13, 4.679031803451292e-13, 3.6760955935244957e-13, 2.4916526593383077e-13, 1.8906415367746378e-13, 1.2209768180625733e-13, 8.991244782533872e-14, 5.568336199778594e-14, 3.994911003171423e-14, 2.3850051935252106e-14, 1.6722772192679815e-14, 9.66567930182117e-15, 6.6407598681199215e-15, 3.7293218031441125e-15, 2.516115879746857e-15, 1.3770057492130592e-15, 9.140055776459648e-16, 4.887185072321165e-16, 3.196484102822424e-16, 1.6735656798639203e-16, 1.0800598841702688e-16, 5.547551065383946e-17, 3.5368326001404915e-17, 1.7851573826536816e-17, 1.1254990990760205e-17, 5.590460560769082e-18, 3.4887610524627354e-18, 1.707562088270552e-18, 1.055613034888737e-18, 8.288730050543873e-19]
    - [3.4055822718842446e-10, 4.5180746013559074e-10, 6.096506669100793e-10, 6.940826987895977e-10, 7.720089289293474e-10, 7.875100369316102e-10, 7.594778182854432e-10, 7.129427452006003e-10, 6.157531273577964e-10, 5.414258463752864e-10, 4.282238684359885e-10, 3.570858096022363e-10, 2.6272716963848137e-10, 2.096534890896975e-10, 1.4519114503571544e-10, 1.116346087287346e-10, 7.342695598316316e-11, 5.468645831206973e-11, 3.4405489011170855e-11, 2.492561814967516e-11, 1.508515452123624e-11, 1.0667066693334736e-11, 6.239007504273081e-12, 4.318210653741766e-12, 2.4502280844773737e-12, 1.6638199208979758e-12, 9.188394395056131e-13, 6.133442709893272e-13, 3.305643663890724e-13, 2.172788159446342e-13, 1.1455171666044358e-13, 7.42484123461442e-14, 3.836905958783493e-14, 2.455502198703513e-14, 1.2459786705955826e-14, 7.881603672563211e-15, 3.933054674826202e-15, 2.4615257835957226e-15, 1.2096201623463915e-15, 7.496539303892019e-16, 5.893331679448195e-16]
    - [2.176124736170047e-07, 3.0660977165367945e-07, 4.4583808007671233e-07, 5.293055354919959e-07, 6.21316638560221e-07, 6.538289918714729e-07, 6.569683454919903e-07, 6.318397721636371e-07, 5.637894335096127e-07, 5.05493832172243e-07, 4.105389616049933e-07, 3.478863468588363e-07, 2.6167174509868343e-07, 2.116525122960669e-07, 1.4934078423700395e-07, 1.1615619998880788e-07, 7.763596893069481e-08, 5.839853692968128e-08, 3.725480154093508e-08, 2.7224323960661808e-08, 1.6677422138685925e-08, 1.1882667632842799e-08, 7.024477512060488e-09, 4.894444747412726e-09, 2.8034641164524274e-09, 1.914958280865372e-09, 1.0664025029120376e-09, 7.155890974118286e-10, 3.885419393315018e-10, 2.5658272209920394e-10, 1.3617095466290164e-10, 8.862962023706122e-11, 4.607203343557641e-11, 2.959442846054134e-11, 1.509617070445442e-11, 9.581039715816587e-12, 4.803650337784555e-12, 3.0152903155108348e-12, 1.4880047311297795e-12, 9.246186617198025e-13, 7.278037188729071e-13]
    - [5.325041782077696e-06, 7.670605513527878e-06, 1.1457167972913096e-05, 1.3804305799651576e-05, 1.6509575698984514e-05, 1.755985898950443e-05, 1.7891317833872338e-05, 1.734771084579237e-05, 1.56484294601177e-05, 1.4121670860547487e-05, 1.1570231596215927e-05, 9.856790001621527e-06, 7.468323612514252e-06, 6.067766365126343e-06, 4.307943129046314e-06, 3.3634948184674967e-06, 2.2600581837259354e-06, 1.7056658425048136e-06, 1.0931632503957898e-06, 8.011521162345293e-07, 4.927839471669798e-07, 3.5200692086264317e-07, 2.0884363977962162e-07, 1.4584739523453625e-07, 8.380903659580862e-08, 5.7363937363103404e-08, 3.2037459801171396e-08, 2.1537505063302394e-08, 1.1724795079440699e-08, 7.755527670616627e-09, 4.125679926814297e-09, 2.6893131782608546e-09, 1.4009713772901384e-09, 9.011404392905422e-10, 4.605728846045969e-10, 2.9267305007769126e-10, 1.469983137946936e-10, 9.237682319197613e-11, 4.566038696223593e-11, 2.8401902033312996e-11, 2.2367547049838257e-11]
    - [0.00020021275136091702, 0.00029332040910503356, 0.0004468913758181286, 0.0005441693796064407, 0.000659383665101519, 0.0007064804696706936, 0.0007266213900943748, 0.0007083905443792907, 0.0006436245492039004, 0.0005833168717325905, 0.0004806962424137239, 0.0004109454817815432, 0.00031286617961876644, 0.0002549444193236493, 0.00018174789926397042, 0.0001422641524392176, 9.593544889570954e-05, 7.256520652332787e-05, 4.665502124101338e-05, 3.426092726178814e-05, 2.113384022641077e-05, 1.5123813551503106e-05, 8.996139653793356e-06, 6.292890838915566e-06, 3.624714613743357e-06, 2.4845102508297224e-06, 1.3906281589359442e-06, 9.361828752615308e-07, 5.106864683109127e-07, 3.3824511905237393e-07, 1.802763293786369e-07, 1.1765667350586276e-07, 6.140098251797046e-08, 3.9540119379503964e-08, 2.0244655584103663e-08, 1.2878584775316731e-08, 6.478609065556511e-09, 4.0754486424784905e-09, 2.017442937402105e-09, 1.2561114986876417e-09, 9.897042052698698e-10]
    - [0.001248084878161765, 0.001836644524838361, 0.0028117028014612877, 0.003431835602064816, 0.004169850896690598, 0.004474145031150773, 0.004609895916473208, 0.004498730648988058, 0.0040927424825657616, 0.00371210937219524, 0.003062251038398371, 0.002619596449449943, 0.0019961898308077735, 0.0016275572627745796, 0.0011612247637990368, 0.0009094368465182598, 0.0006136934632517448, 0.0004644321878158917, 0.00029882722332610434, 0.00021955122091140463, 0.0001355303442380107, 9.703488547938156e-05, 5.7761101111307076e-05, 4.042387428053143e-05, 2.3300866715367686e-05, 1.5980281532145764e-05, 8.950778913705967e-06, 6.028574358322942e-06, 3.290881815740238e-06, 2.1806773901566732e-06, 1.1630554583117078e-06, 7.594168506264801e-07, 3.965891415820073e-07, 2.555085408185752e-07, 1.3089831978238343e-07, 8.330810446576852e-08, 4.1941501960056003e-08, 2.639595653704834e-08, 1.307563842855131e-08, 8.14497226544583e-09, 6.418990336952328e-09]
    - [0.010036970031073051, 0.014778704788724308, 0.022620821308524025, 0.027596950541225455, 0.03349999464506283, 0.035920001276889144, 0.03697234789261394, 0.03605780261407689, 0.03277543424974529, 0.02970930448241265, 0.024492667302604985, 0.020944744987446293, 0.015953484654130025, 0.0130045172644198, 0.009276230600412494, 0.0072641571778308415, 0.004902034284101101, 0.0037097900287079593, 0.0023871502225167587, 0.0017540287395818325, 0.0010830003367732878, 0.0007755291402295997, 0.0004617947636997505, 0.00032326601430262696, 0.00018641503483117703, 0.0001278887260325461, 7.16688036913663e-05, 4.828860241485092e-05, 2.637536836025444e-05, 1.748468855031848e-05, 9.331497987412411e-06, 6.095772864710848e-06, 3.1856634056553667e-06, 2.05340739652757e-06, 1.0528813597115286e-06, 6.704477930302409e-07, 3.37776973827888e-07, 2.1269853551028626e-07, 1.054525234509737e-07, 6.572509637464059e-08, 5.181246912239626e-08]
    - [0.028361902376546896, 0.0416679304503298, 0.0635740125400404, 0.07740545676745604, 0.0937094257324862, 0.1003169605604684, 0.10302346511997484, 0.10034866572915835, 0.09106156160820515, 0.08246968563624706, 0.06789991474600086, 0.058020000016760775, 0.04414970648878085, 0.03596823827839132, 0.025637709089628143, 0.02006846703515758, 0.013535756030935537, 0.010240769660879995, 0.006587476055236315, 0.004839542923531297, 0.0029875548561555934, 0.0021392071697902367, 0.001273743597419165, 0.0008916472172233205, 0.0005142068199479505, 0.00035279267377187097, 0.0001977355551504351, 0.00013324646824467101, 7.279633117349714e-05, 4.8266636098468076e-05, 2.5767539940569756e-05, 1.683635536214428e-05, 8.802806208362024e-06, 5.675652631860729e-06, 2.9111423315869903e-06, 1.8542875606798466e-06, 9.346441204045879e-07, 5.887348055098659e-07, 2.920341761258706e-07, 1.8207994282842668e-07, 1.435632689941737e-07]
    - [0.08879699230471745, 0.12970884424099874, 0.19640036983368014, 0.23806845990818232, 0.286509524228339, 0.3056709751890644, 0.31254619397815264, 0.30363043240380416, 0.2745749536813231, 0.24816374217031298, 0.2037754758155098, 0.17385328936495734, 0.13202136677336895, 0.1074285826105553, 0.07645564578156851, 0.05979432632709684, 0.040284238127333095, 0.030458444493669613, 0.01957706599785346, 0.014376174374762178, 0.008870137332263089, 0.0063497172158891455, 0.0037797213084196043, 0.0026455798837190046, 0.0015255656799972944, 0.0010466821236716213, 0.0005867040729045812, 0.0003954010467152408, 0.00021609120370998507, 0.0001433071971552806, 7.653480142412353e-05, 5.002213252384743e-05, 2.616416059160078e-05, 1.6875376674549747e-05, 8.66074336637991e-06, 5.5188558097682325e-06, 2.7836014028671573e-06, 1.7542309538848767e-06, 8.708030544112626e-07, 5.432180675137526e-07, 4.284186351082108e-07]
    - [0.15085924940648382, 0.21929246137591027, 0.3299685275930035, 0.39851186780633435, 0.47742485651502686, 0.5079864525337036, 0.5175901842207975, 0.5017988182873887, 0.4525638141678743, 0.4083917065794691, 0.3346538717339822, 0.2851702239485365, 0.21621186403610296, 0.17577465036575246, 0.12494682902179907, 0.0976505977818749, 0.06572979207705712, 0.049672341988900935, 0.03190624564853652, 0.02342163760268088, 0.014444948649039863, 0.010338091514534345, 0.006152234068235886, 0.0043056808512798835, 0.0024825848087251913, 0.0017032365244681598, 0.0009548416908195939, 0.0006435376657545226, 0.00035171829537678623, 0.00023327909234287366, 0.00012461332688337395, 8.1459874205004e-05, 4.262072161785085e-05, 2.7495863026727912e-05, 1.4116587974012154e-05, 8.9979390616589e-06, 4.540379314280876e-06, 2.862257239047246e-06, 1.4215396687268815e-06, 8.870761563320098e-07, 6.997379004130656e-07]
    - [0.2511820007551703, 0.36207659541285564, 0.5391580623228646, 0.6473679140261588, 0.7696669039516666, 0.8153597924733337, 0.8260595199552605, 0.7982200241897074, 0.7167973244209848, 0.6452086991167387, 0.5269663945138032, 0.4481810494358225, 0.3389448056666962, 0.27514776454640405, 0.19520870709080235, 0.1523935438219463, 0.10243073140747758, 0.07734417591611664, 0.04962926991743774, 0.036410703331291525, 0.022439881030787645, 0.01605394765237011, 0.009550555105007146, 0.006682687847389073, 0.003852434472498725, 0.002642922411539313, 0.0014815150979703255, 0.0009985663077023027, 0.0005458507342986539, 0.00036210005112587254, 0.0001934909145164774, 0.00012651875498945973, 6.622616045800391e-05, 4.2739158375338314e-05, 2.195523390873131e-05, 1.4000115197360169e-05, 7.06922289456571e-06, 4.458558724946477e-06, 2.216026124753581e-06, 1.3835955169819327e-06, 1.0916993926439962e-06]
    - [0.29992899970084413, 0.4298003415938836, 0.6352623282778046, 0.759584238496953, 0.898279375939766, 0.9487122881953641, 0.9573727164262827, 0.9229980104565242, 0.8263772009109331, 0.742554470539581, 0.6050924637405523, 0.5139442409774682, 0.38800346848674205, 0.31465404925979795, 0.22294258656949054, 0.1739119747527201, 0.1167792358089817, 0.0881291435454147, 0.05650947250084719, 0.04144201739102482, 0.025530754364659677, 0.01826071039748614, 0.01085931545578866, 0.007597401485173059, 0.004379152791067745, 0.0030041518412584492, 0.0016840140836237038, 0.0011351051377046298, 0.0006205651269524045, 0.0004117126102299901, 0.00022005016827387802, 0.00014391107267779289, 7.535389063883639e-05, 4.8641182954086347e-05, 2.4996868523541114e-05, 1.594420687559959e-05, 8.054617729527232e-06, 5.081698509466292e-06, 2.5270574382463836e-06, 1.578366668076416e-06, 1.2456102344230451e-06]
    - [0.31836221612583665, 0.4520621990949306, 0.6605251358188186, 0.7847364500428253, 0.9204690057302564, 0.967631815449333, 0.9706031127298885, 0.9325091175299083, 0.8311173322918122, 0.744850836583615, 0.6048743672216333, 0.5127289171941456, 0.386069837390614, 0.3126085531639732, 0.22105317401560737, 0.1722405039622366, 0.11548599636083802, 0.08708836379261686, 0.055783647951825124, 0.040886105192426074, 0.025168161897864017, 0.017994574197471122, 0.010696453939128305, 0.007481952437497534, 0.004311820820181803, 0.0029577986105193683, 0.0016580633737331948, 0.0011176969560294614, 0.0006111702475766104, 0.00040555461820579897, 0.00021683692166843275, 0.00014184934702473332, 7.43107450205534e-05, 4.79855804250167e-05, 2.4674875950320526e-05, 1.5745751108125772e-05, 7.9600124025492e-06, 5.024548292999782e-06, 2.5006496496196015e-06, 1.5627554198365728e-06, 1.2336417384979198e-06]
    - [0.2938257131033333, 0.4146068737022771, 0.6011041890426397, 0.7110597259246244, 0.8294821819935555, 0.8692670445029586, 0.868432731462132, 0.8324166768537716, 0.739670176184483, 0.6617354005497805, 0.5361480196349714, 0.4538674880894354, 0.3411539286107387, 0.275960372906167, 0.194882006194809, 0.1517483837258113, 0.10164885531642119, 0.07660499465407583, 0.04903460527659837, 0.03592573097402401, 0.022104457366575774, 0.015800273957772677, 0.00938954446235498, 0.006566987994046248, 0.0037840894086230994, 0.0025957364678213042, 0.0014551373269921272, 0.0009809687050285143, 0.0005364833665547279, 0.0003560426610078804, 0.00019041112646466207, 0.00012458716083225987, 6.529010921496595e-05, 4.2171117106774974e-05, 2.1694213325662368e-05, 1.3847857921500256e-05, 7.0039589814789535e-06, 4.42261238118825e-06, 2.2022852207701086e-06, 1.3768187136603538e-06, 1.087085821847759e-06]
    - [0.22300435021984094, 0.3117037691642859, 0.4466618313945344, 0.5249530232068773, 0.6073742020653047, 0.6335496235049275, 0.6291558051587003, 0.6009866846601095, 0.5316342638634215, 0.47438431246745055, 0.38304990424490754, 0.3236262430170268, 0.2426553876495269, 0.19599473154212652, 0.13814554164163742, 0.10744109876948156, 0.07186725803226013, 0.05411737392749195, 0.03460543598035536, 0.025340027977634353, 0.015580868430648256, 0.011133363033405471, 0.0066136472478978536, 0.004624740581857793, 0.002664550242891701, 0.0018277309490787594, 0.0010246747846551685, 0.0006908485039394132, 0.00037791169528234687, 0.0002508588820117237, 0.00013421266014299, 8.78438281684518e-05, 4.60591093727249e-05, 2.9761498394181894e-05, 1.5320251152804668e-05, 9.783825450881902e-06, 4.9521932435963645e-06, 3.1287093083692023e-06, 1.5592821544680601e-06, 9.754079921389077e-07, 7.703776405911825e-07]
    - [0.16927088118486572, 0.23511089089208007, 0.3343051768614821, 0.39122145431764177, 0.45019858210161207, 0.46816101176525404, 0.46308113623513963, 0.4413453956471578, 0.3892659472249933, 0.34675545087905346, 0.279398975207181, 0.2357536205510166, 0.17645718675385155, 0.14238772280188444, 0.10023493483982349, 0.07790045385493545, 0.05205957724409879, 0.03918152281772087, 0.02503845339583122, 0.018328070266588208, 0.011264658733097522, 0.008047462134922153, 0.00477937736180418, 0.0033417521959070574, 0.001925220061719124, 0.00132058560580759, 0.0007404036851761266, 0.0004992293243230609, 0.0002731402932743983, 0.00018133942619515345, 9.704604513287937e-05, 6.353148170750952e-05, 3.3323756730743015e-05, 2.1538360571916427e-05, 1.1092182245394724e-05, 7.085996822078471e-06, 3.588504557671642e-06, 2.267970906506612e-06, 1.1309642166651399e-06, 7.07757015928252e-07, 5.591041870673907e-07]
    - [0.09920637526222788, 0.13650841744427272, 0.19188289786046897, 0.22313038327870152, 0.2547172939521631, 0.26368211795509444, 0.2593054677708962, 0.24633398530513317, 0.2163295152883778, 0.19222494580483937, 0.15436837307047663, 0.1300084929858662, 0.09706999138581464, 0.07821729438999028, 0.054960776648987075, 0.04266964506312391, 0.02847734272461842, 0.021416823948565346, 0.013673406007375339, 0.010003842597969801, 0.006144794366940307, 0.00438853421258139, 0.0026055148087009788, 0.0018215454315373303, 0.0010493178422394617, 0.0007197835616251716, 0.00040360253037200546, 0.0002721737251889121, 0.00014895668484800513, 9.891743951970863e-05, 5.296045791190886e-05, 3.468268454577972e-05, 1.8202256282489638e-05, 1.1769783865850352e-05, 6.0655823623789864e-06, 3.876763119727898e-06, 1.964839490899463e-06, 1.2424938856422612e-06, 6.201341570350218e-07, 3.8831848360098097e-07, 3.0685515761229856e-07]
    - [0.06464141335413863, 0.08840002734553112, 0.12332439963838379, 0.14281124295471398, 0.16217391016869034, 0.16740135944865997, 0.16399989358993647, 0.15544302705450355, 0.13612386985805322, 0.12075899457375448, 0.09677099190622374, 0.08140020398651009, 0.060680007554770016, 0.04884999513910017, 0.03428465160602773, 0.026599456386528147, 0.017736998683181897, 0.013332988184951494, 0.008507292858417025, 0.006222179697107497, 0.0038205151860464318, 0.002728045118767623, 0.0016193588170963036, 0.0011320275070298956, 0.0006520951963655058, 0.00044731612434876307, 0.00025084633938119154, 0.00016917870088672444, 9.26080024962724e-05, 6.150912624090927e-05, 3.294223450188071e-05, 2.157813552828594e-05, 1.1329223728127227e-05, 7.327728360416224e-06, 3.778135212826906e-06, 2.4155827394224623e-06, 1.2249261518363197e-06, 7.748936831777224e-07, 3.8698496298787726e-07, 2.4242462490961514e-07, 1.9160785028290664e-07]
    - [0.030890131963957245, 0.041861090968041234, 0.0577535765440043, 0.06647139993466904, 0.07490433597107646, 0.0769755838707962, 0.07499116292910338, 0.07085133290263779, 0.06178893350819638, 0.05468376031576249, 0.04368528330828204, 0.03668062839224593, 0.027280134927401247, 0.02193234041887131, 0.015366414926580852, 0.011910248869373929, 0.007932127454974623, 0.005958508982048763, 0.003798686233704464, 0.002777080730389244, 0.0017042672943419095, 0.0012166245707962088, 0.0007220003025696488, 0.0005046754543196327, 0.0002907054507922204, 0.00019942446796812974, 0.0001118524461893959, 7.544965087482671e-05, 4.131499701751682e-05, 2.744847354818315e-05, 1.4707543978546968e-05, 9.637440431517724e-06, 5.0630322259785864e-06, 3.276220783544464e-06, 1.690425982737256e-06, 1.0813449148854158e-06, 5.487954782000916e-07, 3.473701190277818e-07, 1.7363507677066352e-07, 1.0884184191831905e-07, 8.60540714908757e-08]
    - [0.017818705547678476, 0.024003935089788073, 0.03287699848216008, 0.03768858558503003, 0.042256503839350285, 0.04330175991982572, 0.04203202295111554, 0.0396290636246957, 0.03446713560870675, 0.03045640384625099, 0.024281731536301195, 0.020364634204747302, 0.015122803632349165, 0.012147741636637281, 0.00850160763363928, 0.006585302546786706, 0.004382285004946383, 0.003290469563239852, 0.0020966173891588794, 0.0015323236043134983, 0.0009400664440864067, 0.0006709774688643181, 0.0003981287948014029, 0.0002782779843998898, 0.0001602949503648436, 0.00010996702608207069, 6.168591099800058e-05, 4.161520303035134e-05, 2.2793161527435372e-05, 1.5145986175837757e-05, 8.118298257126044e-06, 5.321022892853816e-06, 2.796575290301459e-06, 1.8101786787814233e-06, 9.344525379977732e-07, 5.979641707048792e-07, 3.0364244364317023e-07, 1.9227100033768407e-07, 9.616695898169316e-08, 6.030716003781897e-08, 4.7691388020302895e-08]
    - [0.007222887321453586, 0.00964536297349255, 0.013070414996680617, 0.014895524206231688, 0.01657788003892267, 0.016917334037734974, 0.016333876744853273, 0.015353174784235316, 0.013300774664493373, 0.011726412533097277, 0.009321543988530358, 0.007804576395235735, 0.005782986697993722, 0.0046394938627391, 0.0032417401824893603, 0.002508751650391079, 0.001667574672612884, 0.0012513153511592668, 0.000796701881471377, 0.0005820378953891862, 0.00035691246583108483, 0.000254693422706743, 0.00015109451346000338, 0.00010560392698770247, 6.0831975159760065e-05, 4.173606228034969e-05, 2.3416726108042647e-05, 1.580072077975549e-05, 8.65753948408912e-06, 5.7546346599706985e-06, 3.0860919765865463e-06, 2.023524024410413e-06, 1.0641863940602625e-06, 6.891478517890773e-07, 3.5601783821649725e-07, 2.2794077511557798e-07, 1.1584415969319854e-07, 7.339793758629978e-08, 3.674495131164242e-08, 2.305783988893166e-08, 1.824034386919747e-08]
    - [0.0037737351953935363, 0.005010723315274718, 0.0067429045820309366, 0.007655089945802336, 0.008478760562019244, 0.008628932309695036, 0.008302455205753618, 0.007788507727734946, 0.006730068211086289, 0.00592473096347684, 0.004700694571568031, 0.003931398751547079, 0.0029089444370861734, 0.002331857776808859, 0.001627646780885757, 0.0012588835779983962, 0.0008361688429672348, 0.0006271937838064941, 0.00039913334456539724, 0.0002915176514930544, 0.00017871110401223672, 0.00012751264778141627, 7.5636998223687e-05, 5.286336458201528e-05, 3.0452270552614277e-05, 2.0894282521153977e-05, 1.1724909056937087e-05, 7.912672260908709e-06, 4.336643049712539e-06, 2.8831416721057973e-06, 1.5467184505432615e-06, 1.0144337326713004e-06, 5.33730397005397e-07, 3.4574303887841e-07, 1.7870311204846761e-07, 1.1445604203767966e-07, 5.8202065101201966e-08, 3.68909342635426e-08, 1.8480032723172488e-08, 1.1601458662178804e-08, 9.17957435451082e-09]
    - [0.0013370026484155594, 0.001760469049571483, 0.0023449762618818815, 0.002647300069643283, 0.0029115345500644865, 0.0029513576327650295, 0.0028253020492804643, 0.0026427241997914815, 0.0022750573911916217, 0.0019985067545674876, 0.001581217751507449, 0.0013203281167204586, 0.0009749347619749278, 0.0007806060131549437, 0.000544046955269284, 0.0004204310766799691, 0.0002789619961324468, 0.00020912361949876142, 0.00013298955056626787, 9.70974931693251e-05, 5.950114511307415e-05, 4.244718333248441e-05, 2.5174977829888894e-05, 1.75945739807784e-05, 1.0136224159565573e-05, 6.955519784577755e-06, 3.904112785899172e-06, 2.6353093038355124e-06, 1.4449006400140401e-06, 9.609244952513687e-07, 5.157880044363581e-07, 3.3842274436244035e-07, 1.7817493292754426e-07, 1.1547405087212e-07, 5.9730682729879e-08, 3.8277062902126934e-08, 1.948102348138578e-08, 1.2355308848044825e-08, 6.1950825295052934e-09, 3.89169905348322e-09, 3.0802964333437947e-09]
    - [0.0006438241037435091, 0.0008431294947132561, 0.0011156199718852945, 0.001254855314870774, 0.0013737789208279744, 0.0013889739081716593, 0.001325262136822774, 0.0012372921960571881, 0.0010625644501932215, 0.0009321050826593029, 0.0007361475380629672, 0.0006140556492294203, 0.00045281586234873216, 0.00036228295783174703, 0.0002522499744547839, 0.00019482964433942165, 0.00012918500935648225, 9.680760526313757e-05, 6.153681157645104e-05, 4.491876148705807e-05, 2.7519382042562274e-05, 1.962983412083888e-05, 1.1641316740764423e-05, 8.136015452052443e-06, 4.687411719586361e-06, 3.216795114853321e-06, 1.8059026645859516e-06, 1.219182507060998e-06, 6.686500552489509e-07, 4.44780471044387e-07, 2.388297218056795e-07, 1.567450871296739e-07, 8.256128259716103e-08, 5.352483955748273e-08, 2.7700787349151047e-08, 1.7757906208463284e-08, 9.043043941744448e-09, 5.737627727120741e-09, 2.878705854113219e-09, 1.8091748130806592e-09, 1.4322918260916526e-09]
    - [0.00020401337551896405, 0.0002650425973974738, 0.00034730055506025106, 0.00038856115011085354, 0.0004225342708579326, 0.0004255938798891226, 0.00040411341063656647, 0.0003762487741423193, 0.0003219707033320334, 0.0002818642460276497, 0.00022202290627409244, 0.0001849204177059504, 0.0001360994077358515, 0.00010876836812054248, 7.562716605302296e-05, 5.836641028234146e-05, 3.866290286353512e-05, 2.8957683016029813e-05, 1.839576652472184e-05, 1.3423750426526044e-05, 8.221235960836986e-06, 5.863493333469855e-06, 3.4769502964265967e-06, 2.4300347507351938e-06, 1.40017266052643e-06, 9.610109823478025e-07, 5.396635214644375e-07, 3.6442138054389463e-07, 1.9994970040585847e-07, 1.3304944644964852e-07, 7.148308418944836e-08, 4.69343978821375e-08, 2.473813145792279e-08, 1.6045698973685105e-08, 8.310633479481087e-09, 5.330584193449808e-09, 2.7169117166008093e-09, 1.7248685366585367e-09, 8.662305662669128e-10, 5.447549801838206e-10, 4.314174211351119e-10]
    - [9.1783317814966e-05, 0.00011862183287745956, 0.00015445388270552375, 0.0001722024049569385, 0.0001864402025596627, 0.00018732883677634812, 0.00017731548692429504, 0.0001647938927057385, 0.00014069515913711934, 0.00012300629808003596, 9.672632101887862e-05, 8.04837707061329e-05, 5.916058687730921e-05, 4.724659358795448e-05, 3.282122986400524e-05, 2.5317492448802824e-05, 1.6760342961886245e-05, 1.2548869200397924e-05, 7.968693546431887e-06, 5.813748583817792e-06, 3.55983985023954e-06, 2.5387086797728123e-06, 1.5053426669482282e-06, 1.0520919947406105e-06, 6.062581205880589e-07, 4.1614794620257263e-07, 2.337380016347156e-07, 1.5786351600223432e-07, 8.664209968118059e-08, 5.766617829646677e-08, 3.099391320394337e-08, 2.035569727229383e-08, 1.0733995311301526e-08, 6.964604606185899e-09, 3.609108673266445e-09, 2.3158014745869865e-09, 1.1810109830335991e-09, 7.500884372623348e-10, 3.7693438074854973e-10, 2.37149588214273e-10, 1.8785231881753621e-10]
    - [2.6488364416976353e-05, 3.397417094968738e-05, 4.382767897953285e-05, 4.861516688112591e-05, 5.22986499919487e-05, 5.235882803518213e-05, 4.933237493747736e-05, 4.57286747772612e-05, 3.8909777083996085e-05, 3.395243443670571e-05, 2.6632054800497736e-05, 2.212837137826695e-05, 1.623607401989176e-05, 1.2952975861020955e-05, 8.986384135594652e-06, 6.926818091913766e-06, 4.581472980871919e-06, 3.4286292919339e-06, 2.175983090305682e-06, 1.5871033431231736e-06, 9.715238682304397e-07, 6.927684642526669e-07, 4.107586587131879e-07, 2.870914588501985e-07, 1.6545774366787128e-07, 1.1359117710554194e-07, 6.382026907183385e-08, 4.3114563356864684e-08, 2.367396300738469e-08, 1.576206079438694e-08, 8.476611959966522e-09, 5.5695309311022696e-09, 2.9389748702162393e-09, 1.907857408888381e-09, 9.89446915625602e-10, 6.352357030517724e-10, 3.24242313009468e-10, 2.0605973777060635e-10, 1.036480593840636e-10, 6.525359339854781e-11, 5.1706376782442604e-11]
    - [1.1254190610085344e-05, 1.4363288735319167e-05, 1.8417394254191133e-05, 2.036149379229688e-05, 2.1812987689362366e-05, 2.1786936737617383e-05, 2.0466216639890472e-05, 1.893885360040413e-05, 1.607950625853274e-05, 1.4013281492835082e-05, 1.0974183479433709e-05, 9.10993483360091e-06, 6.676277408014853e-06, 5.322699279082036e-06, 3.689590801365185e-06, 2.8426609222369547e-06, 1.879086130698399e-06, 1.4058126834724516e-06, 8.918837838662217e-07, 6.504021324783075e-07, 3.980672006741068e-07, 2.8383294320802764e-07, 1.6828699692900894e-07, 1.1762373424899249e-07, 6.779685700045629e-08, 4.65492474426295e-08, 2.6159066375610375e-08, 1.7675170125588452e-08, 9.708345116622862e-09, 6.465309194225046e-09, 3.4783249334653796e-09, 2.2860737740080873e-09, 1.2069009031292763e-09, 7.837272903744548e-10, 4.066716552241354e-10, 2.61184254953634e-10, 1.3339452837065032e-10, 8.480768094932111e-11, 4.268557819214403e-11, 2.6885338905490855e-11, 2.1308501316524005e-11]
    - [3.0012550703488893e-06, 3.8026970233254185e-06, 4.83301529695892e-06, 5.317219721281287e-06, 5.661566144779688e-06, 5.635441860335745e-06, 5.270659821118415e-06, 4.8651646457034625e-06, 4.1174150770043556e-06, 3.58172868927029e-06, 2.7983376878312773e-06, 2.3198454288530675e-06, 1.697192742140397e-06, 1.3517844818037896e-06, 9.358786652638746e-07, 7.205615488244329e-07, 4.759181268143388e-07, 3.5589503324738803e-07, 2.2567498324638363e-07, 1.6453130185664864e-07, 1.0067382515063542e-07, 7.177748424315794e-08, 4.255685033237005e-08, 2.9746629663329344e-08, 1.7148502241591604e-08, 1.1776144550814834e-08, 6.62000309152414e-09, 4.474214640280818e-09, 2.458707577647376e-09, 1.637975186970386e-09, 8.817522456546821e-10, 5.797697928827984e-10, 3.062957430996929e-10, 1.9900025694977313e-10, 1.0334223145189486e-10, 6.640890214392002e-11, 3.39466819544668e-11, 2.159552497037639e-11, 1.0879835435812748e-11, 6.857110313741018e-12, 5.436585051842111e-12]
    - [1.2147527497845819e-06, 1.531879722263245e-06, 1.9357416950300583e-06, 2.1229477222848853e-06, 2.251452487557897e-06, 2.236049198514546e-06, 2.0853476041301386e-06, 1.9217967542809543e-06, 1.6230393897658247e-06, 1.410198617527283e-06, 1.1000719183268616e-06, 9.111757850117651e-07, 6.658675899906259e-07, 5.30017930415424e-07, 3.6665847792839555e-07, 2.821773677699085e-07, 1.8627439656434795e-07, 1.3925765313115728e-07, 8.827534384344346e-08, 6.434864241621075e-08, 3.936809973433782e-08, 2.8066896936823762e-08, 1.664085534383056e-08, 1.1632185138191168e-08, 6.706624953898248e-09, 4.606096890752778e-09, 2.5899299705453184e-09, 1.7507615014024334e-09, 9.62400915500833e-10, 6.412991982303941e-10, 3.453630269836076e-10, 2.2715011896374135e-10, 1.2006114034788408e-10, 7.80298242610224e-11, 4.054312068274193e-11, 2.6063115508898842e-11, 1.3330719595988983e-11, 8.48394976830305e-12, 4.276932794674523e-12, 2.696760171230197e-12, 2.138567293759466e-12]
    - [3.0288882892481616e-07, 3.793297338291921e-07, 4.753022117312065e-07, 5.188531198000142e-07, 5.470612863178912e-07, 5.415421143662617e-07, 5.029399790051942e-07, 4.6239330430608205e-07, 3.893177456055094e-07, 3.376773443166844e-07, 2.6282695161021364e-07, 2.174188846753431e-07, 1.5862704800661442e-07, 1.2614863277596544e-07, 8.716700157119188e-08, 6.704076297133558e-08, 4.422170964533521e-08, 3.30466710626037e-08, 2.0938631228431933e-08, 1.526001237723995e-08, 9.334067106276176e-09, 6.654217318864463e-09, 3.945323040274138e-09, 2.7580415291053422e-09, 1.5904799673640957e-09, 1.0925460924097825e-09, 6.145351423686831e-10, 4.1553677405578843e-10, 2.2853425599581324e-10, 1.5234019057500766e-10, 8.209081348049834e-11, 5.401577404911689e-11, 2.857068282218481e-11, 1.8577963419270706e-11, 9.660555153973368e-12, 6.213790622534614e-12, 3.1810175056050306e-12, 2.025701612642031e-12, 1.0221682597276974e-12, 6.449394232289053e-13, 5.116170494594744e-13]
    - [1.1761902939372024e-07, 1.4664076742997817e-07, 1.8273387088914624e-07, 1.988748707886594e-07, 2.0889167934110876e-07, 2.063432072241199e-07, 1.9111413919034765e-07, 1.754353917494076e-07, 1.4741707833928423e-07, 1.2771750553778986e-07, 9.926329218988464e-08, 8.20456530577689e-08, 5.979672161405959e-08, 4.7525472808232375e-08, 3.281516765294333e-08, 2.522803401102515e-08, 1.6632786485845008e-08, 1.2426432249716718e-08, 7.871202427297359e-09, 5.735734622350269e-09, 3.5079465470344006e-09, 2.500700360763359e-09, 1.4827090250808677e-09, 1.036568602040795e-09, 5.978417674008994e-10, 4.1072591392006054e-10, 2.310816510760764e-10, 1.5628341408980076e-10, 8.597969089045398e-11, 5.7328112097328836e-11, 3.090463324689517e-11, 2.0341357238047997e-11, 1.0764257080369621e-11, 7.00179199744886e-12, 3.6428856039535735e-12, 2.3440287006128097e-12, 1.2006836656370362e-12, 7.64916283810362e-13, 3.862216374287761e-13, 2.4379346085082203e-13, 1.9343980811616555e-13]
    - [2.768721728828641e-08, 3.4291957002313495e-08, 4.238908233348829e-08, 4.5929418465979607e-08, 4.7974798268074936e-08, 4.724164613563906e-08, 4.3580545077205474e-08, 3.991474629502514e-08, 3.344261005138245e-08, 2.8925710518569966e-08, 2.243362247761887e-08, 1.8519992735131005e-08, 1.3477017630075617e-08, 1.0702055619051725e-08, 7.381529282132038e-09, 5.671512499599657e-09, 3.736561624951899e-09, 2.7905559380866746e-09, 1.766872150882248e-09, 1.2872727549223271e-09, 7.871596729269491e-10, 5.611207460301177e-10, 3.3271162238020075e-10, 2.3262113868179412e-10, 1.3419327559314468e-10, 9.221115552555913e-11, 5.189882322011434e-11, 3.511000441501989e-11, 1.9325609161719876e-11, 1.289044212140146e-11, 6.953263487617897e-12, 4.578658795952217e-12, 2.4246716567130502e-12, 1.5779651163362577e-12, 8.216433292835718e-13, 5.289856976480596e-13, 2.7120131229778806e-13, 1.7287890787070947e-13, 8.737300737963916e-14, 5.5188323213050083e-14, 4.380405508344085e-14]
    - [1.0376004045938022e-08, 1.2796105117769312e-08, 1.5734658655379178e-08, 1.6999617383439137e-08, 1.7692411820421272e-08, 1.7386531190220404e-08, 1.5997474034717687e-08, 1.463024318062839e-08, 1.2234757015946315e-08, 1.0570856596476832e-08, 8.18694520092544e-09, 6.753432113671123e-09, 4.909591972092095e-09, 3.896508270894752e-09, 2.685658198288151e-09, 2.0627103810259197e-09, 1.3583501481393765e-09, 1.0142108647442854e-09, 6.419921755048548e-10, 4.67673833476699e-10, 2.859497556750521e-10, 2.0383403645139868e-10, 1.2086583344808667e-10, 8.451095035174446e-11, 4.8759795760170394e-11, 3.350990664727935e-11, 1.886495778984126e-11, 1.2764796594346663e-11, 7.0284845664069624e-12, 4.689266229382761e-12, 2.5304979863720114e-12, 1.6668091596951937e-12, 8.830981900318232e-13, 5.749087858507341e-13, 2.995125724817547e-13, 1.929037567638887e-13, 9.895610766569532e-14, 6.310571871956448e-14, 3.191373224018833e-14, 2.0166874758337222e-14, 1.6010366119298163e-14]
    - [2.3244904109875197e-09, 2.8486660638680372e-09, 3.4759778563629247e-09, 3.739533372556891e-09, 3.871263102814168e-09, 3.792975627169291e-09, 3.4766905048674588e-09, 3.172661536201043e-09, 2.6458327020262267e-09, 2.2823961565084104e-09, 1.7641003380477897e-09, 1.4535383669900646e-09, 1.0551530599713305e-09, 8.367422817173009e-10, 5.761373665912517e-10, 4.422547687582167e-10, 2.9104448238775554e-10, 2.172331315797764e-10, 1.37456309280863e-10, 1.0011666099010047e-10, 6.120636062682115e-11, 4.362874036742349e-11, 2.5871995164363216e-11, 1.8091841954640245e-11, 1.044079904004541e-11, 7.17688981581417e-12, 4.041905001776637e-12, 2.735737674412908e-12, 1.5071057895132468e-12, 1.0058934141632977e-12, 5.431531883166542e-13, 3.5792604788577695e-13, 1.8977067982278982e-13, 1.236056671759637e-13, 6.444720715363144e-14, 4.15308446153296e-14, 2.1323321821225946e-14, 1.3606483334356928e-14, 6.887556618455723e-15, 4.35518197576194e-15, 3.4586951543155942e-15]
    - [8.448136883854853e-10, 1.0310841659361155e-09, 1.2518417124709763e-09, 1.343046897580144e-09, 1.3855412214903503e-09, 1.3548772190061138e-09, 1.2388094989436017e-09, 1.12889111520932e-09, 9.397333040651488e-10, 8.098152343685267e-10, 6.250934233517339e-10, 5.146649548943228e-10, 3.732528663878333e-10, 2.958347779641234e-10, 2.0356209957099124e-10, 1.5620372986981848e-10, 1.0275228750270177e-10, 7.667694802429295e-11, 4.850641784686684e-11, 3.532624301528892e-11, 2.1594877114345116e-11, 1.5393050108923865e-11, 9.128588805739951e-12, 6.383944177150221e-12, 3.684781081711517e-12, 2.533232400515141e-12, 1.4270382119097078e-12, 9.660797569267776e-13, 5.323900486796959e-13, 3.55425760037696e-13, 1.919992363950359e-13, 1.2656125179739906e-13, 6.713405188500503e-14, 4.3742116177608223e-14, 2.281906555101228e-14, 1.4710498093406628e-14, 7.557242650642086e-15, 4.82423124632591e-15, 2.443548765862328e-15, 1.5457842626304637e-15, 1.2278643935360562e-15]
    - [1.813349939445866e-10, 2.199897855438938e-10, 2.6513022382092415e-10, 2.8329566811890494e-10, 2.90773936842313e-10, 2.835266482000195e-10, 2.582946831627716e-10, 2.348897173046069e-10, 1.9501395418539292e-10, 1.6779971841429146e-10, 1.2927489627576241e-10, 1.0632081882913796e-10, 7.700005344378313e-11, 6.098184006074871e-11, 4.1921596172776465e-11, 3.215188614294913e-11, 2.113681096474587e-11, 1.5767977074576613e-11, 9.971600632062232e-12, 7.261025816752421e-12, 4.4381876932826056e-12, 3.1635699341281578e-12, 1.876270661309365e-12, 1.3122931668827697e-12, 7.576385272418122e-13, 5.209798653840348e-13, 2.9359797362980023e-13, 1.9882029865305196e-13, 1.0962345914576427e-13, 7.32128824261106e-14, 3.957396271895243e-14, 2.6097809795092863e-14, 1.385347903442392e-14, 9.030984571832276e-15, 4.714988112676098e-15, 3.041243247809312e-15, 1.563749393439791e-15, 9.988370716365797e-16, 5.06402432276871e-16, 3.20555899283243e-16, 2.5471153611006236e-16]
    - [6.417868305575385e-11, 7.755490335503909e-11, 9.302107830642408e-11, 9.913188307984081e-11, 1.0141146135952303e-10, 9.869912843242375e-11, 8.970227364249739e-11, 8.14639927545257e-11, 6.751745222413971e-11, 5.803847286653607e-11, 4.465700205323643e-11, 3.6701628079967785e-11, 2.655640910023347e-11, 2.102140314191387e-11, 1.4442079256462876e-11, 1.1072683352300441e-11, 7.276326374283726e-12, 5.427025077396124e-12, 3.431289424097813e-12, 2.498351503882918e-12, 1.5269787591074963e-12, 1.0884461360787364e-12, 6.45581457314006e-13, 4.515659337709952e-13, 2.6075242525480017e-13, 1.7932887218827336e-13, 1.0108749155805643e-13, 6.846936335367986e-14, 3.776494890947579e-14, 2.5228048087370767e-14, 1.3642247272742401e-14, 8.999341382270103e-15, 4.779382695250786e-15, 3.1167051274376924e-15, 1.6280637005399907e-15, 1.0505211715782968e-15, 5.404686718056796e-16, 3.453614928721114e-16, 1.752041164407795e-16, 1.1095244364676224e-16, 8.818145444965493e-17]
    - [1.3274117889636224e-11, 1.5948840264992825e-11, 1.899500625484478e-11, 2.0164449253040037e-11, 2.0527718933682682e-11, 1.9924021532227308e-11, 1.8044683815280978e-11, 1.6355040150563565e-11, 1.3520757753875711e-11, 1.1605755233899535e-11, 8.913536853109245e-12, 7.317993043011456e-12, 5.288164001292116e-12, 4.182926478014818e-12, 2.8711168945406575e-12, 2.2001952709069726e-12, 1.445024268059983e-12, 1.0774596730897354e-12, 6.810266199666266e-13, 4.95796913808103e-13, 3.030041176165762e-13, 2.1598552572591477e-13, 1.281198808702009e-13, 8.962742851108578e-14, 5.176821727881337e-14, 3.561088661532097e-14, 2.008194986441455e-14, 1.3606211207411529e-14, 7.50858021202564e-15, 5.01784919614373e-15, 2.7151342370582107e-15, 1.7918908353266064e-15, 9.523205343737645e-16, 6.213357983635227e-16, 3.2482503187313597e-16, 2.0971126873880937e-16, 1.0798546922861189e-16, 6.905109058690301e-17, 3.506283276608899e-17, 2.2218753263696985e-17, 1.766440634376407e-17]
    - [4.591037878943037e-12, 5.4955084652842296e-12, 6.515090593996443e-12, 6.898687084769812e-12, 7.000636797075914e-12, 6.782604114735153e-12, 6.128843782514435e-12, 5.54779813123732e-12, 4.578796157776524e-12, 3.926589022993153e-12, 3.012110861684773e-12, 2.471267349288306e-12, 1.7842641974399115e-12, 1.4106789536841994e-12, 9.677089735467274e-13, 7.413415089568503e-13, 4.867114269114305e-13, 3.628416070814038e-13, 2.292954610621617e-13, 1.6691778651982575e-13, 1.0200597550091995e-13, 7.271236080468971e-14, 4.313528738281105e-14, 3.01782478474764e-14, 1.7433896657155847e-14, 1.1994478212284556e-14, 6.7658398138161986e-15, 4.585051761284532e-15, 2.5311313960936033e-15, 1.6919494670201173e-15, 9.158857903649124e-16, 6.046330069505383e-16, 3.214916829717499e-16, 2.098266416612604e-16, 1.0976225119138312e-16, 7.089051707538158e-17, 3.6524441765518415e-17, 2.3362605157445714e-17, 1.187038536902522e-17, 7.525269875854829e-18, 5.984044480557666e-18]
    - [2.691493155281091e-12, 3.2157676993819006e-12, 3.803764049935436e-12, 4.0226710244231975e-12, 4.0757146923012645e-12, 3.945284687904796e-12, 3.5609989731249266e-12, 3.2213357925136678e-12, 2.6565176631795167e-12, 2.2770622286348098e-12, 1.745709591914573e-12, 1.431783852177067e-12, 1.033319169639481e-12, 8.167731506408942e-13, 5.60134198338704e-13, 4.290405321111898e-13, 2.8162359079660016e-13, 2.0993257230787798e-13, 1.3265296002849377e-13, 9.656210678078628e-14, 5.900967390229425e-14, 4.2063752955621316e-14, 2.49544308325791e-14, 1.7459456033430347e-14, 1.0087190936995852e-14, 6.940483182339765e-15, 3.915513154934604e-15, 2.653730523869449e-15, 1.4652214550633368e-15, 9.795582197899826e-16, 5.30368301602463e-16, 3.5017977794905966e-16, 1.862400948613211e-16, 1.2158476500472745e-16, 6.361292505873753e-17, 4.1092337717584266e-17, 2.1177762106417347e-17, 1.3548917758206177e-17, 6.886215596987162e-18, 4.366477735365714e-18, 3.4725759730418985e-18]


Belle B->hnunu SL 2017:
  experiment: Belle
  inspire: Grygier:2017tzo
  values:
    # Tables I and II
    # counts_total is the square of the statistical error on the signal yield
    # background_variance is the systematic error on the signal yield
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 1.9e-5
      confidence_level: 0.9
      counts_total: 83
      counts_signal: 17.7
      background_variance: 3.4
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 2.6e-5
      confidence_level: 0.9
      counts_total: 18
      counts_signal: 0.6
      background_variance: 1.4
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 6.1e-5
      confidence_level: 0.9
      counts_total: 55
      counts_signal: 16.2
      background_variance: 1.8
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 1.8e-5
      confidence_level: 0.9
      counts_total: 13
      counts_signal: -2.0
      background_variance: 1.8
    BR(B+->pinunu):
      distribution: general_gamma_upper_limit
      limit: 1.4e-5
      confidence_level: 0.9
      counts_total: 228
      counts_signal: 5.6
      background_variance: 5.9
    BR(B0->pinunu):
      distribution: general_gamma_upper_limit
      limit: 0.9e-5
      confidence_level: 0.9
      counts_total: 31
      counts_signal: 0.2
      background_variance: 1.6
    BR(B+->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 3.0e-5
      confidence_level: 0.9
      counts_total: 151
      counts_signal: 6.2
      background_variance: 2.4
    BR(B0->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 4.0e-5
      confidence_level: 0.9
      counts_total: 81
      counts_signal: 11.9
      background_variance: 3.6

Belle B->hnunu had 2013:
  experiment: Belle
  inspire: Lutz:2013ftz
  values:
    # Table I
    # background_variance is the systematic error on the # of signal events
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 5.5e-5
      confidence_level: 0.9
      counts_total: 43
      counts_signal: 13.3
      background_variance: 2.3
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 19.4e-5
      confidence_level: 0.9
      counts_total: 4
      counts_signal: 1.8
      background_variance: 1.0
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 4.0e-5
      confidence_level: 0.9
      counts_total: 21
      counts_signal: -1.7
      background_variance: 1.5
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 5.5e-5
      confidence_level: 0.9
      counts_total: 10
      counts_signal: -2.3
      background_variance: 0.9
    BR(B+->pinunu):
      distribution: general_gamma_upper_limit
      limit: 9.8e-5
      confidence_level: 0.9
      counts_total: 107
      counts_signal: 15.2
      background_variance: 1.4
    BR(B0->pinunu):
      distribution: general_gamma_upper_limit
      limit: 6.9e-5
      confidence_level: 0.9
      counts_total: 6
      counts_signal: 3.5
      background_variance: 0.6
    BR(B+->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 21.3e-5
      confidence_level: 0.9
      counts_total: 90
      counts_signal: 11.3
      background_variance: 4.1
    BR(B0->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 20.8e-5
      confidence_level: 0.9
      counts_total: 31
      counts_signal: 1.6
      background_variance: 0.4

BaBar B->Knunu had 2013:
  experiment: BaBar
  inspire: Lees:2013kla
  values:
    # Tables IV and V
    # For K*, the number and uncertainty of backround events is combined for the
    # two channels K+pi0/K0pi+ or K+pi-/K0pi0, respectively
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 3.7e-5
      confidence_level: 0.9
      counts_total: 6
      counts_background: 2.9
      background_variance: 0.1
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 8.1e-5
      confidence_level: 0.9
      counts_total: 3
      counts_background: 2.9
      background_variance: 0.2
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 11.6e-5
      confidence_level: 0.9
      counts_total: 6
      counts_background: 4.3
      background_variance: 0.14
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 9.3e-5
      confidence_level: 0.9
      counts_total: 9
      counts_background: 7.7
      background_variance: 0.5

BaBar B->Knunu SL 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010bk
  values:
    # Tables II, III and IV
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 1.3e-5
      confidence_level: 0.9
      counts_total: 19.4
      counts_signal: 1.8
      background_variance: 0.9
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 5.6e-5
      confidence_level: 0.9
      counts_total: 6.1
      counts_signal: 2.2
      background_variance: 0.4

LHCb B->tautau 2017:
  experiment: LHCb
  inspire: Aaij:2017xqt
  values:
    BR(Bs->tautau):
      distribution: numerical
      x: [-0.010175, -0.009768, -0.009361, -0.008954, -0.008547, -0.00814 ,
       -0.007733, -0.007326, -0.006919, -0.006512, -0.006105, -0.005698,
       -0.005291, -0.004884, -0.004477, -0.00407 , -0.003663, -0.003256,
       -0.002849, -0.002442, -0.002035, -0.001628, -0.001221, -0.000814,
       -0.000407,  0.      ,  0.000407,  0.000814,  0.001221,  0.001628,
        0.002035,  0.002442,  0.002849,  0.003256,  0.003663,  0.00407 ,
        0.004477,  0.004884,  0.005291,  0.005698,  0.006105,  0.006512,
        0.006919,  0.007326,  0.007733,  0.00814 ,  0.008547,  0.008954,
        0.009361,  0.009768,  0.010175]
      y: [ 0.00885671,  0.01209915,  0.01650896,  0.02248484,  0.03054281,
        0.04134086,  0.0556916 ,  0.07457835,  0.09913368,  0.13060615,
        0.17024597,  0.2191778 ,  0.2781911 ,  0.34742412,  0.42618174,
        0.51263546,  0.60384104,  0.6956633 ,  0.78321276,  0.86128502,
        0.92503531,  0.97057069,  0.99544112,  0.99878731,  0.98152374,
        0.94591355,  0.89524451,  0.83333463,  0.76406723,  0.69110494,
        0.61758183,  0.54601136,  0.47824898,  0.41555159,  0.35858771,
        0.30765508,  0.26270777,  0.2234736 ,  0.18953644,  0.16040057,
        0.13553356,  0.11443   ,  0.0965759 ,  0.08151966,  0.06885028,
        0.058205  ,  0.04926783,  0.04176699,  0.03547053,  0.0301819 ,
        0.02573558]
    BR(B0->tautau):
      distribution: numerical
      x: [-0.0029  , -0.002784, -0.002668, -0.002552, -0.002436, -0.00232 ,
       -0.002204, -0.002088, -0.001972, -0.001856, -0.00174 , -0.001624,
       -0.001508, -0.001392, -0.001276, -0.00116 , -0.001044, -0.000928,
       -0.000812, -0.000696, -0.00058 , -0.000464, -0.000348, -0.000232,
       -0.000116,  0.      ,  0.000116,  0.000232,  0.000348,  0.000464,
        0.00058 ,  0.000696,  0.000812,  0.000928,  0.001044,  0.00116 ,
        0.001276,  0.001392,  0.001508,  0.001624,  0.00174 ,  0.001856,
        0.001972,  0.002088,  0.002204,  0.00232 ,  0.002436,  0.002552,
        0.002668,  0.002784,  0.0029  ]
      y: [ 0.00885671,  0.01209915,  0.01650896,  0.02248484,  0.03054281,
        0.04134086,  0.0556916 ,  0.07457835,  0.09913368,  0.13060615,
        0.17024597,  0.2191778 ,  0.2781911 ,  0.34742412,  0.42618174,
        0.51263546,  0.60384104,  0.6956633 ,  0.78321276,  0.86128502,
        0.92503531,  0.97057069,  0.99544112,  0.99878731,  0.98152374,
        0.94591355,  0.89524451,  0.83333463,  0.76406723,  0.69110494,
        0.61758183,  0.54601136,  0.47824898,  0.41555159,  0.35858771,
        0.30765508,  0.26270777,  0.2234736 ,  0.18953644,  0.16040057,
        0.13553356,  0.11443   ,  0.0965759 ,  0.08151966,  0.06885028,
        0.058205  ,  0.04926783,  0.04176699,  0.03547053,  0.0301819 ,
        0.02573558]

BaBar B->Xll 2013:
  experiment: BaBar
  inspire: Lees:2013nxa
  values:
    - name: <BR>(B->Xsee)
      q2min: 1.0
      q2max: 6.0
      value: 1.93+0.47 -0.45 +0.21 -0.16 ± 0.18 e-6
    - name: <BR>(B->Xsee)
      q2min: 0.1
      q2max: 2.0
      value: 3.05+0.52-0.49+0.29-0.21 ± 0.35 e-6
    - name: <BR>(B->Xsee)
      q2min: 2.0
      q2max: 4.3
      value: 0.69+0.31 -0.28 +0.11 -0.07 ± 0.07 e-6
    - name: <BR>(B->Xsee)
      q2min: 4.3
      q2max: 6.8
      value:  0.69+0.31 -0.29 +0.13 -0.10 ± 0.05 e-6
    - name: <BR>(B->Xsee)
      q2min: 14.2
      q2max: 25.0
      value: 0.56+0.19 -0.18 +0.03 -0.03 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 1.0
      q2max: 6.0
      value: 0.66+0.82-0.76+0.30-0.24 ± 0.07 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 0.1
      q2max: 2.0
      value: 1.83+0.90-0.80+0.30-0.24 ± 0.20 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 2.0
      q2max: 4.3
      value: -0.15+0.50-0.43+0.26-0.14 ± 0.01 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 4.3
      q2max: 6.8
      value: 0.34+0.54-0.50+0.19-0.15 ± 0.03 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 14.2
      q2max: 25.0
      value: 0.60+0.31-0.29+0.05-0.04 e-6
    - name: <BR>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 1.60+0.41-0.39+0.17-0.13 ± 0.18 e-6
    - name: <BR>(B->Xsll)
      q2min: 0.1
      q2max: 2.0
      value: 2.70+0.45-0.42+0.21-0.16 ± 0.35 e-6
    - name: <BR>(B->Xsll)
      q2min: 2.0
      q2max: 4.3
      value: 0.46+0.26-0.23+0.10-0.06 ± 0.07 e-6
    - name: <BR>(B->Xsll)
      q2min: 4.3
      q2max: 6.8
      value: 0.60+0.27-0.25+0.10-0.08 ± 0.05 e-6
    - name: <BR>(B->Xsll)
      q2min: 14.2
      q2max: 25.0
      value: 0.57+0.16-0.15+0.03-0.02 e-6

Belle B->Xll 2005:
  experiment: Belle
  inspire: Iwasaki:2005sy
  values:
    - name: <BR>(B->Xsll)
      q2min: 0.04
      q2max: 1.0
      value: 11.34 ± 4.83+4.60 -2.71 e-7
    - name: <BR>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 14.93 ± 5.04+4.11-3.21 e-7
    - name: <BR>(B->Xsll)
      q2min: 14.4
      q2max: 25.0
      value: 4.18 ± 1.17+0.61-0.68 e-7

Belle B->Xll 2014:
  experiment: Belle
  inspire: Sato:2014pjr
  values:
    - name: <AFB>(B->Xsll)
      q2min: 0.2
      q2max: 4.3
      value: 0.34 ± 0.24 ± 0.03
    - name: <AFB>(B->Xsll)
      q2min: 14.3
      q2max: 25.0
      value: 0.28 ± 0.15 ± 0.02
    - name: <AFB>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 0.30 ± 0.24 ± 0.04

CDF B+>Kmumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 21.80 ± 0.53 ± 0.12 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 2.00
      q2max: 4.30
      value: 3.16 ± 0.54 ± 0.18 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 4.30
      q2max: 8.68
      value: 3.05 ± 0.38 ± 0.18 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 14.18
      q2max: 16.00
      value: 2.33 ± 0.42 ± 0.13 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 16.0
      q2max: 23.0
      value: 0.72 ± 0.14 ± 0.04 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 2.55 ± 0.38 ± 0.15 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.69 ± 0.35 ± 0.16 e-8


CDF B0->K*mumu BR 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 9.46 ± 1.88 ± 0.55 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 4.61 ± 1.27 ± 0.30 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 5.07 ± 1.02 ± 0.37 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 7.48 ± 1.25 ± 0.46 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 7.43 ± 1.17 ± 0.42 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 2.98 ± 0.66 ± 0.18 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 6.87 ± 1.11 ± 0.41 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 3.94 ± 0.97 ± 0.28 e-8


CDF Bs->phimumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.00
      q2max: 2.00
      value: 15.80 ± 4.59 ± 5.01 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.00
      q2max: 4.30
      value: 1.18 ± 1.79 ± 0.37 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 4.30
      q2max: 8.68
      value: 1.47 ± 1.55 ± 0.46 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 10.09
      q2max: 12.86
      value: 8.12 ± 2.47 ± 2.57 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 14.18
      q2max: 16.00
      value: 6.12 ± 2.33 ± 1.94 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 16.00
      q2max: 18.90
      value: 7.95 ± 2.03 ± 2.52 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.00
      q2max: 4.30
      value: 7.62 ± 2.27 ± 2.42 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.06 ± 1.40 ± 0.65 e-8

CDF B0->Kmumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 2.45 ± 1.59 ± 0.21 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 2.00
      q2max: 4.30
      value: 2.55 ± 1.70 ± 0.35 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 4.30
      q2max: 8.68
      value: 1.89 ± 0.98 ± 0.28 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.99 ± 0.78 ± 0.15 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 14.18
      q2max: 16.00
      value: 2.36 ± 1.01 ± 0.19 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 16.00
      q2max: 23.00
      value: 0.37 ± 0.22 ± 0.04 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.00
      q2max: 4.30
      value: 2.60 ± 1.21 ± 0.28 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.22 ± 1.04 ± 0.28 e-8

CDF B+->K*mumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 7.50 ± 4.68 ± 0.88 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 4.94 ± 3.58 ± 0.63 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 2.98 ± 2.59 ± 0.84 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 3.23 ± 2.67 ± 0.73 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 5.61 ± 3.20 ± 0.71 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 5.09 ± 2.25 ± 0.57 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 6.06 ± 2.91 ± 0.74 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 7.12 ± 2.76 ± 0.85 e-8

CDF B0->K*mumu FL 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 0.26+0.14-0.13 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 0.72+0.15-0.17 ± 0.09
    - name: <FL>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 0.72+0.12-0.13 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.35+0.11-0.11 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 0.45+0.12-0.12 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 0.09+0.14-0.12 ± 0.08
    - name: <FL>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 0.44+0.11-0.11 ± 0.03
    - name: <FL>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 0.78+0.13-0.15 ± 0.08

CDF B0->K*mumu AFB 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <AFB>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 0.07+0.29-0.28 ± 0.11
    - name: <AFB>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: -0.11+0.34-0.45 ± 0.16
    - name: <AFB>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 0.12+0.14-0.15 ± 0.04
    - name: <AFB>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.43+0.13-0.13 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 0.49+0.10-0.09 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 0.42+0.22-0.23 ± 0.09
    - name: <AFB>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: -0.04+0.23-0.23 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 0.29+0.25-0.21 ± 0.06

# The 1D likelihoods were extracted from the plots in
# https://indico.cern.ch/event/580620/attachments/1442409/2226501/cern_2017_04_18.pdf
# and extrapolated with a 2nd-order polynomial for the log likelihood
# (i.e., a Gaussian) outside the plot ranges
LHCb RK* 2017:
   experiment: LHCb
   inspire: Aaij:2017vbb
   values:
     - name: <Rmue>(B0->K*ll)
       q2min: 0.045
       q2max: 1.1
       value:
         distribution: numerical
         x: [0.32203389830508472, 0.34406779661016951, 0.36610169491525424, 0.38813559322033897, 0.4101694915254237, 0.43220338983050843, 0.45423728813559322, 0.47627118644067795, 0.49830508474576268, 0.52033898305084747, 0.5423728813559322, 0.56440677966101693, 0.58644067796610166, 0.60847457627118651, 0.63050847457627124, 0.65254237288135597, 0.6745762711864407, 0.69661016949152543, 0.71864406779661016, 0.7406779661016949, 0.76271186440677963, 0.78474576271186436, 0.80677966101694909, 0.82881355932203382, 0.85084745762711855, 0.87288135593220328, 0.89491525423728802, 0.91694915254237297, 0.9389830508474577, 0.96101694915254243, 0.98305084745762716, 1.0050847457627119, 1.0271186440677966, 1.0491525423728814, 1.0711864406779661, 1.0932203389830508, 1.1152542372881356, 1.1372881355932203, 1.159322033898305, 1.1813559322033897, 1.2033898305084745, 1.2254237288135592, 1.2474576271186439, 1.2694915254237289, 1.2915254237288136, 1.3135593220338984, 1.3355932203389831, 1.3576271186440678, 1.3796610169491526, 1.4016949152542373, 1.423728813559322, 1.4457627118644067, 1.4677966101694915, 1.4898305084745762, 1.5118644067796609, 1.5338983050847459, 1.5559322033898306]
         y: [5.6809387153097712e-07, 6.0396698949963744e-06, 5.0150626650029067e-05, 0.0003252442213613549, 0.0016474524090636642, 0.006517577885966833, 0.020354852378992382, 0.05241872555125314, 0.11402931997866546, 0.21376567729264906, 0.35238195481274165, 0.51826255846771419, 0.690079259125155, 0.84088805077533757, 0.94804073141260814, 0.99705526660951094, 0.98621494071587834, 0.92325134828600275, 0.82319327858735192, 0.70253583154289834, 0.57669427782381144, 0.45717703819692768, 0.35138098968886583, 0.2627199920930387, 0.19170823632155595, 0.13692051144806572, 0.095966109900830474, 0.066164222711994056, 0.044971015782364079, 0.030190723371453614, 0.020053519226620586, 0.013198994295782356, 0.0086186961781051872, 0.0055903301579139381, 0.0036058135111671319, 0.0023072486153233413, 0.0014747707248869565, 0.00094165887445748651, 0.00060062261574288657, 0.00038269143292687658, 0.00024357616071383475, 0.00015486732723114267, 9.8361197460841327e-05, 6.2406064124841638e-05, 3.9552028358902991e-05, 2.5040887067679769e-05, 1.5836880526245869e-05, 1.0005264010065528e-05, 6.3143179585843096e-06, 3.9807355100871835e-06, 2.5069125268935054e-06, 1.5770810731381989e-06, 9.9107801111957362e-07, 6.2215793318564117e-07, 3.9015073327630452e-07, 2.4440112093889412e-07, 1.5293713179096793e-07]
     - name: <Rmue>(B0->K*ll)
       q2min: 1.1
       q2max: 6.0
       value:
         distribution: numerical
         x: [0.3254237288135593, 0.35084745762711866, 0.37627118644067797, 0.40169491525423728, 0.42711864406779659, 0.4525423728813559, 0.47796610169491527, 0.50338983050847452, 0.52881355932203389, 0.55423728813559325, 0.57966101694915251, 0.60508474576271187, 0.63050847457627124, 0.65593220338983049, 0.68135593220338986, 0.70677966101694922, 0.73220338983050848, 0.75762711864406773, 0.78305084745762721, 0.80847457627118646, 0.83389830508474572, 0.85932203389830519, 0.88474576271186445, 0.9101694915254237, 0.93559322033898318, 0.96101694915254243, 0.98644067796610169, 1.0118644067796612, 1.0372881355932204, 1.0627118644067797, 1.0881355932203389, 1.1135593220338984, 1.1389830508474577, 1.1644067796610169, 1.1898305084745764, 1.2152542372881356, 1.2406779661016949, 1.2661016949152544, 1.2915254237288136, 1.3169491525423729, 1.3423728813559324, 1.3677966101694916, 1.3932203389830509, 1.4186440677966103, 1.4440677966101696, 1.4694915254237289, 1.4949152542372883, 1.5203389830508476, 1.5457627118644068, 1.5711864406779663, 1.5966101694915256, 1.6220338983050848]
         y: [9.2859885275453659e-07, 1.1173017058353056e-05, 0.00010059366576480207, 0.00067768623024118326, 0.0034162098607083643, 0.012949198351074815, 0.038717629066264123, 0.094109769203649676, 0.19164234971831345, 0.33470835646281444, 0.51125877432706002, 0.69557899360943121, 0.85467064508473634, 0.96097083389228344, 0.99979983632838498, 0.9712647296315845, 0.88843328568449786, 0.77113802765151196, 0.63861141674216759, 0.50760009664448069, 0.38914997280248886, 0.288889998190972, 0.20851010317320542, 0.14677710158297538, 0.10105380017120832, 0.068242816690122929, 0.045289401093338538, 0.029612915425365847, 0.019110334062907564, 0.012233215491691747, 0.0076929020768207864, 0.0048138700412563296, 0.0029974579393755355, 0.0018572330902757665, 0.0011450759860078946, 0.00070251690600029945, 0.00042887806216228703, 0.00026053463320952971, 0.00015748952482220918, 9.4731074074424259e-05, 5.6700622791742157e-05, 3.3770522164974281e-05, 2.0014387384152143e-05, 1.1803244567977215e-05, 6.9265199506158483e-06, 4.0446724037264971e-06, 2.3502074211150378e-06, 1.358887843829664e-06, 7.818359082179601e-07, 4.4761248450030899e-07, 2.5500185999955114e-07, 1.4455698588682474e-07]

BaBar B->Dlnu 2009:
  experiment: BaBar
  inspire: Aubert:2009ac
  values:
    - name: <BR>(B+->Dlnu)
      q2min: 0.00
      q2max: 0.97
      value: (35.06 ± 1.90 ± 2.57) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 0.97
      q2max: 2.15
      value: (44.24 ± 2.43 ± 2.74) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 2.15
      q2max: 3.34
      value: (41.75 ± 2.37 ± 2.36) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 3.34
      q2max: 4.52
      value: (32.12 ± 2.40 ± 1.96) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 4.52
      q2max: 5.71
      value: (26.36 ± 1.97 ± 1.62) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 5.71
      q2max: 6.89
      value: (22.31 ± 1.95 ± 1.26) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 6.89
      q2max: 8.07
      value: (16.42 ± 1.75 ± 0.93) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 8.07
      q2max: 9.26
      value: (9.57 ± 1.55 ± 0.62) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 9.26
      q2max: 10.44
      value: (6.82 ± 1.18 ± 0.31) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 10.44
      q2max: 11.63
      value: (1.09 ± 0.45 ± 0.08) e-4
  correlation: [[1., 0.6, 0.56, 0.5, 0.51, 0.43, 0.38, 0.29, 0.2, 0.14],
               [0.6, 1., 0.52, 0.47, 0.47, 0.4, 0.35, 0.27, 0.19, 0.13],
               [0.56, 0.52, 1., 0.44, 0.44, 0.38, 0.33, 0.26, 0.18, 0.12],
               [0.5, 0.47, 0.44, 1., 0.4, 0.34, 0.3, 0.23, 0.16, 0.11],
               [0.51, 0.47, 0.44, 0.4, 1., 0.34, 0.3, 0.23, 0.16, 0.11],
               [0.43, 0.4, 0.38, 0.34, 0.34, 1., 0.25, 0.2, 0.14, 0.09],
               [0.38, 0.35, 0.33, 0.3, 0.3, 0.25, 1., 0.17, 0.12, 0.08],
               [0.29, 0.27, 0.26, 0.23, 0.23, 0.2, 0.17, 1., 0.09, 0.06],
               [0.2, 0.19, 0.18, 0.16, 0.16, 0.14, 0.12, 0.09, 1., 0.04],
               [0.14, 0.13, 0.12, 0.11, 0.11, 0.09, 0.08, 0.06, 0.04, 1.]]

Belle B->Dlnu 2015:
  experiment: Belle
  inspire: Glattauer:2015teq
  observables:
  - {name: <BR>(B+->Dmunu), q2min: 0.0, q2max: 1.03}
  - {name: <BR>(B+->Dmunu), q2min: 1.03, q2max: 2.21}
  - {name: <BR>(B+->Dmunu), q2min: 2.21, q2max: 3.39}
  - {name: <BR>(B+->Dmunu), q2min: 3.39, q2max: 4.57}
  - {name: <BR>(B+->Dmunu), q2min: 4.57, q2max: 5.75}
  - {name: <BR>(B+->Dmunu), q2min: 5.75, q2max: 6.93}
  - {name: <BR>(B+->Dmunu), q2min: 6.93, q2max: 8.11}
  - {name: <BR>(B+->Dmunu), q2min: 8.11, q2max: 9.3}
  - {name: <BR>(B+->Dmunu), q2min: 9.3, q2max: 10.48}
  - {name: <BR>(B+->Dmunu), q2min: 10.48, q2max: 11.66}
  - {name: <BR>(B+->Denu), q2min: 0.0, q2max: 1.03}
  - {name: <BR>(B+->Denu), q2min: 1.03, q2max: 2.21}
  - {name: <BR>(B+->Denu), q2min: 2.21, q2max: 3.39}
  - {name: <BR>(B+->Denu), q2min: 3.39, q2max: 4.57}
  - {name: <BR>(B+->Denu), q2min: 4.57, q2max: 5.75}
  - {name: <BR>(B+->Denu), q2min: 5.75, q2max: 6.93}
  - {name: <BR>(B+->Denu), q2min: 6.93, q2max: 8.11}
  - {name: <BR>(B+->Denu), q2min: 8.11, q2max: 9.3}
  - {name: <BR>(B+->Denu), q2min: 9.3, q2max: 10.48}
  - {name: <BR>(B+->Denu), q2min: 10.48, q2max: 11.66}
  - {name: <BR>(B0->Dmunu), q2min: 0.0, q2max: 0.97}
  - {name: <BR>(B0->Dmunu), q2min: 0.97, q2max: 2.15}
  - {name: <BR>(B0->Dmunu), q2min: 2.15, q2max: 3.34}
  - {name: <BR>(B0->Dmunu), q2min: 3.34, q2max: 4.52}
  - {name: <BR>(B0->Dmunu), q2min: 4.52, q2max: 5.71}
  - {name: <BR>(B0->Dmunu), q2min: 5.71, q2max: 6.89}
  - {name: <BR>(B0->Dmunu), q2min: 6.89, q2max: 8.07}
  - {name: <BR>(B0->Dmunu), q2min: 8.07, q2max: 9.26}
  - {name: <BR>(B0->Dmunu), q2min: 9.26, q2max: 10.44}
  - {name: <BR>(B0->Dmunu), q2min: 10.44, q2max: 11.63}
  - {name: <BR>(B0->Denu), q2min: 0.0, q2max: 0.97}
  - {name: <BR>(B0->Denu), q2min: 0.97, q2max: 2.15}
  - {name: <BR>(B0->Denu), q2min: 2.15, q2max: 3.34}
  - {name: <BR>(B0->Denu), q2min: 3.34, q2max: 4.52}
  - {name: <BR>(B0->Denu), q2min: 4.52, q2max: 5.71}
  - {name: <BR>(B0->Denu), q2min: 5.71, q2max: 6.89}
  - {name: <BR>(B0->Denu), q2min: 6.89, q2max: 8.07}
  - {name: <BR>(B0->Denu), q2min: 8.07, q2max: 9.26}
  - {name: <BR>(B0->Denu), q2min: 9.26, q2max: 10.44}
  - {name: <BR>(B0->Denu), q2min: 10.44, q2max: 11.63}
  values:
  - distribution: multivariate_normal
    central_value: &id001 [0.004255566316077649, 0.004458097063215535, 0.00402106022896964,
      0.0036515017421602687, 0.0030859905425584897, 0.0026188835241413664, 0.0017558586361373836,
      0.0011233230462916843, 0.0006397675460428078, 0.00019806122448979608, 0.004462641567695367,
      0.0046149138875062265, 0.004319265306122453, 0.0036140801393728115, 0.00300910154305625,
      0.0021916560477849693, 0.0016722692882030876, 0.0011410199104031826, 0.0005736361373817825,
      0.00010734146341463424, 0.00391900938060046, 0.004199772748267902, 0.004084346882217093,
      0.003413053579676665, 0.002783146420323328, 0.001955520554272519, 0.0018666013856812947,
      0.0010706217090069253, 0.0005027071593533491, 0.0001120891454965359, 0.004053369220323326,
      0.004375287297921482, 0.004219697459584299, 0.0035259228637413292, 0.0027602272517321044,
      0.0019019418013856825, 0.0016360060046189393, 0.0012547496535796733, 0.0006115205542725178,
      4.1413856812933054e-05]
    standard_deviation: [0.00018604089995022385, 0.00020253807864609278, 0.00019114435042309625,
      0.00019118317570930755, 0.0001788442010950723, 0.00017590542558486825, 0.00014430910900945757,
      0.0001374892981582873, 0.00010477750124440029, 6.251767048282734e-05, 0.0001604509420109506,
      0.00018180388252862136, 0.00018674962667994041, 0.0001827207565953206, 0.00017240069686411168,
      0.0001653703334992535, 0.00015127078148332516, 0.0001345490293678443, 0.00012073469387755113,
      9.981383773021412e-05, 0.0002478536436489607, 0.0002675140877598155, 0.0002560572748267901,
      0.0002399556581986136, 0.0002197316397228639, 0.00019618060046189392, 0.00019735981524249437,
      0.0001441136258660504, 0.00010041616628175529, 6.571870669745964e-05, 0.00021242722355658197,
      0.00023942217090069302, 0.00024672055427251755, 0.0002359482678983827, 0.00020868775981524264,
      0.0001877528868360279, 0.00017701524249422648, 0.000158498383371824, 0.00011709699769053127,
      4.3288683602771405e-05]
  - distribution: multivariate_normal
    central_value: *id001
    standard_deviation: [0.0002106818812842209, 0.00022374564459930334, 0.00020793031358885033,
      0.00018950920856147284, 0.00016142359382777515, 0.00013867944250871094, 9.205624688899957e-05,
      6.162170233947221e-05, 3.581931309109012e-05, 1.3197610751617733e-05, 0.00022416720184171212,
      0.00023394773519163785, 0.0002237381781981087, 0.000186963165754106, 0.00015778745644599317,
      0.00011903534096565465, 9.182628173220515e-05, 6.135291189646575e-05, 3.541463414634149e-05,
      1.759233449477353e-05, 0.0001844971829099307, 0.00020217782909930733, 0.00019705357967667454,
      0.00016714226327944524, 0.00013513856812933034, 9.648914549653588e-05, 9.258429561200931e-05,
      5.146004618937629e-05, 2.4231408775981545e-05, 1.0313625866050816e-05, 0.00019019728360277133,
      0.00020727159353348747, 0.0002031879907621249, 0.00017404157043879857, 0.0001346812933025405,
      9.324526558891462e-05, 8.058706697459592e-05, 6.144526558891436e-05, 3.0455889145496558e-05,
      8.933487297921486e-06]
    correlation:
    - [1.0, 0.98177, 0.9724, 0.9564799999999999, 0.9563, 0.9514600000000001, 0.93704,
      0.90579, 0.88765, 0.7426, 0.99892, 0.9858600000000001, 0.96941, 0.95015, 0.9477,
      0.9192299999999999, 0.9017700000000001, 0.91033, 0.75944, 0.32849, 0.7318100000000001,
      0.72644, 0.69913, 0.6876800000000001, 0.70114, 0.70365, 0.67499, 0.6926800000000001,
      0.6753899999999999, 0.34345, 0.73095, 0.7247399999999999, 0.69371, 0.6822, 0.69519,
      0.6917399999999999, 0.68329, 0.69212, 0.6774600000000001, 0.13154000000000002]
    - [0.98177, 1.0, 0.99271, 0.98151, 0.9740200000000001, 0.9683200000000001, 0.95835,
      0.9334600000000001, 0.9167799999999999, 0.77078, 0.9792700000000001, 0.99772,
      0.99082, 0.97531, 0.9689700000000001, 0.9396899999999999, 0.9268, 0.93529, 0.79365,
      0.3541, 0.71932, 0.73353, 0.7145699999999999, 0.7017399999999999, 0.7129300000000001,
      0.70878, 0.68812, 0.70362, 0.6906899999999999, 0.37215, 0.71968, 0.7287, 0.7087100000000001,
      0.70319, 0.71053, 0.70334, 0.69797, 0.7088399999999999, 0.6805, 0.15361]
    - [0.9724, 0.99271, 1.0, 0.99277, 0.9864200000000001, 0.9803200000000001, 0.97535,
      0.9565, 0.9481200000000001, 0.7914399999999999, 0.9717, 0.99339, 0.99759, 0.98903,
      0.9841799999999999, 0.96072, 0.95188, 0.96004, 0.83614, 0.36323, 0.70376, 0.72695,
      0.7162, 0.70198, 0.71201, 0.70267, 0.6918300000000001, 0.7046100000000001, 0.69745,
      0.39504, 0.70444, 0.7205, 0.70973, 0.71002, 0.71311, 0.70152, 0.70027, 0.71411,
      0.67701, 0.18085]
    - [0.9564799999999999, 0.98151, 0.99277, 1.0, 0.9934, 0.9904, 0.9872799999999999,
      0.97216, 0.95944, 0.8033, 0.9557899999999999, 0.98067, 0.99384, 0.9948100000000001,
      0.9936, 0.97965, 0.97195, 0.97578, 0.86903, 0.36309, 0.6909, 0.72187, 0.71554,
      0.70287, 0.71234, 0.70045, 0.6946899999999999, 0.70665, 0.7017100000000001, 0.40945,
      0.6935399999999999, 0.71427, 0.7084600000000001, 0.71446, 0.7158399999999999,
      0.69919, 0.70149, 0.71662, 0.67387, 0.2004]
    - [0.9563, 0.9740200000000001, 0.9864200000000001, 0.9934, 1.0, 0.99264, 0.98951,
      0.97288, 0.95924, 0.79548, 0.95639, 0.97377, 0.98769, 0.992, 0.9943, 0.9853299999999999,
      0.97834, 0.97806, 0.87531, 0.36691999999999997, 0.6885, 0.7156100000000001, 0.70715,
      0.69615, 0.70616, 0.69572, 0.68855, 0.6996100000000001, 0.69487, 0.39628, 0.69162,
      0.70848, 0.69944, 0.70476, 0.7098300000000001, 0.69121, 0.6969, 0.7108, 0.66961,
      0.19041]
    - [0.9514600000000001, 0.9683200000000001, 0.9803200000000001, 0.9904, 0.99264,
      1.0, 0.9893299999999999, 0.9726899999999999, 0.9542, 0.79708, 0.9514600000000001,
      0.9674200000000001, 0.98211, 0.9872200000000001, 0.99208, 0.98631, 0.9793299999999999,
      0.9764, 0.87529, 0.35657, 0.68904, 0.71795, 0.7077100000000001, 0.69697, 0.7085100000000001,
      0.69698, 0.68962, 0.70215, 0.69815, 0.40042, 0.6924899999999999, 0.70955, 0.69986,
      0.70629, 0.71132, 0.69295, 0.69695, 0.71099, 0.6716, 0.19548]
    - [0.93704, 0.95835, 0.97535, 0.9872799999999999, 0.98951, 0.9893299999999999, 1.0,
      0.9758100000000001, 0.95816, 0.80042, 0.93735, 0.9581, 0.97701, 0.98626, 0.99006,
      0.98713, 0.98275, 0.9812200000000001, 0.88902, 0.36396, 0.6745899999999999, 0.70821,
      0.70289, 0.69117, 0.7021, 0.68788, 0.68697, 0.6963600000000001, 0.6955100000000001,
      0.4016, 0.67886, 0.69973, 0.69531, 0.704, 0.7064199999999999, 0.68381, 0.6936,
      0.70792, 0.65909, 0.19981]
    - [0.90579, 0.9334600000000001, 0.9565, 0.97216, 0.97288, 0.9726899999999999, 0.9758100000000001,
      1.0, 0.9546, 0.79572, 0.9071600000000001, 0.93345, 0.9606600000000001, 0.9707600000000001,
      0.97677, 0.9748399999999999, 0.97456, 0.9744299999999999, 0.8941, 0.3859, 0.64567,
      0.68478, 0.68771, 0.67367, 0.68186, 0.66465, 0.67008, 0.67728, 0.67583, 0.41886,
      0.65041, 0.67757, 0.6792699999999999, 0.69147, 0.68783, 0.66045, 0.67438, 0.69404,
      0.6418, 0.21522]
    - [0.88765, 0.9167799999999999, 0.9481200000000001, 0.95944, 0.95924, 0.9542, 0.95816,
      0.9546, 1.0, 0.78642, 0.8909600000000001, 0.9182100000000001, 0.9510700000000001,
      0.96425, 0.9633700000000001, 0.96036, 0.96394, 0.96577, 0.89623, 0.35705, 0.62085,
      0.66697, 0.67569, 0.65877, 0.6654100000000001, 0.64162, 0.65376, 0.66603, 0.66864,
      0.4184, 0.62269, 0.6559699999999999, 0.66642, 0.68016, 0.67533, 0.65012, 0.65894,
      0.68294, 0.63002, 0.23146]
    - [0.7426, 0.77078, 0.7914399999999999, 0.8033, 0.79548, 0.79708, 0.80042, 0.79572,
      0.78642, 1.0, 0.74298, 0.77171, 0.79294, 0.79535, 0.80491, 0.79895, 0.79571, 0.80686,
      0.7376, 0.29996999999999996, 0.52732, 0.56342, 0.57097, 0.5572, 0.56277, 0.5454399999999999,
      0.5547, 0.56387, 0.57808, 0.39191, 0.5323, 0.56162, 0.5674899999999999, 0.5771,
      0.57258, 0.55815, 0.55555, 0.57017, 0.52617, 0.18631]
    - [0.99892, 0.9792700000000001, 0.9717, 0.9557899999999999, 0.95639, 0.9514600000000001,
      0.93735, 0.9071600000000001, 0.8909600000000001, 0.74298, 1.0, 0.98416, 0.96896,
      0.94942, 0.94768, 0.9200299999999999, 0.9031100000000001, 0.91261, 0.7629199999999999,
      0.32808000000000004, 0.7214, 0.71685, 0.68981, 0.67755, 0.69076, 0.6939, 0.66492,
      0.68414, 0.66743, 0.34213000000000005, 0.72015, 0.71521, 0.6842, 0.6731, 0.68553,
      0.68158, 0.67297, 0.683, 0.66964, 0.13304000000000002]
    - [0.9858600000000001, 0.99772, 0.99339, 0.98067, 0.97377, 0.9674200000000001, 0.9581,
      0.93345, 0.9182100000000001, 0.77171, 0.98416, 1.0, 0.99145, 0.9746600000000001,
      0.9686100000000001, 0.93873, 0.9264399999999999, 0.9358299999999999, 0.7936300000000001,
      0.35188, 0.71912, 0.73148, 0.71243, 0.69909, 0.71039, 0.70702, 0.6863199999999999,
      0.70167, 0.68845, 0.37251, 0.7193, 0.72713, 0.70692, 0.7004600000000001, 0.70821,
      0.70103, 0.69591, 0.7068, 0.67913, 0.15375]
    - [0.96941, 0.99082, 0.99759, 0.99384, 0.98769, 0.98211, 0.97701, 0.9606600000000001,
      0.9510700000000001, 0.79294, 0.96896, 0.99145, 1.0, 0.99126, 0.98651, 0.96509,
      0.9571200000000001, 0.9640299999999999, 0.8445600000000001, 0.36466, 0.70026,
      0.72542, 0.71646, 0.70199, 0.71157, 0.7008300000000001, 0.69155, 0.7055600000000001,
      0.6964, 0.39624000000000004, 0.70172, 0.71941, 0.70981, 0.71099, 0.7138899999999999,
      0.7, 0.69931, 0.71444, 0.67625, 0.18478]
    - [0.95015, 0.97531, 0.98903, 0.9948100000000001, 0.992, 0.9872200000000001, 0.98626,
      0.9707600000000001, 0.96425, 0.79535, 0.94942, 0.9746600000000001, 0.99126, 1.0,
      0.9921700000000001, 0.9793799999999999, 0.97345, 0.9764700000000001, 0.8746799999999999,
      0.36446, 0.69458, 0.72759, 0.7237, 0.71125, 0.72013, 0.70705, 0.70336, 0.71459,
      0.7097399999999999, 0.41276999999999997, 0.69723, 0.71946, 0.71659, 0.72342, 0.72482,
      0.7072, 0.7114199999999999, 0.7263, 0.68184, 0.20651]
    - [0.9477, 0.9689700000000001, 0.9841799999999999, 0.9936, 0.9943, 0.99208, 0.99006,
      0.97677, 0.9633700000000001, 0.80491, 0.94768, 0.9686100000000001, 0.98651, 0.9921700000000001,
      1.0, 0.9881200000000001, 0.98164, 0.98209, 0.8844, 0.36344, 0.6833, 0.71572, 0.71021,
      0.6994199999999999, 0.7084, 0.6957899999999999, 0.6926, 0.70455, 0.69945, 0.40618000000000004,
      0.68693, 0.70804, 0.70314, 0.71122, 0.71387, 0.6941, 0.6984199999999999, 0.71607,
      0.66856, 0.20621]
    - [0.9192299999999999, 0.9396899999999999, 0.96072, 0.97965, 0.9853299999999999,
      0.98631, 0.98713, 0.9748399999999999, 0.96036, 0.79895, 0.9200299999999999, 0.93873,
      0.96509, 0.9793799999999999, 0.9881200000000001, 1.0, 0.98759, 0.9817899999999999,
      0.90436, 0.35331999999999997, 0.65635, 0.6917300000000001, 0.6897399999999999,
      0.67983, 0.68994, 0.6714399999999999, 0.6745399999999999, 0.68443, 0.68343, 0.40317,
      0.6615800000000001, 0.68396, 0.68121, 0.69421, 0.69621, 0.67038, 0.67892, 0.69717,
      0.6482, 0.21036]
    - [0.9017700000000001, 0.9268, 0.95188, 0.97195, 0.97834, 0.9793299999999999, 0.98275,
      0.97456, 0.96394, 0.79571, 0.9031100000000001, 0.9264399999999999, 0.9571200000000001,
      0.97345, 0.98164, 0.98759, 1.0, 0.98267, 0.9091299999999999, 0.35536, 0.64064,
      0.68102, 0.6832, 0.67248, 0.68008, 0.65988, 0.6683600000000001, 0.67895, 0.67566,
      0.40888, 0.64637, 0.6733399999999999, 0.67424, 0.6893199999999999, 0.68976, 0.66155,
      0.6743100000000001, 0.6934100000000001, 0.6391, 0.22166]
    - [0.91033, 0.93529, 0.96004, 0.97578, 0.97806, 0.9764, 0.9812200000000001, 0.9744299999999999,
      0.96577, 0.80686, 0.91261, 0.9358299999999999, 0.9640299999999999, 0.9764700000000001,
      0.98209, 0.9817899999999999, 0.98267, 1.0, 0.90899, 0.36568, 0.641, 0.68238, 0.68587,
      0.6726800000000001, 0.67977, 0.66063, 0.66771, 0.67979, 0.68186, 0.41186999999999996,
      0.6462399999999999, 0.67618, 0.67825, 0.69005, 0.68879, 0.66357, 0.67205, 0.69192,
      0.64117, 0.23276999999999998]
    - [0.75944, 0.79365, 0.83614, 0.86903, 0.87531, 0.87529, 0.88902, 0.8941, 0.89623,
      0.7376, 0.7629199999999999, 0.7936300000000001, 0.8445600000000001, 0.8746799999999999,
      0.8844, 0.90436, 0.9091299999999999, 0.90899, 1.0, 0.32536, 0.52253, 0.57908,
      0.5999399999999999, 0.58985, 0.5927399999999999, 0.5575899999999999, 0.58524,
      0.5979899999999999, 0.61266, 0.41117, 0.5313399999999999, 0.5731, 0.59278, 0.61602,
      0.60551, 0.56855, 0.5903, 0.60631, 0.54786, 0.26398]
    - [0.32849, 0.3541, 0.36323, 0.36309, 0.36691999999999997, 0.35657, 0.36396, 0.3859,
      0.35705, 0.29996999999999996, 0.32808000000000004, 0.35188, 0.36466, 0.36446,
      0.36344, 0.35331999999999997, 0.35536, 0.36568, 0.32536, 1.0, 0.24394000000000002,
      0.26306999999999997, 0.26541, 0.25178, 0.25208, 0.26322, 0.25246999999999997,
      0.23453000000000002, 0.23870999999999998, 0.2042, 0.2432, 0.25766, 0.25751999999999997,
      0.26881, 0.25459, 0.24194000000000002, 0.25376, 0.27008000000000004, 0.23631999999999997,
      0.0787]
    - [0.7318100000000001, 0.71932, 0.70376, 0.6909, 0.6885, 0.68904, 0.6745899999999999,
      0.64567, 0.62085, 0.52732, 0.7214, 0.71912, 0.70026, 0.69458, 0.6833, 0.65635,
      0.64064, 0.641, 0.52253, 0.24394000000000002, 1.0, 0.98131, 0.96965, 0.96693,
      0.96909, 0.9645299999999999, 0.95137, 0.94081, 0.9044200000000001, 0.42283000000000004,
      0.99808, 0.9864, 0.9679700000000001, 0.95105, 0.9601, 0.9551200000000001, 0.94755,
      0.93568, 0.9283, 0.13747]
    - [0.72644, 0.73353, 0.72695, 0.72187, 0.7156100000000001, 0.71795, 0.70821, 0.68478,
      0.66697, 0.56342, 0.71685, 0.73148, 0.72542, 0.72759, 0.71572, 0.6917300000000001,
      0.68102, 0.68238, 0.57908, 0.26306999999999997, 0.98131, 1.0, 0.98861, 0.9856600000000001,
      0.98439, 0.97359, 0.9675, 0.96478, 0.93285, 0.45973, 0.9832299999999999, 0.99387,
      0.9879899999999999, 0.97652, 0.97964, 0.9702299999999999, 0.96621, 0.96105, 0.94352,
      0.18084]
    - [0.69913, 0.7145699999999999, 0.7162, 0.71554, 0.70715, 0.7077100000000001, 0.70289,
      0.68771, 0.67569, 0.57097, 0.68981, 0.71243, 0.71646, 0.7237, 0.71021, 0.6897399999999999,
      0.6832, 0.68587, 0.5999399999999999, 0.26541, 0.96965, 0.98861, 1.0, 0.9933, 0.98956,
      0.9718100000000001, 0.9784200000000001, 0.9710700000000001, 0.94157, 0.48603999999999997,
      0.97204, 0.98966, 0.99605, 0.99024, 0.98885, 0.97572, 0.97404, 0.9697399999999999,
      0.9398200000000001, 0.21549000000000001]
    - [0.6876800000000001, 0.7017399999999999, 0.70198, 0.70287, 0.69615, 0.69697, 0.69117,
      0.67367, 0.65877, 0.5572, 0.67755, 0.69909, 0.70199, 0.71125, 0.6994199999999999,
      0.67983, 0.67248, 0.6726800000000001, 0.58985, 0.25178, 0.96693, 0.9856600000000001,
      0.9933, 1.0, 0.9911200000000001, 0.97659, 0.98275, 0.97367, 0.94065, 0.48558,
      0.9697600000000001, 0.9864, 0.9947600000000001, 0.9899, 0.99174, 0.98019, 0.97957,
      0.97267, 0.93727, 0.20867]
    - [0.70114, 0.7129300000000001, 0.71201, 0.71234, 0.70616, 0.7085100000000001, 0.7021,
      0.68186, 0.6654100000000001, 0.56277, 0.69076, 0.71039, 0.71157, 0.72013, 0.7084,
      0.68994, 0.68008, 0.67977, 0.5927399999999999, 0.25208, 0.96909, 0.98439, 0.98956,
      0.9911200000000001, 1.0, 0.9767100000000001, 0.9786600000000001, 0.9658899999999999,
      0.94081, 0.48389, 0.97135, 0.9839, 0.99126, 0.9882799999999999, 0.99059, 0.9788600000000001,
      0.97846, 0.9703799999999999, 0.93691, 0.20081]
    - [0.70365, 0.70878, 0.70267, 0.70045, 0.69572, 0.69698, 0.68788, 0.66465, 0.64162,
      0.5454399999999999, 0.6939, 0.70702, 0.7008300000000001, 0.70705, 0.6957899999999999,
      0.6714399999999999, 0.65988, 0.66063, 0.5575899999999999, 0.26322, 0.9645299999999999,
      0.97359, 0.9718100000000001, 0.97659, 0.9767100000000001, 1.0, 0.9718899999999999,
      0.95773, 0.9241, 0.48102, 0.9656299999999999, 0.972, 0.9752200000000001, 0.96715,
      0.97388, 0.9741700000000001, 0.96467, 0.9576600000000001, 0.93248, 0.18602]
    - [0.67499, 0.68812, 0.6918300000000001, 0.6946899999999999, 0.68855, 0.68962, 0.68697,
      0.67008, 0.65376, 0.5547, 0.66492, 0.6863199999999999, 0.69155, 0.70336, 0.6926,
      0.6745399999999999, 0.6683600000000001, 0.66771, 0.58524, 0.25246999999999997,
      0.95137, 0.9675, 0.9784200000000001, 0.98275, 0.9786600000000001, 0.9718899999999999,
      1.0, 0.96129, 0.93058, 0.49533, 0.95265, 0.96619, 0.9807799999999999, 0.97896,
      0.98164, 0.97593, 0.9717600000000001, 0.96719, 0.92761, 0.19854000000000002]
    - [0.6926800000000001, 0.70362, 0.7046100000000001, 0.70665, 0.6996100000000001,
      0.70215, 0.6963600000000001, 0.67728, 0.66603, 0.56387, 0.68414, 0.70167, 0.7055600000000001,
      0.71459, 0.70455, 0.68443, 0.67895, 0.67979, 0.5979899999999999, 0.23453000000000002,
      0.94081, 0.96478, 0.9710700000000001, 0.97367, 0.9658899999999999, 0.95773, 0.96129,
      1.0, 0.9244700000000001, 0.48146000000000005, 0.9450799999999999, 0.9660700000000001,
      0.97295, 0.96721, 0.9719899999999999, 0.96368, 0.95837, 0.9542700000000001, 0.91691,
      0.21581999999999998]
    - [0.6753899999999999, 0.6906899999999999, 0.69745, 0.7017100000000001, 0.69487,
      0.69815, 0.6955100000000001, 0.67583, 0.66864, 0.57808, 0.66743, 0.68845, 0.6964,
      0.7097399999999999, 0.69945, 0.68343, 0.67566, 0.68186, 0.61266, 0.23870999999999998,
      0.9044200000000001, 0.93285, 0.94157, 0.94065, 0.94081, 0.9241, 0.93058, 0.9244700000000001,
      1.0, 0.48273999999999995, 0.90759, 0.92924, 0.94305, 0.9414399999999999, 0.9418,
      0.93168, 0.92919, 0.9249200000000001, 0.88784, 0.22258000000000003]
    - [0.34345, 0.37215, 0.39504, 0.40945, 0.39628, 0.40042, 0.4016, 0.41886, 0.4184,
      0.39191, 0.34213000000000005, 0.37251, 0.39624000000000004, 0.41276999999999997,
      0.40618000000000004, 0.40317, 0.40888, 0.41186999999999996, 0.41117, 0.2042, 0.42283000000000004,
      0.45973, 0.48603999999999997, 0.48558, 0.48389, 0.48102, 0.49533, 0.48146000000000005,
      0.48273999999999995, 1.0, 0.42617, 0.45457, 0.48695, 0.50048, 0.48363999999999996,
      0.47546000000000005, 0.47805, 0.49062, 0.44201999999999997, 0.1322]
    - [0.73095, 0.71968, 0.70444, 0.6935399999999999, 0.69162, 0.6924899999999999, 0.67886,
      0.65041, 0.62269, 0.5323, 0.72015, 0.7193, 0.70172, 0.69723, 0.68693, 0.6615800000000001,
      0.64637, 0.6462399999999999, 0.5313399999999999, 0.2432, 0.99808, 0.9832299999999999,
      0.97204, 0.9697600000000001, 0.97135, 0.9656299999999999, 0.95265, 0.9450799999999999,
      0.90759, 0.42617, 1.0, 0.98895, 0.97062, 0.9534299999999999, 0.9627, 0.95576,
      0.94914, 0.9377700000000001, 0.9283899999999999, 0.14484]
    - [0.7247399999999999, 0.7287, 0.7205, 0.71427, 0.70848, 0.70955, 0.69973, 0.67757,
      0.6559699999999999, 0.56162, 0.71521, 0.72713, 0.71941, 0.71946, 0.70804, 0.68396,
      0.6733399999999999, 0.67618, 0.5731, 0.25766, 0.9864, 0.99387, 0.98966, 0.9864,
      0.9839, 0.972, 0.96619, 0.9660700000000001, 0.92924, 0.45457, 0.98895, 1.0, 0.9891700000000001,
      0.97524, 0.97934, 0.9671200000000001, 0.96272, 0.9564600000000001, 0.94109, 0.18255]
    - [0.69371, 0.7087100000000001, 0.70973, 0.7084600000000001, 0.69944, 0.69986, 0.69531,
      0.6792699999999999, 0.66642, 0.5674899999999999, 0.6842, 0.70692, 0.70981, 0.71659,
      0.70314, 0.68121, 0.67424, 0.67825, 0.59278, 0.25751999999999997, 0.9679700000000001,
      0.9879899999999999, 0.99605, 0.9947600000000001, 0.99126, 0.9752200000000001,
      0.9807799999999999, 0.97295, 0.94305, 0.48695, 0.97062, 0.9891700000000001, 1.0,
      0.9916, 0.9900700000000001, 0.97835, 0.97688, 0.9716600000000001, 0.9418700000000001,
      0.21233000000000002]
    - [0.6822, 0.70319, 0.71002, 0.71446, 0.70476, 0.70629, 0.704, 0.69147, 0.68016,
      0.5771, 0.6731, 0.7004600000000001, 0.71099, 0.72342, 0.71122, 0.69421, 0.6893199999999999,
      0.69005, 0.61602, 0.26881, 0.95105, 0.97652, 0.99024, 0.9899, 0.9882799999999999,
      0.96715, 0.97896, 0.96721, 0.9414399999999999, 0.50048, 0.9534299999999999, 0.97524,
      0.9916, 1.0, 0.98979, 0.9764200000000001, 0.97651, 0.9717100000000001, 0.9280700000000001,
      0.2287]
    - [0.69519, 0.71053, 0.71311, 0.7158399999999999, 0.7098300000000001, 0.71132, 0.7064199999999999,
      0.68783, 0.67533, 0.57258, 0.68553, 0.70821, 0.7138899999999999, 0.72482, 0.71387,
      0.69621, 0.68976, 0.68879, 0.60551, 0.25459, 0.9601, 0.97964, 0.98885, 0.99174,
      0.99059, 0.97388, 0.98164, 0.9719899999999999, 0.9418, 0.48363999999999996, 0.9627,
      0.97934, 0.9900700000000001, 0.98979, 1.0, 0.98146, 0.9808, 0.9745799999999999,
      0.92819, 0.21969]
    - [0.6917399999999999, 0.70334, 0.70152, 0.69919, 0.69121, 0.69295, 0.68381, 0.66045,
      0.65012, 0.55815, 0.68158, 0.70103, 0.7, 0.7072, 0.6941, 0.67038, 0.66155, 0.66357,
      0.56855, 0.24194000000000002, 0.9551200000000001, 0.9702299999999999, 0.97572,
      0.98019, 0.9788600000000001, 0.9741700000000001, 0.97593, 0.96368, 0.93168, 0.47546000000000005,
      0.95576, 0.9671200000000001, 0.97835, 0.9764200000000001, 0.98146, 1.0, 0.9725799999999999,
      0.9628700000000001, 0.92366, 0.20016]
    - [0.68329, 0.69797, 0.70027, 0.70149, 0.6969, 0.69695, 0.6936, 0.67438, 0.65894,
      0.55555, 0.67297, 0.69591, 0.69931, 0.7114199999999999, 0.6984199999999999, 0.67892,
      0.6743100000000001, 0.67205, 0.5903, 0.25376, 0.94755, 0.96621, 0.97404, 0.97957,
      0.97846, 0.96467, 0.9717600000000001, 0.95837, 0.92919, 0.47805, 0.94914, 0.96272,
      0.97688, 0.97651, 0.9808, 0.9725799999999999, 1.0, 0.96354, 0.9163899999999999,
      0.20427]
    - [0.69212, 0.7088399999999999, 0.71411, 0.71662, 0.7108, 0.71099, 0.70792, 0.69404,
      0.68294, 0.57017, 0.683, 0.7068, 0.71444, 0.7263, 0.71607, 0.69717, 0.6934100000000001,
      0.69192, 0.60631, 0.27008000000000004, 0.93568, 0.96105, 0.9697399999999999, 0.97267,
      0.9703799999999999, 0.9576600000000001, 0.96719, 0.9542700000000001, 0.9249200000000001,
      0.49062, 0.9377700000000001, 0.9564600000000001, 0.9716600000000001, 0.9717100000000001,
      0.9745799999999999, 0.9628700000000001, 0.96354, 1.0, 0.91858, 0.20767]
    - [0.6774600000000001, 0.6805, 0.67701, 0.67387, 0.66961, 0.6716, 0.65909, 0.6418,
      0.63002, 0.52617, 0.66964, 0.67913, 0.67625, 0.68184, 0.66856, 0.6482, 0.6391,
      0.64117, 0.54786, 0.23631999999999997, 0.9283, 0.94352, 0.9398200000000001, 0.93727,
      0.93691, 0.93248, 0.92761, 0.91691, 0.88784, 0.44201999999999997, 0.9283899999999999,
      0.94109, 0.9418700000000001, 0.9280700000000001, 0.92819, 0.92366, 0.9163899999999999,
      0.91858, 1.0, 0.19201]
    - [0.13154000000000002, 0.15361, 0.18085, 0.2004, 0.19041, 0.19548, 0.19981, 0.21522,
      0.23146, 0.18631, 0.13304000000000002, 0.15375, 0.18478, 0.20651, 0.20621, 0.21036,
      0.22166, 0.23276999999999998, 0.26398, 0.0787, 0.13747, 0.18084, 0.21549000000000001,
      0.20867, 0.20081, 0.18602, 0.19854000000000002, 0.21581999999999998, 0.22258000000000003,
      0.1322, 0.14484, 0.18255, 0.21233000000000002, 0.2287, 0.21969, 0.20016, 0.20427,
      0.20767, 0.19201, 1.0]

Belle Rmue(B->D*lnu) 2017:
  experiment: Belle
  inspire: Abdesselam:2017kjf
  values:
    Rmue(B->D*lnu): 0.96 ± 0.05 ± 0.01

Belle B->D*lnu hadronic tag 2017:
  experiment: Belle
  inspire: Abdesselam:2017kjf
  observables:
  - {name: <BR>(B0->D*lnu), q2min: 9.63, q2max: 10.69}
  - {name: <BR>(B0->D*lnu), q2min: 8.57, q2max: 9.63}
  - {name: <BR>(B0->D*lnu), q2min: 7.5, q2max: 8.57}
  - {name: <BR>(B0->D*lnu), q2min: 6.44, q2max: 7.5}
  - {name: <BR>(B0->D*lnu), q2min: 5.38, q2max: 6.44}
  - {name: <BR>(B0->D*lnu), q2min: 4.32, q2max: 5.38}
  - {name: <BR>(B0->D*lnu), q2min: 3.26, q2max: 4.32}
  - {name: <BR>(B0->D*lnu), q2min: 2.2, q2max: 3.26}
  - {name: <BR>(B0->D*lnu), q2min: 1.14, q2max: 2.2}
  - {name: <BR>(B0->D*lnu), q2min: -0.0, q2max: 1.14}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.8, cVmax: 1.0}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.6, cVmax: 0.8}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.4, cVmax: 0.6}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.2, cVmax: 0.4}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.0, cVmax: 0.2}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.2, cVmax: -0.0}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.4, cVmax: -0.2}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.6, cVmax: -0.4}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.8, cVmax: -0.6}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -1.0, cVmax: -0.8}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.8, clmax: 1.0}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.6, clmax: 0.8}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.4, clmax: 0.6}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.2, clmax: 0.4}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.0, clmax: 0.2}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.2, clmax: -0.0}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.4, clmax: -0.2}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.6, clmax: -0.4}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.8, clmax: -0.6}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -1.0, clmax: -0.8}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 0.0, phimax: 0.63}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 0.63, phimax: 1.26}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 1.26, phimax: 1.88}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 1.88, phimax: 2.51}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 2.51, phimax: 3.14}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 3.14, phimax: 3.77}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 3.77, phimax: 4.4}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 4.4, phimax: 5.03}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 5.03, phimax: 5.65}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 5.65, phimax: 6.28}
  values:
    distribution: multivariate_normal
    central_value: [0.0030486743648960738, 0.004795369515011548, 0.0055288845265588915,
      0.0059254688221709005, 0.006075482678983834, 0.005692318706697459, 0.005196147806004619,
      0.004808877598152426, 0.004598912240184758, 0.004231270207852194, 0.006475875288683602,
      0.005305482678983833, 0.004498221709006928, 0.003920337182448037, 0.0036535635103926095,
      0.0038111847575057734, 0.0040913325635103925, 0.0046099630484988455, 0.005780706697459584,
      0.007358639722863742, 0.0016801071593533486, 0.0027161847575057733, 0.0037814341801385683,
      0.0047029676674364895, 0.005406399538106236, 0.00577827713625866, 0.005865796766743649,
      0.006184845265588914, 0.006532508083140877, 0.0065024203233256354, 0.004293016166281755,
      0.005336826789838337, 0.0059707344110854505, 0.005464965357967667, 0.004492986143187066,
      0.0043275311778290994, 0.0048769260969976904, 0.005369976905311779, 0.00496905311778291,
      0.0043559838337182445]
    standard_deviation: [0.0002655826789838337, 0.00034635889145496535, 0.00035387667436489605,
      0.00037838868360277135, 0.00036409145496535796, 0.0003473224018475751, 0.0003268168591224018,
      0.00031838083140877597, 0.00029839214780600466, 0.00031474849884526555, 0.00045727782909930713,
      0.0003269916859122402, 0.00030920762124711314, 0.00026953556581986145, 0.00026567505773672056,
      0.0002641092378752887, 0.00027906859122401846, 0.0003255027713625866, 0.0003840637413394919,
      0.0005821157043879908, 0.0001721838337182448, 0.00022412519630484986, 0.0002600163972286374,
      0.000313170207852194, 0.00034717367205542725, 0.0003676826789838337, 0.0003641143187066975,
      0.00037991755196304847, 0.0004857233256351039, 0.0005704905311778291, 0.0003702166281755196,
      0.0003674230946882217, 0.00038031039260969977, 0.0003631168591224018, 0.00030121131639722863,
      0.0003521870669745958, 0.00034568198614318705, 0.0003669193995381062, 0.0003488427251732102,
      0.0003748445727482679]
    correlation:
    - [1.0, 0.9198639, 0.6031224, 0.3507121, 0.2978477, 0.3353124, 0.3760429, 0.4006477,
      0.3718988, 0.306424, 0.3169212, 0.3315954, 0.3861418, 0.4173316, 0.4347278, 0.4238388,
      0.399594, 0.3911822, 0.3831234, 0.3461916, 0.3055047, 0.3538156, 0.3870532, 0.3967877,
      0.4134743, 0.412404, 0.3842066, 0.3779641, 0.3688883, 0.3302719, 0.2762251, 0.3490857,
      0.4015483, 0.4097006, 0.4095141, 0.3685686, 0.3967668, 0.4205821, 0.4167636, 0.3491422]
    - [0.9198639, 0.9999999, 0.7999673, 0.4993052, 0.3916978, 0.4002674, 0.4389338,
      0.4512786, 0.4290042, 0.3573262, 0.3490724, 0.3790887, 0.4223386, 0.4568611, 0.4597854,
      0.4629895, 0.4627465, 0.44549, 0.4380167, 0.379867, 0.343012, 0.4077064, 0.4559584,
      0.4607846, 0.4734842, 0.4647465, 0.4387167, 0.4258567, 0.3913566, 0.3447934, 0.3166861,
      0.3948301, 0.4636876, 0.4648443, 0.4593887, 0.3828682, 0.4371622, 0.4612569, 0.4541091,
      0.3820845]
    - [0.6031224, 0.7999673, 1.0, 0.8321059, 0.5983163, 0.517828, 0.5228921, 0.5532238,
      0.5242777, 0.4646957, 0.38101, 0.4346851, 0.5289612, 0.5421318, 0.5450482, 0.5284737,
      0.5246881, 0.5455422, 0.5201531, 0.462185, 0.3962243, 0.4733237, 0.5439389, 0.5714353,
      0.5780035, 0.5596979, 0.5001701, 0.5036988, 0.5188267, 0.4677506, 0.4021851, 0.4745842,
      0.5478322, 0.5621234, 0.5522274, 0.5208586, 0.5496891, 0.5570953, 0.5315233, 0.4740207]
    - [0.3507121, 0.4993052, 0.832106, 1.0, 0.8305211, 0.6507897, 0.5524676, 0.5724568,
      0.5447906, 0.5002587, 0.366372, 0.4389144, 0.586151, 0.5884024, 0.591081, 0.551545,
      0.5255122, 0.5696145, 0.5461472, 0.5017912, 0.398995, 0.4756563, 0.5548372, 0.5929123,
      0.5994828, 0.5863075, 0.5232138, 0.5369422, 0.5700876, 0.5156088, 0.4283284, 0.4825355,
      0.5586637, 0.5944344, 0.5902525, 0.5927449, 0.5833085, 0.5775528, 0.5577346, 0.5157226]
    - [0.2978477, 0.3916978, 0.5983163, 0.8305212, 1.0, 0.847231, 0.5922797, 0.4947789,
      0.4958819, 0.4508318, 0.3598642, 0.4474343, 0.5337185, 0.5555662, 0.5267338, 0.5259919,
      0.5186687, 0.5010405, 0.5206274, 0.4669574, 0.3677206, 0.4476211, 0.5236871, 0.5486076,
      0.5633473, 0.5459371, 0.5418639, 0.5653888, 0.4680985, 0.3874238, 0.3717686, 0.4340242,
      0.5277958, 0.5373428, 0.5462201, 0.4635966, 0.5162223, 0.5238772, 0.5366688, 0.4839697]
    - [0.3353124, 0.4002674, 0.517828, 0.6507897, 0.847231, 1.0, 0.8118079, 0.6020515,
      0.4913688, 0.4223858, 0.3677512, 0.4501626, 0.5659949, 0.577222, 0.5590023, 0.5464232,
      0.5203364, 0.5193035, 0.523661, 0.4672796, 0.3919587, 0.4666339, 0.5425271, 0.5656095,
      0.5781909, 0.5681592, 0.5588677, 0.5742147, 0.5013442, 0.4255378, 0.4103058, 0.4697887,
      0.5386609, 0.5464337, 0.5648368, 0.5120445, 0.5382045, 0.5470396, 0.5482565, 0.4847325]
    - [0.3760429, 0.4389338, 0.5228921, 0.5524676, 0.5922797, 0.8118079, 1.0, 0.8512704,
      0.6096553, 0.4578392, 0.3725603, 0.4452238, 0.5778059, 0.5882692, 0.5877809, 0.5621049,
      0.5286225, 0.5482084, 0.5405946, 0.4888916, 0.4078023, 0.475953, 0.5452793, 0.5583428,
      0.5663166, 0.5726013, 0.5618103, 0.5539852, 0.5269035, 0.4647549, 0.4385153, 0.4940926,
      0.5570905, 0.5842683, 0.6134816, 0.5791049, 0.5696839, 0.5590646, 0.5263739, 0.4580812]
    - [0.4006477, 0.4512786, 0.5532237, 0.5724568, 0.4947789, 0.6020515, 0.8512704,
      0.9999999, 0.8254023, 0.6261041, 0.3941318, 0.4067369, 0.5652996, 0.5821678, 0.6286399,
      0.5895662, 0.5370888, 0.5824826, 0.5563993, 0.5195253, 0.3951283, 0.4598547, 0.533555,
      0.5664868, 0.5655695, 0.5775054, 0.5517889, 0.5526494, 0.5810549, 0.5369405, 0.4545259,
      0.5054945, 0.5522632, 0.6018273, 0.6117017, 0.6303621, 0.5830181, 0.591129, 0.5693963,
      0.5098516]
    - [0.3718988, 0.4290042, 0.5242777, 0.5447906, 0.4958819, 0.4913688, 0.6096553,
      0.8254024, 1.0, 0.9065986, 0.3774298, 0.4102749, 0.5051314, 0.5336971, 0.5761675,
      0.5687646, 0.5362359, 0.5449924, 0.5271298, 0.5016546, 0.3555543, 0.4233712, 0.5053012,
      0.5486565, 0.5527663, 0.5507773, 0.5396766, 0.5353675, 0.5171695, 0.4723012, 0.4197755,
      0.4970112, 0.5339669, 0.5397439, 0.5472274, 0.5338901, 0.5298672, 0.5425881, 0.5396249,
      0.4909849]
    - [0.306424, 0.3573262, 0.4646957, 0.5002587, 0.4508317, 0.4223858, 0.4578393, 0.6261041,
      0.9065986, 1.0, 0.3263157, 0.3555878, 0.45616, 0.4772956, 0.5266804, 0.5140792,
      0.4761577, 0.4956195, 0.4751918, 0.4666305, 0.3204636, 0.3803371, 0.4580238, 0.4992045,
      0.4951063, 0.4939886, 0.4817699, 0.4934392, 0.4992527, 0.4567957, 0.388331, 0.4692846,
      0.4841476, 0.4736509, 0.4748105, 0.4925701, 0.4740383, 0.4789501, 0.4831319, 0.4583547]
    - [0.3169212, 0.3490724, 0.38101, 0.366372, 0.3598642, 0.3677512, 0.3725603, 0.3941318,
      0.3774298, 0.3263156, 1.0, 0.6612038, 0.3559476, 0.2941343, 0.3294497, 0.3347794,
      0.3189403, 0.3436466, 0.3353155, 0.3124705, 0.3142416, 0.3508489, 0.3889019, 0.3947378,
      0.4039269, 0.3946544, 0.3755169, 0.3737119, 0.3858202, 0.3348025, 0.2779332, 0.3697495,
      0.4212874, 0.4124209, 0.4078306, 0.3890524, 0.407084, 0.3914492, 0.3847999, 0.3493619]
    - [0.3315954, 0.3790887, 0.4346851, 0.4389144, 0.4474343, 0.4501626, 0.4452238,
      0.406737, 0.4102749, 0.3555878, 0.6612037, 1.0, 0.7493617, 0.5291846, 0.3870321,
      0.3617816, 0.3562778, 0.36801, 0.3941151, 0.3674833, 0.3693158, 0.4206027, 0.4679057,
      0.4532866, 0.4603782, 0.4542675, 0.4305595, 0.4332941, 0.3872357, 0.3302433, 0.327141,
      0.3977923, 0.4665866, 0.4723306, 0.4866991, 0.3980435, 0.4396378, 0.4362064, 0.4218351,
      0.3818299]
    - [0.3861418, 0.4223386, 0.5289611, 0.586151, 0.5337185, 0.5659949, 0.5778059, 0.5652996,
      0.5051315, 0.45616, 0.3559476, 0.7493618, 1.0, 0.8675869, 0.6876299, 0.5386035,
      0.4522239, 0.5189107, 0.5093999, 0.4847413, 0.4300192, 0.4963526, 0.5635991, 0.5881406,
      0.5931021, 0.583864, 0.5228369, 0.5570607, 0.6001555, 0.5397189, 0.4407575, 0.4973524,
      0.561849, 0.6178795, 0.6279593, 0.6304131, 0.5801471, 0.5785226, 0.561484, 0.5250121]
    - [0.4173316, 0.4568611, 0.5421318, 0.5884024, 0.5555662, 0.577222, 0.5882692, 0.5821678,
      0.5336971, 0.4772956, 0.2941343, 0.5291846, 0.8675868, 1.0, 0.8867846, 0.7139812,
      0.5503827, 0.5139188, 0.4809273, 0.4469745, 0.4201996, 0.498846, 0.5771369, 0.6033672,
      0.6102862, 0.5920104, 0.5402818, 0.5613447, 0.5654491, 0.5111578, 0.4266066, 0.4838765,
      0.5660537, 0.6196359, 0.63475, 0.6042646, 0.5742399, 0.5742076, 0.5736302, 0.5256287]
    - [0.4347278, 0.4597854, 0.5450482, 0.591081, 0.5267338, 0.5590022, 0.5877809, 0.6286399,
      0.5761675, 0.5266804, 0.3294497, 0.3870321, 0.6876299, 0.8867845, 0.9999999, 0.9041975,
      0.6858584, 0.5850355, 0.4747399, 0.4431033, 0.3867853, 0.4613464, 0.5606052, 0.6201776,
      0.6274429, 0.6146054, 0.5473815, 0.5776805, 0.6269868, 0.5839519, 0.4507834, 0.5167991,
      0.5795819, 0.6361788, 0.6365596, 0.6602257, 0.6046078, 0.6043881, 0.5993031, 0.5563946]
    - [0.4238388, 0.4629895, 0.5284737, 0.551545, 0.5259919, 0.5464232, 0.5621049, 0.5895662,
      0.5687646, 0.5140792, 0.3347794, 0.3617816, 0.5386035, 0.7139812, 0.9041975, 1.0,
      0.874798, 0.6646616, 0.4735855, 0.3828151, 0.3900099, 0.4585435, 0.5471002, 0.5953627,
      0.6098347, 0.6008059, 0.5603556, 0.5868527, 0.5596693, 0.5007867, 0.4141378, 0.4911527,
      0.5598769, 0.5954884, 0.598531, 0.5785385, 0.5833084, 0.5999623, 0.5955763, 0.5335708]
    - [0.399594, 0.4627465, 0.5246881, 0.5255121, 0.5186686, 0.5203364, 0.5286225, 0.5370888,
      0.5362359, 0.4761577, 0.3189403, 0.3562778, 0.4522239, 0.5503826, 0.6858584, 0.8747981,
      0.9999999, 0.8503855, 0.5894997, 0.3691803, 0.397739, 0.460757, 0.5243719, 0.5478329,
      0.5785809, 0.5768912, 0.5493948, 0.5675738, 0.4929703, 0.425794, 0.3791833, 0.4573005,
      0.5280042, 0.5379244, 0.5465757, 0.4963853, 0.5492527, 0.5813083, 0.5783583, 0.5015352]
    - [0.3911822, 0.44549, 0.5455421, 0.5696145, 0.5010405, 0.5193035, 0.5482084, 0.5824826,
      0.5449924, 0.4956195, 0.3436466, 0.36801, 0.5189107, 0.5139188, 0.5850355, 0.6646616,
      0.8503855, 1.0, 0.8322224, 0.5656678, 0.4183966, 0.4767235, 0.533383, 0.5662469,
      0.5942985, 0.6037756, 0.5402792, 0.5648411, 0.594165, 0.5413501, 0.4390939, 0.5008727,
      0.5462788, 0.5874393, 0.5914048, 0.6211942, 0.6076893, 0.6103566, 0.5982845, 0.5456824]
    - [0.3831233, 0.4380167, 0.5201531, 0.5461472, 0.5206274, 0.523661, 0.5405946, 0.5563993,
      0.5271299, 0.4751917, 0.3353155, 0.394115, 0.5093999, 0.4809273, 0.4747399, 0.4735854,
      0.5894996, 0.8322224, 1.0, 0.8526627, 0.3882903, 0.4519932, 0.5060688, 0.5343134,
      0.5594705, 0.5696365, 0.5222987, 0.522649, 0.5237962, 0.4723776, 0.4413506, 0.4891346,
      0.5204438, 0.5589473, 0.5665445, 0.5524761, 0.5705925, 0.5706759, 0.5638503, 0.5011693]
    - [0.3461916, 0.379867, 0.462185, 0.5017913, 0.4669574, 0.4672796, 0.4888915, 0.5195253,
      0.5016546, 0.4666305, 0.3124705, 0.3674833, 0.4847413, 0.4469745, 0.4431033, 0.3828151,
      0.3691803, 0.5656677, 0.8526627, 1.0, 0.3192773, 0.3753234, 0.4473194, 0.5037894,
      0.5198082, 0.5177358, 0.4531388, 0.4523339, 0.5135452, 0.4840072, 0.4073142, 0.4655105,
      0.4701914, 0.5029043, 0.504008, 0.5355144, 0.5326779, 0.5320668, 0.5205823, 0.4655786]
    - [0.3055047, 0.343012, 0.3962243, 0.398995, 0.3677205, 0.3919587, 0.4078023, 0.3951283,
      0.3555543, 0.3204636, 0.3142416, 0.3693158, 0.4300192, 0.4201996, 0.3867853, 0.3900099,
      0.397739, 0.4183967, 0.3882903, 0.3192773, 0.9999999, 0.9341593, 0.6692832, 0.3633687,
      0.2795612, 0.3052537, 0.3328368, 0.3652369, 0.3442725, 0.2919834, 0.287925, 0.3295419,
      0.364684, 0.3915796, 0.4292277, 0.4139487, 0.4277495, 0.3980491, 0.3788583, 0.3315495]
    - [0.3538156, 0.4077064, 0.4733237, 0.4756564, 0.4476211, 0.4666339, 0.475953, 0.4598548,
      0.4233712, 0.3803371, 0.3508489, 0.4206027, 0.4963526, 0.4988459, 0.4613464, 0.4585434,
      0.460757, 0.4767235, 0.4519932, 0.3753234, 0.9341593, 0.9999999, 0.8472858, 0.5267336,
      0.3821648, 0.3697641, 0.3961959, 0.428742, 0.3945717, 0.3311924, 0.3354506, 0.3889115,
      0.4395747, 0.4618291, 0.5005998, 0.4637537, 0.4826257, 0.4545754, 0.4387223, 0.3902832]
    - [0.3870532, 0.4559584, 0.5439389, 0.5548372, 0.5236871, 0.542527, 0.5452793, 0.533555,
      0.5053012, 0.4580238, 0.3889019, 0.4679057, 0.5635991, 0.5771369, 0.5606051, 0.5471002,
      0.5243719, 0.533383, 0.5060688, 0.4473195, 0.6692832, 0.8472858, 1.0, 0.8306836,
      0.5970316, 0.4725405, 0.4568587, 0.4890488, 0.4714912, 0.4128359, 0.3828144, 0.4429572,
      0.5070743, 0.5357438, 0.5708125, 0.5339023, 0.5474989, 0.5293105, 0.5121174, 0.4717786]
    - [0.3967877, 0.4607846, 0.5714353, 0.5929123, 0.5486076, 0.5656095, 0.5583428,
      0.5664868, 0.5486565, 0.4992045, 0.3947378, 0.4532866, 0.5881407, 0.6033672, 0.6201776,
      0.5953628, 0.5478329, 0.5662469, 0.5343134, 0.5037893, 0.3633687, 0.5267337, 0.8306836,
      1.0, 0.8613638, 0.632252, 0.4943755, 0.5028211, 0.541155, 0.4993515, 0.4130652,
      0.4778479, 0.5403696, 0.5813455, 0.5977463, 0.589896, 0.5855842, 0.5815328, 0.5517556,
      0.5041961]
    - [0.4134742, 0.4734842, 0.5780035, 0.5994828, 0.5633473, 0.5781909, 0.5663166,
      0.5655695, 0.5527663, 0.4951063, 0.4039269, 0.4603782, 0.5931021, 0.6102862, 0.6274429,
      0.6098347, 0.5785809, 0.5942985, 0.5594706, 0.5198082, 0.2795612, 0.3821648, 0.5970316,
      0.8613638, 1.0, 0.8567884, 0.6098678, 0.5087815, 0.5220264, 0.4982412, 0.4126756,
      0.4843712, 0.5454515, 0.5862091, 0.6012638, 0.5846082, 0.5903722, 0.593475, 0.5666704,
      0.4990786]
    - [0.412404, 0.4647465, 0.5596979, 0.5863075, 0.5459371, 0.5681592, 0.5726013, 0.5775053,
      0.5507773, 0.4939886, 0.3946544, 0.4542675, 0.583864, 0.5920105, 0.6146053, 0.6008059,
      0.5768912, 0.6037756, 0.5696365, 0.5177358, 0.3052537, 0.3697641, 0.4725405, 0.6322519,
      0.8567884, 1.0, 0.8207091, 0.5958993, 0.5271346, 0.4947617, 0.4258792, 0.4979812,
      0.5415233, 0.5852984, 0.6016054, 0.5836042, 0.5794524, 0.5857524, 0.5723218, 0.5042883]
    - [0.3842065, 0.4387167, 0.5001701, 0.5232138, 0.5418639, 0.5588677, 0.5618103,
      0.5517889, 0.5396765, 0.4817699, 0.3755169, 0.4305595, 0.5228369, 0.5402817, 0.5473815,
      0.5603556, 0.5493948, 0.5402792, 0.5222986, 0.4531388, 0.3328368, 0.3961959, 0.4568587,
      0.4943755, 0.6098678, 0.8207091, 1.0, 0.8306154, 0.5348155, 0.3811606, 0.3856742,
      0.4673632, 0.5316476, 0.539538, 0.5628124, 0.507857, 0.5343922, 0.525992, 0.5281118,
      0.4628513]
    - [0.3779641, 0.4258567, 0.5036988, 0.5369422, 0.5653888, 0.5742147, 0.5539852,
      0.5526494, 0.5353675, 0.4934393, 0.3737119, 0.4332941, 0.5570607, 0.5613447, 0.5776805,
      0.5868527, 0.5675738, 0.5648411, 0.522649, 0.4523339, 0.3652369, 0.428742, 0.4890488,
      0.5028211, 0.5087815, 0.5958993, 0.8306155, 0.9999999, 0.7361072, 0.4588076, 0.3963798,
      0.4889209, 0.5537978, 0.549853, 0.5630984, 0.5531643, 0.5664569, 0.5545269, 0.5483515,
      0.4902617]
    - [0.3688883, 0.3913566, 0.5188267, 0.5700876, 0.4680985, 0.5013443, 0.5269036,
      0.5810549, 0.5171695, 0.4992527, 0.3858202, 0.3872357, 0.6001555, 0.5654491, 0.6269868,
      0.5596693, 0.4929703, 0.594165, 0.5237962, 0.5135452, 0.3442725, 0.3945717, 0.4714912,
      0.541155, 0.5220264, 0.5271347, 0.5348155, 0.7361072, 0.9999999, 0.8667954, 0.4362362,
      0.5106664, 0.535643, 0.5881829, 0.5815799, 0.7047297, 0.6113205, 0.5889513, 0.5582339,
      0.5396415]
    - [0.3302719, 0.3447934, 0.4677506, 0.5156088, 0.3874238, 0.4255378, 0.4647549,
      0.5369405, 0.4723012, 0.4567957, 0.3348025, 0.3302433, 0.5397189, 0.5111578, 0.5839519,
      0.5007867, 0.4257941, 0.54135, 0.4723776, 0.4840072, 0.2919834, 0.3311924, 0.4128359,
      0.4993515, 0.4982412, 0.4947617, 0.3811606, 0.4588076, 0.8667954, 1.0, 0.3993573,
      0.4568887, 0.4666959, 0.5457208, 0.5317384, 0.6637205, 0.5549452, 0.5497598, 0.5229432,
      0.5198532]
    - [0.2762251, 0.3166861, 0.4021851, 0.4283284, 0.3717686, 0.4103058, 0.4385153,
      0.4545259, 0.4197755, 0.388331, 0.2779332, 0.327141, 0.4407575, 0.4266066, 0.4507834,
      0.4141378, 0.3791833, 0.4390939, 0.4413506, 0.4073142, 0.287925, 0.3354506, 0.3828144,
      0.4130652, 0.4126756, 0.4258792, 0.3856742, 0.3963798, 0.4362362, 0.3993572, 0.9999999,
      0.8649951, 0.4765345, 0.3662961, 0.3869486, 0.4514275, 0.4354388, 0.3813463, 0.290585,
      0.2616032]
    - [0.3490857, 0.3948302, 0.4745842, 0.4825355, 0.4340242, 0.4697887, 0.4940926,
      0.5054945, 0.4970112, 0.4692846, 0.3697495, 0.3977923, 0.4973524, 0.4838764, 0.5167991,
      0.4911527, 0.4573005, 0.5008727, 0.4891346, 0.4655105, 0.3295419, 0.3889115, 0.4429572,
      0.4778479, 0.4843712, 0.4979812, 0.4673632, 0.4889208, 0.5106664, 0.4568887, 0.8649952,
      1.0, 0.7696602, 0.5501278, 0.4690312, 0.4896641, 0.4855286, 0.4460978, 0.373003,
      0.3247823]
    - [0.4015483, 0.4636876, 0.5478322, 0.5586637, 0.5277958, 0.5386609, 0.5570905,
      0.5522632, 0.5339669, 0.4841476, 0.4212874, 0.4665866, 0.5618491, 0.5660537, 0.5795819,
      0.5598769, 0.5280043, 0.5462788, 0.5204438, 0.4701914, 0.364684, 0.4395747, 0.5070742,
      0.5403697, 0.5454515, 0.5415233, 0.5316477, 0.5537978, 0.535643, 0.4666959, 0.4765345,
      0.7696602, 1.0, 0.8504587, 0.6496646, 0.5212811, 0.5070499, 0.4920191, 0.4763865,
      0.4294471]
    - [0.4097006, 0.4648443, 0.5621234, 0.5944344, 0.5373428, 0.5464337, 0.5842683,
      0.6018273, 0.5397439, 0.4736509, 0.4124209, 0.4723306, 0.6178795, 0.6196359, 0.6361788,
      0.5954884, 0.5379244, 0.5874392, 0.5589473, 0.5029043, 0.3915796, 0.461829, 0.5357438,
      0.5813455, 0.5862091, 0.5852984, 0.539538, 0.5498529, 0.5881829, 0.5457208, 0.3662961,
      0.5501278, 0.8504587, 0.9999999, 0.8733808, 0.6653978, 0.549638, 0.5195854, 0.5254974,
      0.497298]
    - [0.4095141, 0.4593886, 0.5522274, 0.5902525, 0.5462201, 0.5648368, 0.6134816,
      0.6117017, 0.5472274, 0.4748105, 0.4078306, 0.4866991, 0.6279593, 0.63475, 0.6365596,
      0.598531, 0.5465757, 0.5914047, 0.5665445, 0.504008, 0.4292277, 0.5005998, 0.5708125,
      0.5977463, 0.6012638, 0.6016054, 0.5628124, 0.5630984, 0.5815799, 0.5317384, 0.3869486,
      0.4690312, 0.6496646, 0.8733808, 1.0, 0.8289874, 0.6654938, 0.5380112, 0.4960644,
      0.4681868]
    - [0.3685686, 0.3828682, 0.5208586, 0.592745, 0.4635966, 0.5120445, 0.5791049, 0.6303622,
      0.5338901, 0.4925701, 0.3890525, 0.3980435, 0.6304131, 0.6042646, 0.6602257, 0.5785384,
      0.4963853, 0.6211942, 0.5524761, 0.5355144, 0.4139487, 0.4637537, 0.5339023, 0.589896,
      0.5846082, 0.5836042, 0.507857, 0.5531643, 0.7047297, 0.6637205, 0.4514275, 0.4896641,
      0.5212811, 0.6653978, 0.8289874, 1.0, 0.849272, 0.6574922, 0.5068032, 0.4706579]
    - [0.3967668, 0.4371622, 0.5496891, 0.5833086, 0.5162223, 0.5382044, 0.5696839,
      0.5830181, 0.5298672, 0.4740383, 0.4070841, 0.4396378, 0.5801471, 0.5742399, 0.6046078,
      0.5833084, 0.5492528, 0.6076892, 0.5705925, 0.5326778, 0.4277495, 0.4826257, 0.5474989,
      0.5855843, 0.5903722, 0.5794524, 0.5343922, 0.5664569, 0.6113206, 0.5549452, 0.4354388,
      0.4855286, 0.5070499, 0.549638, 0.6654938, 0.849272, 1.0, 0.8509224, 0.5735616,
      0.4199527]
    - [0.4205821, 0.461257, 0.5570953, 0.5775528, 0.5238772, 0.5470396, 0.5590646, 0.591129,
      0.5425881, 0.4789502, 0.3914492, 0.4362064, 0.5785226, 0.5742075, 0.6043881, 0.5999623,
      0.5813083, 0.6103566, 0.5706759, 0.5320668, 0.3980491, 0.4545754, 0.5293105, 0.5815328,
      0.593475, 0.5857524, 0.525992, 0.5545268, 0.5889512, 0.5497598, 0.3813463, 0.4460977,
      0.4920191, 0.5195854, 0.5380112, 0.6574921, 0.8509225, 0.9999999, 0.8100898, 0.5654116]
    - [0.4167636, 0.4541091, 0.5315233, 0.5577346, 0.5366688, 0.5482565, 0.5263739,
      0.5693963, 0.5396249, 0.4831319, 0.3847999, 0.4218351, 0.561484, 0.5736302, 0.5993031,
      0.5955763, 0.5783583, 0.5982845, 0.5638504, 0.5205823, 0.3788583, 0.4387223, 0.5121174,
      0.5517555, 0.5666704, 0.5723218, 0.5281118, 0.5483515, 0.5582339, 0.5229431, 0.290585,
      0.3730031, 0.4763865, 0.5254973, 0.4960644, 0.5068032, 0.5735616, 0.8100898, 1.0,
      0.8782399]
    - [0.3491422, 0.3820845, 0.4740207, 0.5157226, 0.4839697, 0.4847325, 0.4580812,
      0.5098516, 0.4909849, 0.4583547, 0.3493619, 0.3818299, 0.525012, 0.5256286, 0.5563946,
      0.5335708, 0.5015351, 0.5456825, 0.5011693, 0.4655787, 0.3315494, 0.3902831, 0.4717787,
      0.5041961, 0.4990786, 0.5042883, 0.4628512, 0.4902617, 0.5396415, 0.5198532, 0.2616032,
      0.3247823, 0.4294471, 0.497298, 0.4681868, 0.4706579, 0.4199528, 0.5654115, 0.8782399,
      1.0]


# fit from Table IV
BaBar B->D(*)lnu 2008:
  experiment: BaBar
  inspire: Aubert:2008yv
  description: >
    The branching ratios have been rescaled according to the
    rescalings in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that account e.g. for changes in $D$ branching ratios used.
    $B\to D\ell\nu$ is reduced by 3.7%, $B\to D^\ast\ell\nu$ by 0.7%.
  observables:
    - BR(B+->Denu)
    - BR(B+->D*enu)
    - BR(B+->Dmunu)
    - BR(B+->D*munu)
  values:
    # statistical uncertainty
    - distribution: multivariate_normal
      central_value: &id004 [2.29e-2, 5.41e-2, 2.18e-2, 5.23e-2]
      standard_deviation: [0.03e-2, 0.03e-2, 0.04e-2, 0.04e-2]
      correlation:
        - [1.0, -0.526, 0.0, 0.0]
        - [-0.526, 1.0, 0.0, 0.0]
        - [0.0, 0.0, 1.0, -0.519]
        - [0.0, 0.0, -0.519, 1.0]
    # systematic uncertainty
    - distribution: multivariate_normal
      central_value: *id004
      standard_deviation: [0.13e-2, 0.22e-2, 0.15e-2, 0.37e-2]
      correlation:
        - [1.0, 0.31, 0.64, 0.12]
        - [0.31, 1.0, 0.17, 0.54]
        - [0.64, 0.17, 1.0, 0.67]
        - [0.12, 0.54, 0.67, 1.0]

BaBar B->D*lnu 2007 hadronic tag:
  experiment: BaBar
  inspire: Aubert:2007qw
  description: >
    The branching ratios have been rescaled according to the
    rescalings in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
    $B^+\to D^{\ast 0}\ell^+\nu$ is reduced by 6%.
  values:
    BR(B+->D*lnu): (5.35 ± 0.15 ± 0.33) 1e-2
    BR(B0->D*lnu): (5.26 ± 0.16 ± 0.31) 1e-2

BaBar B0->D*lnu 2007:
  experiment: BaBar
  inspire: Aubert:2007rs
  description: >
    The branching ratio has been reduced by 6% according to the
    rescaling in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
  values:
    BR(B0->D*lnu): (4.52 ± 0.04 ± 0.33) 1e-2

BaBar B+->D*enu 2007:
  experiment: BaBar
  inspire: Aubert:2007qs
  description: >
    The branching ratio has been reduced by 5% according to the
    rescaling in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
  values:
    BR(B+->D*enu): (5.08 ± 0.08 ± 0.31) 1e-2

Belle B->D*lnu 2010:
  experiment: Belle
  inspire: Dungel:2010uk
  observables:
  - {name: <BR_L>(B0->D*enu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_L>(B0->D*enu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_L>(B0->D*enu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_L>(B0->D*enu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_L>(B0->D*enu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_L>(B0->D*enu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_L>(B0->D*enu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_L>(B0->D*enu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_L>(B0->D*enu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_L>(B0->D*enu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_T>(B0->D*enu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_T>(B0->D*enu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_T>(B0->D*enu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_T>(B0->D*enu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_T>(B0->D*enu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_T>(B0->D*enu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_T>(B0->D*enu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_T>(B0->D*enu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_T>(B0->D*enu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_T>(B0->D*enu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_L>(B0->D*munu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_L>(B0->D*munu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_L>(B0->D*munu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_L>(B0->D*munu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_L>(B0->D*munu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_L>(B0->D*munu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_L>(B0->D*munu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_L>(B0->D*munu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_L>(B0->D*munu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_L>(B0->D*munu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_T>(B0->D*munu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_T>(B0->D*munu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_T>(B0->D*munu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_T>(B0->D*munu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_T>(B0->D*munu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_T>(B0->D*munu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_T>(B0->D*munu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_T>(B0->D*munu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_T>(B0->D*munu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_T>(B0->D*munu), q2min: 9.63, q2max: 10.69}
  values:
  - distribution: multivariate_normal
    central_value: &id003 [0.002918271239052149, 0.0030759165446793374, 0.002672637855865598,
      0.0026139791374926906, 0.002711132639797819, 0.0022583606573569393, 0.0022546944874586323,
      0.0020200596139670025, 0.0016094485853566497, 0.0007423994044071106, 0.0004656035770849533,
      0.00115667660291577, 0.0017102682575600844, 0.002080551417289063, 0.002769791358170726,
      0.0030227570811538896, 0.0033160506730184275, 0.0029219374089504554, 0.0027752906130181867,
      0.0021758718346450378, 0.0027991207173571797, 0.0032885543987811274, 0.002029225038712769,
      0.003165737707187852, 0.0023481818198654533, 0.0032757228041370534, 0.002058554397899223,
      0.0020603874828483766, 0.0017139344274583912, 0.0005187630406104008, 0.0005939195235256884,
      0.0010466915059665683, 0.001965067065492402, 0.001785424740475372, 0.0028816095400690817,
      0.0027202980645435857, 0.003226229510509913, 0.003088748139323411, 0.0022711922520010125,
      0.001800089420068599]
    standard_deviation: [0.00022913561864416996, 0.00026763040257639045, 0.0002822950821696174,
      0.00027862891227131063, 0.00027312965742385054, 0.0002511326380340103, 0.00023463487349163002,
      0.0001998062594577162, 0.00017597615511872252, 0.00015214605077972884, 0.0002584649778306237,
      0.0002987928467119976, 0.0002914605069153842, 0.0002859612520679241, 0.00026579731762723714,
      0.0002492995530848569, 0.00022363636379670986, 0.0002126378541017897, 0.00020530551430517627,
      0.00027129657247469723, 0.00022363636379670986, 0.0002822950821696174, 0.0003024590166103043,
      0.0003134575263052245, 0.0002914605069153842, 0.00027679582732215727, 0.00024380029823739685,
      0.00020530551430517627, 0.00018147540996618262, 0.00016497764542380236, 0.00022363636379670986,
      0.00027679582732215727, 0.0002859612520679241, 0.0002951266768136909, 0.0003024590166103043,
      0.0002584649778306237, 0.00023463487349163002, 0.0002126378541017897, 0.00019064083471194939,
      0.00026029806277977704]
  - distribution: multivariate_normal
    central_value: *id003
    standard_deviation: [0.00017388565396489637, 0.00017092847296825182, 0.00016667985566461645, 0.00016095425155455704,
      0.00015347913523293852, 0.0001438424383044787, 0.00013138486152594432, 0.0001159265923508432,
      9.170864774577178e-05, 5.182526835319033e-05, 2.2756468517907457e-05, 6.078294069798863e-05,
      9.594226575551202e-05, 0.00012718080305061907, 0.00015324881151948253, 0.00017256884491604244,
      0.0001829820234394384, 0.00018280891947624508, 0.00016043858702679525, 9.844726335129203e-05,
      0.00017332041112486893, 0.0001707291968082009, 0.0001664954366376558, 0.00016077264579527348,
      0.00015329932899142072, 0.00014366617208814116, 0.00013121574925716942, 0.00011576934544262482,
      9.157723546524216e-05, 5.1746910610154076e-05, 2.2129928061199174e-05, 6.017249183893813e-05,
      9.535301241854728e-05, 0.00012661819957517746, 0.00015271904464287756, 0.00017207923427777172,
      0.00018254172382246365, 0.00018242715397420015, 0.00016014242714020596, 9.828332309734976e-05]
    correlation: 0.99

HFLAV D mixing 2019:
  experiment: HFLAV
  inspire: Amhis:2016xyh
  url: https://hflav-eos.web.cern.ch/hflav-eos/charm/Moriond19/results_mix_cpv.html
  description: >
    Under the "no direct CPV" hypothesis, HFLAV performs a fit in the plane
    $x_{12}$ vs. $\phi_{12}$, which essentially results in an uncorrelated
    constraint on $x_{12}\cos\phi_{12}$ vs.
    $x_{12}\sin\phi_{12}\equiv x_{12}^\text{Im}$
  values:
    x12Im_D: -1.9 ± 7.7 e-5

PDG 2017 tau:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(tau->mununu): 17.39(4)e-2
    BR(tau->enunu):  17.82(4)e-2
    BR(tau->pinu):   10.82(5)e-2
    BR(tau->Knu):    6.96(10)e-3

PDG 2017 tau LFV:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(tau->egamma):  < 3.3e-8 @ 90% CL
    BR(tau->mugamma): < 4.4e-8 @ 90% CL
    BR(tau->rhoe):    < 1.8e-8 @ 90% CL
    BR(tau->rhomu):   < 1.2e-8 @ 90% CL
    BR(tau->phimu):   < 8.4e-8 @ 90% CL
    BR(tau->phie):    < 3.1e-8 @ 90% CL

Belle 2010 tau->lll:
  experiment: Belle
  inspire: Hayasaka:2010np
  values:
    BR(tau->eee):
        distribution: general_gamma_upper_limit
        limit: 2.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.21
        background_variance: 0.15
    BR(tau->mumumu):
        distribution: general_gamma_upper_limit
        limit: 2.1e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.13
        background_variance: 0.06
    BR(tau->emumu):
        distribution: general_gamma_upper_limit
        limit: 2.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.10
        background_variance: 0.04
    BR(tau->muee):
        distribution: general_gamma_upper_limit
        limit: 1.8e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.04
        background_variance: 0.04
    BR(tau->muemu):
        distribution: general_gamma_upper_limit
        limit: 1.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.02
        background_variance: 0.02
    BR(tau->emue):
        distribution: general_gamma_upper_limit
        limit: 1.5e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.01
        background_variance: 0.01

PDG 2017 mu LFV:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(mu->egamma): < 4.2e-13 @ 90% CL
    BR(mu->eee):    < 1.0e-12 @ 90% CL

PDG epsp/eps:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    epsp/eps: 1.66 ± 0.23 e-3

BaBar B+->htaul 2012:
  experiment: BaBar
  inspire: Lees:2012zz
  values:
    BR(B+->Ktaumu): 0.8 + 1.9 - 1.4 e-5  # NB this is B- -> K- tau+ mu-
    BR(B+->Kmutau): -0.4 + 1.4 - 0.9 e-5  # NB this is B- -> K- mu+ tau-
    BR(B+->Ktaue): 0.2 + 2.1 - 1.0 e-5  # NB this is B- -> K- tau+ e-
    BR(B+->Ketau): -1.3 + 1.5 - 1.8 e-5  # NB this is B- -> K- e+ tau-
    BR(B+->pitaumu): 0.4 + 3.1 - 2.2 e-5  # NB this is B- -> pi- tau+ mu-
    BR(B+->pimutau): 0.0 + 2.6 - 2.0 e-5  # NB this is B- -> pi- mu+ tau-
    BR(B+->pitaue): 2.8 + 2.4 - 1.9 e-5  # NB this is B- -> pi- tau+ e-
    BR(B+->pietau): -3.1 + 2.4 - 2.1 e-5  # NB this is B- -> pi- e+ tau-

BaBar B->Kll LFV 2016:
  experiment: BaBar
  inspire: Aubert:2006vb
  values:
    BR(B+->Kmue): -12.1 +7.4 -5.0 ± 2.3 e-8  # NB this is B- -> K- mu+ e-
    BR(B+->Kemu): -2.9 +7.4 -4.4 ± 1.9 e-8  # NB this is B- -> K- e+ mu-
    BR(B0->K*mue): 7+ 23 - 13 ± 5 e-8  # NB this is Bbar0 -> K*bar0 mu+ e-
    BR(B0->K*emu): -7 + 22 - 14 ± 7 e-8  # NB this is Bbar0 -> K*bar0 e+ mu-
    BR(B+->K*mue): 9+ 65 - 44 ± 22 e-8  # NB this is B- -> K*- mu+ e-
    BR(B+->K*emu): -32+ 63 - 38 ± 15 e-8  # NB this is B- -> K*- e+ mu-

Belle B->K*emu 2018:
  experiment: Belle
  inspire: Sandilya:2018pop
  values:
    BR(B0->K*emu): < 1.2e-7 @ 90% CL  # NB this is Bbar0 -> K*bar0 e+ mu-
    BR(B0->K*mue): < 1.6e-7 @ 90% CL  # NB this is Bbar0 -> K*bar0 mu+ e-

BaBar B->ll' 2008:
  experiment: BaBar
  inspire: Aubert:2008cu
  values:
    BR(B0->etau,taue): 0 +15 -10 e-6
    BR(B0->mutau,taumu): 0 +11 -7 e-6

LHCb B->ll' 2017:
  experiment: LHCb
  inspire: Aaij:2017cza
  values:
    BR(Bs->emu,mue): < 6.3e-9 @ 95% CL
    BR(B0->emu,mue): < 1.3e-9 @ 95% CL

LHCb B->Kmutau 2020:
  experiment: LHCb
  inspire: Aaij:2020mqb
  values:
    BR(B+->Kmutau): < 3.9e-5 @ 90% CL # NB this is B- -> K- mu+ tau-

LHCb B->taumu 2019:
  experiment: LHCb
  inspire: Aaij:2019okb
  values:
    BR(Bs->mutau,taumu): < 4.2e-5 @ 95% CL
    BR(B0->mutau,taumu): < 1.4e-5 @ 95% CL

LHCb B->Kll LFV 2019:
  experiment: LHCb
  inspire: Aaij:2019nmj
  values:
    BR(B+->Kmue): < 7.0e-9 @ 90% CL # NB this is B- -> K- mu+ e-
    BR(B+->Kemu): < 6.4e-9 @ 90% CL  # NB this is B- -> K- e+ mu-

BaBar B->pill LFV 2007:
  experiment: BaBar
  inspire: Aubert:2007mm
  values:
    BR(B+->piemu,mue): < 1.7e-7 @ 90% CL
    BR(B0->piemu,mue): < 1.4e-7 @ 90% CL

CHARM-II neutrino trident:
  experiment: CHARM-II
  inspire: Geiregat:1990gz
  values:
    R_trident: 1.58 ± 0.57

CCFR neutrino trident:
  experiment: CCFR
  inspire: Mishra:1991bv
  values:
    R_trident: 0.82 ± 0.28


Belle B->Dtaunu shape 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  description: >
      The numbers are constructed from Table V in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1507.03233 for for R(D).
  values:
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.0
    q2max: 4.53
    value: 0.078 ± 0.053 ± 0.022
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.53
    q2max: 5.07
    value: 0.091 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.07
    q2max: 5.6
    value: 0.072 ± 0.046 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.6
    q2max: 6.13
    value: 0.093 ± 0.047 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.13
    q2max: 6.67
    value: 0.053 ± 0.048 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.67
    q2max: 7.2
    value: 0.145 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.2
    q2max: 7.73
    value: 0.046 ± 0.053 ± 0.022
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.73
    q2max: 8.27
    value: -0.01 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.27
    q2max: 8.8
    value: 0.053 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.8
    q2max: 9.33
    value: 0.122 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.33
    q2max: 9.86
    value: 0.063 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.86
    q2max: 10.4
    value: 0.121 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.4
    q2max: 10.93
    value: -0.003 ± 0.046 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.93
    q2max: 11.47
    value: 0.065 ± 0.043 ± 0.017
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.47
    q2max: 12.0
    value: 0.011 ± 0.036 ± 0.014



Belle B->D*taunu shape 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  description: >
      The numbers are constructed from Table V in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1507.03233 for R(D*).
  values:
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.0
    q2max: 4.53
    value: 0.03 ± 0.051 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.53
    q2max: 5.07
    value: 0.019 ± 0.044 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.07
    q2max: 5.6
    value: -0.021 ± 0.037 ± 0.015
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.6
    q2max: 6.13
    value: 0.066 ± 0.046 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.13
    q2max: 6.67
    value: 0.044 ± 0.051 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.67
    q2max: 7.2
    value: 0.135 ± 0.045 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.2
    q2max: 7.73
    value: 0.015 ± 0.043 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.73
    q2max: 8.27
    value: 0.157 ± 0.05 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.27
    q2max: 8.8
    value: 0.168 ± 0.046 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.8
    q2max: 9.33
    value: 0.136 ± 0.042 ± 0.016
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.33
    q2max: 9.86
    value: 0.082 ± 0.037 ± 0.015
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.86
    q2max: 10.4
    value: 0.081 ± 0.028 ± 0.011
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.4
    q2max: 10.93
    value: 0.089 ± 0.028 ± 0.011


BaBar B->Dtaunu shape 2013:
  experiment: BaBar
  inspire: Lees:2013uzd
  description: >
      The numbers are constructed from Table VI in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1303.0571 for the corresponding
      branching ratio.
  values:
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.0
    q2max: 4.5
    value: 0.062 ± 0.032 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.5
    q2max: 5.0
    value: 0.044 ± 0.031 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.0
    q2max: 5.5
    value: 0.073 ± 0.027 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.5
    q2max: 6.0
    value: 0.118 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.0
    q2max: 6.5
    value: 0.122 ± 0.035 ± 0.027
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.5
    q2max: 7.0
    value: 0.104 ± 0.035 ± 0.027
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.0
    q2max: 7.5
    value: 0.083 ± 0.032 ± 0.025
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.5
    q2max: 8.0
    value: 0.124 ± 0.039 ± 0.03
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.0
    q2max: 8.5
    value: 0.088 ± 0.037 ± 0.028
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.5
    q2max: 9.0
    value: 0.046 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.0
    q2max: 9.5
    value: -0.002 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.5
    q2max: 10.0
    value: 0.018 ± 0.037 ± 0.029
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.0
    q2max: 10.5
    value: 0.092 ± 0.042 ± 0.032
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.5
    q2max: 11.0
    value: 0.007 ± 0.032 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.0
    q2max: 11.5
    value: 0.004 ± 0.029 ± 0.023
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.5
    q2max: 12.0
    value: 0.017 ± 0.023 ± 0.018


BaBar B->D*taunu shape 2013:
  experiment: BaBar
  inspire: Lees:2013uzd
  description: >
      The numbers are constructed from Table VI in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1303.0571 for the corresponding
      branching ratio.
  values:
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.0
    q2max: 4.5
    value: 0.001 ± 0.017 ± 0.013
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.5
    q2max: 5.0
    value: 0.057 ± 0.023 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.0
    q2max: 5.5
    value: 0.054 ± 0.019 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.5
    q2max: 6.0
    value: 0.05 ± 0.019 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.0
    q2max: 6.5
    value: 0.048 ± 0.018 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.5
    q2max: 7.0
    value: 0.093 ± 0.021 ± 0.016
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.0
    q2max: 7.5
    value: 0.107 ± 0.022 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.5
    q2max: 8.0
    value: 0.119 ± 0.025 ± 0.019
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.0
    q2max: 8.5
    value: 0.096 ± 0.023 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.5
    q2max: 9.0
    value: 0.09 ± 0.023 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.0
    q2max: 9.5
    value: 0.092 ± 0.024 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.5
    q2max: 10.0
    value: 0.076 ± 0.026 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.0
    q2max: 10.5
    value: 0.077 ± 0.025 ± 0.019
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.5
    q2max: 11.0
    value: 0.04 ± 0.025 ± 0.019


LEP Bc->taunu:
  experiment: LEP
  inspire: Akeroyd:2017mhr
  description: >
    As shown in arXiv:1708.04072 (see also arXiv:hep-ph/9707248),
    the LEP measurement of $B^+\to\tau^+\nu$ can be used to set an effective
    bound on $B_c\to\tau^+\nu$ of around 10\%. This is interpreted as a
    Gaussian 95% confidence level limit here.
  values:
    BR(Bc->taunu): < 0.1 @ 95% CL


LEP-SLD:
  experiment: LEP, SLD
  inspire: Janot:2019oyi
  description: Table B.13 of arXiv:1912.02067
  values:
    GammaZ: 2.4955 ± 0.0023
    sigma_had: 1065.14 ± 0.84 e-7 # 41.4742 ± 0.0326 nb
    R_e: 20.8038 ± 0.0497
    R_mu: 20.7842 ± 0.0335
    R_tau: 20.7644 ± 0.0448
    AFB(Z->ee): 0.0145 ± 0.0025
    AFB(Z->mumu): 0.0169 ± 0.0013
    AFB(Z->tautau): 0.0188 ± 0.0017
  correlation: [[1.0000, -0.3238, -0.0110, 0.0079, 0.0059, 0.0071, 0.0020, 0.0013],
                [1.0000, 0.1134, 0.1387, 0.0984, 0.0015, 0.0035, 0.0018],
                [1.0000, 0.0694, 0.0464, -0.3704, 0.0197, 0.0132],
                [1.0000, 0.0696, 0.0013, 0.0121, -0.0030],
                [1.0000, 0.0029, 0.0012, 0.0093],
                [1.0000, -0.0242, -0.0202],
                [1.0000, 0.0464],
                [1.0000]]

LEP-SLD cb:
  experiment: LEP, SLD
  inspire: ALEPH:2005ab
  description: Tables 5.10 and 5.11 of arXiv:hep-ex/0509008
  values:
    R_b: 0.21629 ± 0.00066
    R_c: 0.1721 ± 0.0030
    AFB(Z->bb): 0.0992 ± 0.0016
    AFB(Z->cc): 0.0707 ± 0.0035
    A(Z->bb): 0.923 ± 0.020
    A(Z->cc): 0.670 ± 0.027
  correlation: [[1.00, -0.18, -0.10, 0.07, -0.08, 0.04],
                [1.00, 0.04, -0.06, 0.04, -0.06],
                [1.00, 0.15, 0.06, 0.01],
                [1.00, -0.02, 0.04],
                [1.00, 0.11],
                [1.00]]

A_s SLD:
  experiment: SLD
  inspire: Abe:2000uc
  values:
    A(Z->ss): 0.895 ± 0.066 ± 0.062


PDG Rc:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    R_uc: 0.166 ± 0.009
    R(W->cX): 0.49 ± 0.04

A_l LEP:
  experiment: LEP
  inspire: ALEPH:2005ab
  description: >
    Leptonic asymmetry parameters extracted from tau polarization measurements.
    Equations (4.9) and (4.10) of arXiv:hep-ex/0509008
  values:
    A(Z->ee): 0.1498±0.0049
    A(Z->tautau): 0.1439±0.0043

A_l SLD:
  experiment: SLD
  inspire: ALEPH:2005ab
  description: Table 3.6 of arXiv:hep-ex/0509008
  values:
    A(Z->ee): 0.1516 ± 0.0021
    A(Z->mumu): 0.142 ± 0.015
    A(Z->tautau): 0.136 ± 0.015
  correlation: [[1.0, 0.038, 0.033],
                [1.0, 0.007],
                [1.0]]

LEP Z leptonic decay:
  experiment: LEP
  inspire: ALEPH:2005ab
  description: Table 7.1
  values:
    Gamma(Z->nunu): 165.8 +- 0.8 e-3 # Width per neutrino species without assuming LFU
    Gamma(Z->ee): 83.92 +- 0.12 e-3
    Gamma(Z->mumu): 83.99 +- 0.18 e-3
    Gamma(Z->tautau): 84.08 +- 0.22 e-3

ATLAS W->taunu 2020:
  experiment: ATLAS
  inspire: Aad:2020ayz
  values:
    Rtaumu(W->lnu): 0.992 ± 0.007 ± 0.011

LHCb W->lnu 2016:
  experiment: LHCb
  inspire: Aaij:2016qqz
  description: The inverse of the ratio quoted in the abstact
  values:
    Rmue(W->lnu): 0.980 ± 0.002 ± 0.018

D0 W->taunu 1999:
  experiment: D0
  inspire: Abbott:1999pk
  description: The square of the ratio quoted in the abstact (cf. eq. (1))
  values:
    Rtaue(W->lnu): 0.960 ± 0.062

m_W Tevatron:
  experiment: CDF, D0
  inspire: Aaltonen:2013iut
  values:
    m_W: 80.387 ± 0.016

m_W ATLAS 2017:
  experiment: CDF, D0
  inspire: Aaboud:2017svj
  values:
    m_W: 80.3695 ± 0.0185

DELPHI Z LFV:
  experiment: DELPHI
  inspire: Abreu:1996mj
  values:
    # Low background: assuming zero expected and observed counts for simplicity
    BR(Z->mutau):
      distribution: gamma_upper_limit
      limit: 1.2e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->etau):
      distribution: gamma_upper_limit
      limit: 2.2e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->emu):
      distribution: gamma_upper_limit
      limit: 0.25e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0

ATLAS Z->taul 2020:
  experiment: ATLAS
  inspire: Aad:2020gkd
  values:
    # High background: assuming half-Gaussian for simplicity
    BR(Z->etau): < 8.1e-6 @ 95% CL
    BR(Z->mutau): < 9.5e-6 @ 95% CL

ATLAS Z LFV 2014:
  experiment: ATLAS
  inspire: Aad:2014bca
  values:
    # High background: assuming half-Gaussian for simplicity
    BR(Z->emu): < 7.5e-7 @ 95% CL

OPAL Z LFV:
  experiment: OPAL
  inspire: Akers:1995gz
  values:
  # Low background: assuming zero expected and observed counts for simplicity
    BR(Z->emu):
      distribution: gamma_upper_limit
      limit: 1.7e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->etau):
      distribution: gamma_upper_limit
      limit: 9.8e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->mutau):
      distribution: gamma_upper_limit
      limit: 17.0e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0

LEP W->leptons:
  experiment: LEP
  inspire: Schael:2013ita
  description: Table 5.5
  values:
    BR(W->enu): 10.71 ± 0.16 e-2
    BR(W->munu): 10.63 ± 0.15 e-2
    BR(W->taunu): 11.38 ± 0.21 e-2

LEP W->leptons ratios:
  experiment: LEP
  inspire: Schael:2013ita
  description: Equations (5.2)-(5.4)
  values:
    Rmue(W->lnu): 0.993 +- 0.019
    Rtaue(W->lnu): 1.063 +- 0.027
    Rtaumu(W->lnu): 1.070 +- 0.026

PDG W width:
  inspire: Patrignani:2016xqp
  values:
    GammaW: 2.085 ± 0.042

Belle 2018 B->D*taunu FL:
  experiment: Belle
  inspire: Adamczyk:2019wyt
  values:
    FLtot(B0->D*taunu): 0.60 ± 0.08 ± 0.04

Belle B->D*lnu 2018 untagged:
  experiment: Belle
  inspire: Abdesselam:2018nnh
  values:
    Rmue(B->D*lnu): 0.99 ± 0.01 ± 0.03

PDG g-2:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    a_e: 1159652180.91(26) e-12
    a_mu: 11659208.9 ± 5.4 ± 3.3 e-10
    a_tau: -0.018 ± 0.017

K+->pinunu E949 2009:
  experiment: 'E949'
  inspire: Artamonov:2009sz
  values:
    BR(K+->pinunu): 1.73 + 1.15 - 1.05 e-10

K+->pinunu NA62 2019:
  experiment: NA62
  url: https://indico.cern.ch/event/846814/attachments/1903630/3161337/CERN_seminar_23_09_2019.pdf
  values:
    BR(K+->pinunu): 0.47 + 0.72 - 0.47 e-10

KL->pinunu KOTO 2018:
  experiment: KOTO
  inspire: Ahn:2018mvc
  values:
    BR(KL->pinunu): < 3.0e-9 @ 90% CL

PDG 2018 Kll:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    BR(KL->mumu): (6.84 ± 0.11) e-9
    BR(KL->ee): (0.9 + 0.6 - 0.4) e-11
    BR(KL->emu,mue): < 4.7e-12 @ 90% CL
    BR(KS->ee): < 9e-9 @ 90% CL

LHCb KS->mumu 2019:
  experiment: LHCb
  values:
    BR(KS->mumu): 0.94 +0.72 -0.64 e-10

ATLAS Bs->mumu 2018:
  experiment: ATLAS
  inspire: Aaboud:2018mst
  url: https://atlas.web.cern.ch/Atlas/GROUPS/PHYSICS/PAPERS/BPHY-2018-09/
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [-9.895202779913287e-10, -8.028156370907137e-10, -6.161109961900986e-10, -4.294063552894835e-10,
      -2.427017143888685e-10, -5.599707348825351e-11, 1.307075674123617e-10, 3.174122083129767e-10,
      5.041168492135917e-10, 6.908214901142067e-10, 8.775261310148217e-10, 1.0642307719154367e-09,
      1.250935412816052e-09, 1.437640053716667e-09, 1.624344694617282e-09, 1.811049335517897e-09,
      1.997753976418512e-09, 2.184458617319127e-09, 2.371163258219742e-09, 2.557867899120357e-09,
      2.744572540020972e-09, 2.931277180921587e-09, 3.117981821822202e-09, 3.304686462722817e-09,
      3.4913911036234326e-09, 3.6780957445240476e-09, 3.864800385424663e-09, 4.051505026325278e-09,
      4.238209667225893e-09, 4.424914308126508e-09, 4.611618949027123e-09, 4.798323589927738e-09,
      4.985028230828353e-09, 5.171732871728968e-09, 5.358437512629583e-09, 5.5451421535301976e-09,
      5.7318467944308126e-09, 5.9185514353314276e-09, 6.1052560762320426e-09, 6.2919607171326576e-09,
      6.4786653580332726e-09, 6.665369998933888e-09, 6.8520746398345025e-09, 7.038779280735118e-09,
      7.2254839216357325e-09, 7.412188562536348e-09, 7.598893203436963e-09, 7.78559784433758e-09,
      7.972302485238195e-09, 8.159007126138809e-09]
    - [-2.712118853113661e-10, -2.480604292529822e-10, -2.2490897319459832e-10, -2.0175751713621443e-10,
      -1.7860606107783055e-10, -1.5545460501944666e-10, -1.3230314896106277e-10, -1.0915169290267889e-10,
      -8.6000236844295e-11, -6.284878078591111e-11, -3.9697324727527226e-11, -1.654586866914334e-11,
      6.6055873892405476e-12, 2.9757043447624434e-11, 5.290849950600832e-11, 7.605995556439221e-11,
      9.92114116227761e-11, 1.2236286768115998e-10, 1.4551432373954387e-10, 1.6866577979792776e-10,
      1.9181723585631164e-10, 2.1496869191469548e-10, 2.381201479730794e-10, 2.6127160403146335e-10,
      2.844230600898472e-10, 3.07574516148231e-10, 3.3072597220661496e-10, 3.538774282649989e-10,
      3.7702888432338274e-10, 4.0018034038176657e-10, 4.233317964401505e-10, 4.4648325249853445e-10,
      4.696347085569183e-10, 4.927861646153022e-10, 5.15937620673686e-10, 5.3908907673207e-10,
      5.622405327904539e-10, 5.853919888488377e-10, 6.085434449072216e-10, 6.316949009656056e-10,
      6.548463570239894e-10, 6.779978130823733e-10, 7.011492691407571e-10, 7.243007251991411e-10,
      7.47452181257525e-10, 7.706036373159088e-10, 7.937550933742929e-10, 8.169065494326767e-10,
      8.400580054910605e-10, 8.632094615494444e-10]
    y:
    - [7.206130383355974e-11, 1.2630819006731958e-10, 2.24332088653727e-10, 3.909594881031988e-10,
      6.685724213803628e-10, 1.1219391178835111e-09, 1.84737622714291e-09, 2.9848427692015746e-09,
      4.732511732733645e-09, 7.362468708954677e-09, 1.1239292613340385e-08, 1.6836764070181965e-08,
      2.4747771162879328e-08, 3.569447637986216e-08, 5.052078282140264e-08, 7.016059108788007e-08,
      9.56109362390864e-08, 1.278574488182528e-07, 1.677625060456087e-07, 2.160024337554845e-07,
      2.729144406099926e-07, 3.3833045201639785e-07, 4.115799747725069e-07, 4.913280009442408e-07,
      5.754820620204333e-07, 6.614459263083131e-07, 7.460349617524029e-07, 8.255949186318839e-07,
      8.965592055428544e-07, 9.554094026567182e-07, 9.98956896962369e-07, 1.024962839756771e-06,
      1.0319635546946921e-06, 1.019461915280055e-06, 9.8828404595968e-07, 9.401209411885098e-07,
      8.774851608467477e-07, 8.037111010764123e-07, 7.223498912179719e-07, 6.370200086578982e-07,
      5.512678530708019e-07, 4.681187265069694e-07, 3.900415598387353e-07, 3.189112841074323e-07,
      2.558638533778508e-07, 2.014249264172867e-07, 1.5560431035747613e-07, 1.1795228963807092e-07,
      8.773368094413512e-08, 6.516633662239035e-08]
    - [4.4005834576718923e-10, 7.530728976268312e-10, 1.3041251870351037e-09, 2.2160601316341324e-09,
      3.6950484861799117e-09, 6.045926657639445e-09, 9.706682738132198e-09, 1.5291808255387763e-08,
      2.364019118414552e-08, 3.5859534495943894e-08, 5.337551324054731e-08, 7.796211503439248e-08,
      1.1173339070822251e-07, 1.571338684867249e-07, 2.1685066526289604e-07, 2.936336523405911e-07,
      3.901593860395023e-07, 5.087242301301395e-07, 6.508384379461184e-07, 8.170691890120612e-07,
      1.0065807155341932e-06, 1.216704401654704e-06, 1.4431787544123763e-06, 1.6798066895479914e-06,
      1.9184102335704355e-06, 2.1499380097809513e-06, 2.3643549329614025e-06, 2.5511876499838248e-06,
      2.7013214494511857e-06, 2.8067821403072197e-06, 2.861461081076961e-06, 2.862668863824082e-06,
      2.8102778108792903e-06, 2.7069348358331887e-06, 2.558647628171857e-06, 2.373199905637251e-06,
      2.159793734362898e-06, 1.9288318264212097e-06, 1.6903004558628183e-06, 1.4534204646294124e-06,
      1.226373521638678e-06, 1.0154019963696008e-06, 8.24925603232087e-07, 6.576513032456975e-07,
      5.144659490520841e-07, 3.9489607146170936e-07, 2.9744941772715265e-07, 2.1984661140415678e-07,
      1.5944177775992637e-07, 1.1562625099010225e-07]
    - [2.8525552279349725e-09, 4.757329980774644e-09, 8.017317445797378e-09, 1.3257888551890154e-08,
      2.151275301318002e-08, 3.42548247753573e-08, 5.35195849781026e-08, 8.2050979891924e-08,
      1.2344086004578893e-07, 1.8221982625334647e-07, 2.639465993270833e-07, 3.751808350304525e-07,
      5.232666275283067e-07, 7.161316828618657e-07, 9.61760354173466e-07, 1.2673453188368444e-06,
      1.638755730330497e-06, 2.079397960091378e-06, 2.5888769610666844e-06, 3.1628607856465074e-06,
      3.7918650681598046e-06, 4.460385285277134e-06, 5.148615363126772e-06, 5.831934720482193e-06,
      6.481534787767653e-06, 7.068794201555715e-06, 7.565107416864863e-06, 7.943791858941799e-06,
      8.185491196746297e-06, 8.276757087011157e-06, 8.211497680806781e-06, 7.994451492813688e-06,
      7.63747563751442e-06, 7.159149158451279e-06, 6.585323523725669e-06, 5.944070949630921e-06,
      5.264352542550022e-06, 4.575199942544745e-06, 3.901778842707185e-06, 3.264923711568237e-06,
      2.6809428642097877e-06, 2.1601595648046944e-06, 1.7078338953014133e-06, 1.3249807144150658e-06,
      1.0086802874819947e-06, 7.534644003734851e-07, 5.523013104411978e-07, 3.972516893920538e-07,
      2.803700659396916e-07, 1.981474185840821e-07]
    - [1.6988387366443755e-08, 2.7610977433699422e-08, 4.52823505940663e-08, 7.287106428109773e-08,
      1.1506880557290152e-07, 1.7830529065994513e-07, 2.7110409766601605e-07, 4.0447155278319767e-07,
      5.921667452042861e-07, 8.506708860311826e-07, 1.1991206379903934e-06, 1.658701807202051e-06,
      2.2512906889861315e-06, 2.9983497522263444e-06, 3.918655987204413e-06, 5.025116087415418e-06,
      6.3233354681603116e-06, 7.808191903228736e-06, 9.46030506029497e-06, 1.1247465574235026e-05,
      1.3122250862973971e-05, 1.5021340862261652e-05, 1.687359575871406e-05, 1.8599904388565423e-05,
      2.011670185876969e-05, 2.135035627612535e-05, 2.2235953287051375e-05, 2.272214756140929e-05,
      2.2784900204122387e-05, 2.2420405331321217e-05, 2.164644042374078e-05, 2.0508488479485283e-05,
      1.9066706647107582e-05, 1.7392744738929772e-05, 1.5569142497901136e-05, 1.3675790141287347e-05,
      1.1786755479271812e-05, 9.968739612572496e-06, 8.273203157373067e-06, 6.736975112682767e-06,
      5.383445601567404e-06, 4.221234397229625e-06, 3.247731593910557e-06, 2.452025169894594e-06,
      1.8165600791868934e-06, 1.3205043476325986e-06, 9.419634180509756e-07, 6.593326486059629e-07,
      4.5284737097217854e-07, 3.1189544834755253e-07]
    - [9.291689256576986e-08, 1.4717183814844118e-07, 2.3488391352099305e-07, 3.6784113106325866e-07,
      5.652540040895223e-07, 8.523758519380387e-07, 1.2611996894626017e-06, 1.8311192195157843e-06,
      2.608876488608542e-06, 3.647135839143247e-06, 5.003041585398867e-06, 6.734733553626025e-06,
      8.895380734114395e-06, 1.152911902065045e-05, 1.4663303918241625e-05, 1.829876001303944e-05,
      2.240797703129027e-05, 2.6926987692376338e-05, 3.174850647157629e-05, 3.673277146306536e-05,
      4.170500962593588e-05, 4.645895706912719e-05, 5.078661425839599e-05, 5.4479510634197345e-05,
      5.7340322470931444e-05, 5.922285549542181e-05, 6.002343361977995e-05, 5.9689140299703906e-05,
      5.8247051247070315e-05, 5.577648459114388e-05, 5.240527867349112e-05, 4.831734507991905e-05,
      4.3714544750976826e-05, 3.8806034356802296e-05, 3.380466992098659e-05, 2.8896503729208277e-05,
      2.4236394394177364e-05, 1.9947793085258985e-05, 1.611050511000189e-05, 1.2766777114857818e-05,
      9.927903059354594e-06, 7.57560867562325e-06, 5.672037062246623e-06, 4.167395506803769e-06,
      3.0044876737325787e-06, 2.125403354107031e-06, 1.4754225899104035e-06, 1.0050041118592695e-06,
      6.717326935813749e-07, 4.508728489814488e-07]
    - [4.667468918230124e-07, 7.204633325886392e-07, 1.1189787034272006e-06, 1.7053349842971983e-06,
      2.550198142658944e-06, 3.7423317195890556e-06, 5.388598969627554e-06, 7.613590161196966e-06,
      1.055619145714211e-05, 1.4361061567191e-05, 1.9171212593196323e-05, 2.511404998396349e-05,
      3.228061071673861e-05, 4.0714976591967996e-05, 5.039306436810846e-05, 6.119859605027678e-05,
      7.292951305765569e-05, 8.528434149270215e-05, 9.785560220090553e-05, 0.00011017852559696461,
      0.00012173412845235192, 0.00013196976605686566, 0.00014038965831805275, 0.00014655475684355427,
      0.00015010934083235992, 0.00015087517813390947, 0.00014880932723212463, 0.00014400763132185146,
      0.00013675556018034361, 0.0001274392047758595, 0.00011652196889336847, 0.00010454823561049279,
      9.204929581919295e-05, 7.951968295087394e-05, 6.741133705861613e-05, 5.6076694570784815e-05,
      4.57705344342126e-05, 3.6660103989899e-05, 2.8813025280879963e-05, 2.221988695917604e-05,
      1.6815080936955242e-05, 1.248647443721451e-05, 9.09792233406609e-06, 6.505021701162687e-06,
      4.563891621045393e-06, 3.1418621266450338e-06, 2.12247730684098e-06, 1.406939203168497e-06,
      9.151354030665415e-07, 5.986091696796235e-07]
    - [2.153299821915864e-06, 3.2391820988162326e-06, 4.895833958444351e-06, 7.260983106014114e-06,
      1.0566727683948644e-05, 1.5090017253308202e-05, 2.1144829367396953e-05, 2.907359133984688e-05,
      3.92281033171615e-05, 5.193468018650152e-05, 6.746854837616698e-05, 8.601009012118106e-05,
      0.00010758587502249808, 0.0001320530902379974, 0.00015905451917853973, 0.00018797390751689483,
      0.00021799186631623997, 0.00024807736577619495, 0.000277002954066158, 0.00030351246262219135,
      0.00032634186291158194, 0.0003442831357199481, 0.0003564160768670374, 0.00036207867987392,
      0.00036090393499760396, 0.00035300638498019513, 0.0003388252625834145, 0.0003190891248141797,
      0.0002948847775181628, 0.00026741839597423274, 0.00023794517710471806, 0.00020776226226007074,
      0.00017801282550156374, 0.00014965331050532674, 0.00012345977898489292, 9.994379260966023e-05,
      7.938533254231903e-05, 6.187694207047294e-05, 4.732655322627661e-05, 3.551720046303828e-05,
      2.6156324028474342e-05, 1.8901594617714886e-05, 1.3402373067597027e-05, 9.325434861514451e-06,
      6.367024650178416e-06, 4.265492642375744e-06, 2.8041806944561923e-06, 1.8089190650889073e-06,
      1.1450133232611144e-06, 7.299094048787282e-07]
    - [9.123217767250698e-06, 1.3374554096431274e-05, 1.9672158127143087e-05, 2.8392368176151342e-05,
      4.020939813848044e-05, 5.588016232504039e-05, 7.619964938040431e-05, 0.00010195964983486812,
      0.0001338775726517779, 0.0001724840122926642, 0.000218058799176332, 0.00027052195553009474,
      0.0003292981094894306, 0.0003933357742591949, 0.0004610438860704163, 0.0005302448322083767,
      0.0005984158575825298, 0.0006627272385305505, 0.0007201392938185476, 0.000767876645339923,
      0.000803465339675235, 0.0008248727967142048, 0.0008310074404998545, 0.0008215389949215302,
      0.0007968861222165731, 0.0007585213305005141, 0.0007085033056704451, 0.0006493202775666087,
      0.0005839560769935766, 0.00051534726223286, 0.00044623791292397225, 0.0003791727254010945,
      0.00031615684110660147, 0.0002586535741141911, 0.00020765314648115162, 0.00016358734813519545,
      0.00012644888969304383, 9.591454265676295e-05, 7.13906537515251e-05, 5.21382049382284e-05,
      3.736585486485103e-05, 2.6277105447554815e-05, 1.813183037121067e-05, 1.2277498875290976e-05,
      8.157521120030371e-06, 5.318286608347108e-06, 3.4024315871341198e-06, 2.135912257259168e-06,
      1.3156979268627071e-06, 8.173630876078212e-07]
    - [3.550060984798852e-05, 5.0718627789179784e-05, 7.259748376605937e-05, 0.00010196521637077964,
      0.00014052670559574048, 0.0001900508503076008, 0.00025220053096036455, 0.00032839936527684295,
      0.00041962826189062763, 0.0005261370014184901, 0.0006473628565962532, 0.0007817658744549541,
      0.0009266382171934666, 0.001078347748575598, 0.0012321785554287653, 0.0013822660238822762,
      0.0015218339107790936, 0.0016436738606703308, 0.001740378492180038, 0.0018062379708835197,
      0.0018369837274373518, 0.001831096671008247, 0.0017902222641594016, 0.0017177983277671558,
      0.001618398906454425, 0.0014975591846264783, 0.0013607549993060529, 0.0012135299279938834,
      0.001062067312955202, 0.0009121219365594213, 0.0007685997877628937, 0.0006355529664473969,
      0.0005157011609230114, 0.00041057724363880376, 0.00032077149815854856, 0.00024591659338711873,
      0.0001849839324343036, 0.00013654767601545398, 9.890587220589074e-05, 7.029390310852736e-05,
      4.9024973962864755e-05, 3.3550642268674194e-05, 2.2529202958277657e-05, 1.4845504073443123e-05,
      9.59895858247374e-06, 6.090017135669445e-06, 3.7915522343701504e-06, 2.3162845764092847e-06,
      1.388500613444647e-06, 8.406308376986747e-07]
    - [0.0001268714372747057, 0.0001766428049344059, 0.00024605455340172896, 0.00033631267729065803,
      0.00045106446239434546, 0.0005937153847633423, 0.0007670824598241514, 0.0009735281814002538,
      0.0012153819122365005, 0.0014953288806281062, 0.001815894620652643, 0.002177937537466052,
      0.00257617651812395, 0.002997686813978387, 0.0034189090001860017, 0.003809905707268078,
      0.004137100749384201, 0.004372307478103947, 0.0044948449256065216, 0.004497825258972585,
      0.004384936997549934, 0.004170586925225811, 0.003877831342464978, 0.0035321805468381024,
      0.00315932738820984, 0.002783431682502269, 0.00242289609398728, 0.002086620570142852,
      0.001773984355219328, 0.0014826427859722287, 0.0012158336958059126, 0.0009783780123378781,
      0.0007725630063619507, 0.0005985653045192611, 0.00045508581918612674, 0.000339520678223905,
      0.00024853826869315564, 0.00017853544060550934, 0.00012584705858081013, 8.704012699272388e-05,
      5.907450546960042e-05, 3.934272406357895e-05, 2.5709301737403554e-05, 1.6486188754743983e-05,
      1.0373619223846426e-05, 6.404799884714854e-06, 3.880475619864127e-06, 2.3069633578813984e-06,
      1.345786710815367e-06, 7.940281296492612e-07]
    - [0.0004164022984556174, 0.0005650492957002637, 0.0007663666343122985, 0.0010216346927371153,
      0.0013425435939156708, 0.001747333838583536, 0.0022625163083223867, 0.0029194921813628103,
      0.003746207742724879, 0.0047516004867400215, 0.005913844554418485, 0.00718064975608666,
      0.008468399808961358, 0.009679019149153333, 0.010711405680361448, 0.01147579429759861,
      0.011912365874924167, 0.011995338044328667, 0.011732124275423639, 0.011165494393339852,
      0.010358172743758448, 0.009381666897374642, 0.008311078489881581, 0.007212159500778732,
      0.006137454669162068, 0.005127931667461142, 0.004211667538503406, 0.0034102637470704244,
      0.0027445925579927103, 0.0022122180665753136, 0.001766049918616929, 0.0013831770658092823,
      0.0010628848416263884, 0.0008013914599370664, 0.0005929353438599826, 0.0004304880805508661,
      0.0003066684058013754, 0.0002143784230389657, 0.00014705526123166994, 9.897781886000595e-05,
      6.537313666959215e-05, 4.2368639733930684e-05, 2.69433281769976e-05, 1.681365349188269e-05,
      1.0295631575273702e-05, 6.185988679339267e-06, 3.647282313123371e-06, 2.1101143134237e-06,
      1.1979064425153605e-06, 6.887838640741875e-07]
    - [0.0012624841931255797, 0.0016909004134667384, 0.0022958940903825857, 0.0031242462702642617,
      0.004258056516834335, 0.005776483176803775, 0.007732154506717703, 0.010136362623180429,
      0.012945749612763369, 0.016048641585396747, 0.019271398603643207, 0.022390901346386327,
      0.025155023621084332, 0.02733213386994997, 0.02874131095435021, 0.029273511225906143,
      0.028921197094734435, 0.027760374316034536, 0.025928009205115225, 0.02360968129451442,
      0.020997572042360822, 0.01826726192770871, 0.015571253343736158, 0.013021791138916829,
      0.01069200798738777, 0.008625175127193315, 0.006836002564028821, 0.005319575823120988,
      0.004063294211817999, 0.00306902697280732, 0.002351252922345625, 0.0017957668306159747,
      0.0013430208099015457, 0.0009854216866998662, 0.0007095215814315059, 0.0005013029586410835,
      0.00034752738915266266, 0.00023641876237957552, 0.0001578200948392869, 0.00010337141893567377,
      6.644201383898748e-05, 4.190528999360372e-05, 2.593321949423766e-05, 1.5748824858192782e-05,
      9.3846897317858e-06, 5.487277354269411e-06, 3.1484589648371225e-06, 1.772619430948344e-06,
      9.792955951899955e-07, 5.487496750121153e-07]
    - [0.0038495360706209945, 0.005323822395534203, 0.0074724393848302605, 0.010378898103437086,
      0.014172067906538098, 0.01892708761908051, 0.024621603195278598, 0.03110519457135363,
      0.038082179604167134, 0.04511063043624461, 0.05166519340117329, 0.05720408772064062,
      0.06123737652861227, 0.06343709406809334, 0.06366694336664175, 0.06198020143612181,
      0.058629870516419054, 0.05398643384496369, 0.04846887167139491, 0.04251029593280324,
      0.036486085447652694, 0.0306883297410263, 0.02533130174774627, 0.020540790799110416,
      0.016370567727597516, 0.012826790388579382, 0.009876782482025821, 0.007465650846242961,
      0.005531037464726909, 0.004008443561746963, 0.002883979020900404, 0.002138754456862074,
      0.001558556486706391, 0.0011128682619062106, 0.0007797728616430672, 0.0005361467031332703,
      0.00036170396966099527, 0.00023945672719796757, 0.00015555653774449206, 9.915333165194094e-05,
      6.201981788084813e-05, 3.8066015066590016e-05, 2.2924816393365524e-05, 1.3548101727191408e-05,
      7.856535551484122e-06, 4.470426292740797e-06, 2.496151435328378e-06, 1.3676320289670098e-06,
      7.352735389768861e-07, 4.015224410146865e-07]
    - [0.01172261596764076, 0.0162128161030966, 0.022494085813774142, 0.030575795959225608,
      0.040546285593751806, 0.05228507875076163, 0.06538730355666404, 0.07916522560047538,
      0.0926935737935836, 0.10488860267862661, 0.11471162587371504, 0.12131672656351379,
      0.12415280940436975, 0.12310619122819066, 0.11845129961863475, 0.1107561207442062,
      0.10082829476858629, 0.08953293551197669, 0.07767517856716864, 0.06596004414063714,
      0.054911693840619114, 0.04487073597901795, 0.03603205405256431, 0.028454681938768486,
      0.022101904081556142, 0.016884226141390887, 0.012675972386789516, 0.009338348233274056,
      0.006737609748502289, 0.004747460603166615, 0.003273506887450067, 0.0023355438260058534,
      0.0016609950872370923, 0.0011541916874550102, 0.000787015285170061, 0.0005265984251924116,
      0.00034572442007880393, 0.00022273306305654165, 0.00014080782202625472, 8.734271539931863e-05,
      5.316560130603982e-05, 3.175546847934465e-05, 1.8610919923377233e-05, 1.0703388489298432e-05,
      6.040248211597328e-06, 3.344671808018964e-06, 1.8174244470624505e-06, 9.69026301357776e-07,
      5.069867588762071e-07, 2.698099205473564e-07]
    - [0.03185197380592872, 0.04326355582555876, 0.05848269062829864, 0.07698696687568238,
      0.09841000204712541, 0.12189819716717136, 0.146068697129851, 0.16917908230495043,
      0.18936328160310775, 0.20487292924156425, 0.21442154651265724, 0.21728344676356623,
      0.2133370390961744, 0.2032475075128218, 0.18824562576169776, 0.1697798042827404,
      0.14939108336411505, 0.12847668309780547, 0.10815958087399381, 0.08928527664184517,
      0.07237211131724708, 0.05765954486339582, 0.04519310778139268, 0.034862375906614076,
      0.02646429790620925, 0.01976055065871011, 0.014497625541440202, 0.010431344395625536,
      0.007344105820618834, 0.0050433267713796606, 0.003380238096600801, 0.0023453282662102303,
      0.0016257760767322768, 0.0010994015952606343, 0.0007295288198549763, 0.00047502854488705454,
      0.00030349467381250993, 0.00019027712116432243, 0.000117060272007516, 7.066271225122705e-05,
      4.185768534714206e-05, 2.4330098571779935e-05, 1.3876311813171456e-05, 7.76619630690688e-06,
      4.265036243861132e-06, 2.298276708002569e-06, 1.2153071059974925e-06, 6.305885807727271e-07,
      3.21061723139099e-07, 1.6651380328407627e-07]
    - [0.07613847155569128, 0.10052897752926007, 0.13127350302453888, 0.16622735833097113,
      0.20355076298882332, 0.24056902434411578, 0.2743186059557888, 0.30245340819320754,
      0.32323073219373616, 0.3353924403354098, 0.3381914386568892, 0.3313855139445084,
      0.3151683440115421, 0.2904736556741811, 0.25972166736606694, 0.22666630479175723,
      0.19347998739364194, 0.16172240217439748, 0.1325581936967403, 0.10670731849733386,
      0.08445787673321616, 0.06577670221363718, 0.05043843446099175, 0.038086136521300155,
      0.02830699395008158, 0.020693114256182872, 0.01485786556937833, 0.01045541113387223,
      0.007192317242104079, 0.004820212211273951, 0.00316968298482205, 0.0021710438073650603,
      0.001461545510585105, 0.0009617872571571813, 0.0006210777552507759, 0.0003935537857640013,
      0.00024469005926769583, 0.00014929067781430734, 8.937921009323896e-05, 5.2504696411183045e-05,
      3.0266619927831594e-05, 1.7120381897227362e-05, 9.502207181924301e-06, 5.1753493909178305e-06,
      2.7658899871179606e-06, 1.450425268423313e-06, 7.463799151863513e-07, 3.7687807615386653e-07,
      1.867345514908041e-07, 9.438148413063535e-08]
    - [0.15935892767275955, 0.20275844578369925, 0.2527582579532151, 0.3030071719003514,
      0.35021001732819945, 0.3924044118425182, 0.4274267846983639, 0.4531021169348791,
      0.4675133632985788, 0.46944127504925065, 0.4587498477361116, 0.43630993273922297,
      0.4037628276673612, 0.3633088963436716, 0.3164209982164051, 0.2673638340807254,
      0.22201206239318264, 0.18089251297550027, 0.1447522359627818, 0.1139059778520071,
      0.08822506564963346, 0.0672953087104102, 0.050568689437702416, 0.03743056557902508,
      0.027271503349183514, 0.019538888227546784, 0.013743068095885151, 0.009466992504562474,
      0.00636918470218589, 0.0041734274740078126, 0.0027401434039140728, 0.0018467012660664263,
      0.0012066303408977143, 0.0007727129315303482, 0.00048558582631857955, 0.0002994366717337783,
      0.00018117492244992044, 0.0001075710265833181, 6.26729303353348e-05, 3.582799508845676e-05,
      2.0098754383541633e-05, 1.106367814906754e-05, 5.975736596830747e-06, 3.1672875289160846e-06,
      1.6472654279137738e-06, 8.406300375777418e-07, 4.2096923360955843e-07, 2.0685791945437853e-07,
      9.974183161966559e-08, 4.912922005986965e-08]
    - [0.287315862723879, 0.34551080442513604, 0.4068561569035807, 0.4656472462630753,
      0.5188230373217406, 0.562769571657461, 0.5940793919867636, 0.6103278523941087, 0.6102638278468816,
      0.5938079611969117, 0.5623156889601175, 0.5182620824245607, 0.46482258383898045,
      0.40572474327402475, 0.3441033436833425, 0.2823589015231963, 0.22858638359271477,
      0.18200087702443493, 0.14249608502269984, 0.10982442883237557, 0.08338191261409582,
      0.062380028922986004, 0.04599102538228492, 0.03340394407236698, 0.023878766401229237,
      0.016780084377381436, 0.011570347137171222, 0.007808084335115591, 0.005142572553060124,
      0.00332652523926323, 0.0022086814173471357, 0.0014403084746094593, 0.0009148988043267672,
      0.0005701611422306003, 0.0003486794101821666, 0.00020924069473737505, 0.0001232026689193566,
      7.118659341868555e-05, 4.0361171548605245e-05, 2.245365959298067e-05, 1.2257859429843469e-05,
      6.5663781936142525e-06, 3.451426829139169e-06, 1.7802278089372263e-06, 9.010160750442117e-07,
      4.4746052234492516e-07, 2.1806252833018543e-07, 1.0427584173503516e-07, 4.892944271763506e-08,
      2.348730627134935e-08]
    - [0.44089859288806826, 0.5113371329147373, 0.5830606810122752, 0.6470688721945481,
      0.6988556548414152, 0.7346151316591532, 0.7514696789478811, 0.7481066800959684,
      0.7248541899099983, 0.6834577297751164, 0.627160161085882, 0.56011901502123, 0.4868001794598055,
      0.4117301141146744, 0.33791441049848725, 0.26974463630148393, 0.21362940602062713,
      0.16656053303257068, 0.12782601324223433, 0.09664329206878026, 0.07201934822218008,
      0.05290370983174724, 0.038304183166771234, 0.02732055987505579, 0.019174803790712496,
      0.013224560566144107, 0.008945108049123827, 0.00591817469467971, 0.0038334602471899785,
      0.002510133869059767, 0.0016349396314124945, 0.0010307661117796478, 0.0006371121191779811,
      0.0003863859150432032, 0.00022994863662067932, 0.00013428625276544102, 7.694605935681843e-05,
      4.3265860259862464e-05, 2.3872162494039225e-05, 1.2923971685018215e-05, 6.866008957945027e-06,
      3.5792867028393758e-06, 1.8308388971244142e-06, 9.189839071822942e-07, 4.5263249599557505e-07,
      2.187503626180552e-07, 1.0374232216865245e-07, 4.827691294954624e-08, 2.204486455944446e-08,
      1.0312662088544664e-08]
    - [0.6115066367738514, 0.6887240233671756, 0.7610839838822372, 0.8184786957954064,
      0.8565985528349215, 0.872533968011393, 0.8649013078633969, 0.8343557112492082, 0.7833772993509243,
      0.7157553566613511, 0.6364496158963078, 0.5508057886861882, 0.4638691814357539,
      0.3797352346927731, 0.30070992599712587, 0.23569713168402473, 0.18310020599859006,
      0.14004366421967196, 0.10551014401057007, 0.07835501941366624, 0.057374695982162015,
      0.04142022944475068, 0.02947365968185746, 0.020657647608155087, 0.014243316630358663,
      0.009647004104101294, 0.00640542791024464, 0.004167835126075105, 0.0027147611379649303,
      0.001764271954997007, 0.0011050800482373432, 0.0006773969844530161, 0.00040745451887286673,
      0.00024047250336553254, 0.00013926944415223176, 7.914754051414285e-05, 4.413398239170417e-05,
      2.4149766886349266e-05, 1.2967021385986592e-05, 6.8316455959545785e-06, 3.531950121115781e-06,
      1.791791815593276e-06, 8.919121038555216e-07, 4.356730526872116e-07, 2.0882350844745395e-07,
      9.821171728119802e-08, 4.532641323008653e-08, 2.0526539805855163e-08, 9.121474901521314e-09,
      4.158424599356165e-09]
    - [0.7722314346202447, 0.8441925164425806, 0.903986777458907, 0.9420403245451999,
      0.9553710314748416, 0.9429956597725433, 0.9057879169414302, 0.8467278230038526,
      0.7703643707139912, 0.682059765599459, 0.5876983205606671, 0.4928476359234665, 0.40176644801525696,
      0.3168051961007055, 0.24598412979596074, 0.1904002105176289, 0.14525153205128796,
      0.10914842963601837, 0.0808333215733549, 0.05902706277130885, 0.04250796495162135,
      0.030181619695755373, 0.021120457971957295, 0.014554691243331986, 0.009864257817122041,
      0.006565179688943691, 0.0042906633916215305, 0.0027992796575625777, 0.0018116895511676525,
      0.0011274386337207206, 0.0006853936605703912, 0.0004088480956168257, 0.0002393198509201817,
      0.00013745035785695564, 7.746707498305436e-05, 4.284297348983763e-05, 2.324856567502766e-05,
      1.2379891976276928e-05, 6.468819077552759e-06, 3.3165837733939987e-06, 1.668633930304614e-06,
      8.237869780253693e-07, 3.990527400224712e-07, 1.8969234427246957e-07, 8.84808647593133e-08,
      4.049618770841725e-08, 1.8187920833492095e-08, 8.01545744229168e-09, 3.466243056122193e-09,
      1.5400087465999832e-09]
    - [0.8873774269525166, 0.941567470253705, 0.9770240124186008, 0.9866094507853141,
      0.9695728925095505, 0.927365016311626, 0.8631775892912479, 0.781897964223126, 0.6893425058422966,
      0.5914167385645687, 0.49377100169176075, 0.4006193661108546, 0.3146477964873081,
      0.2435906306123331, 0.18812724343094903, 0.14329546849499517, 0.10748835076705998,
      0.07945596781974433, 0.057902574359062355, 0.04161252111234035, 0.02949304613710118,
      0.020607752828886074, 0.014189061372967073, 0.009618589947434376, 0.00641112445917852,
      0.004205611142681032, 0.0027521093743087363, 0.0017722196653358541, 0.0010945250107759553,
      0.000659968984173181, 0.0003904111325635459, 0.00022663393215643834, 0.00012909890060894147,
      7.215568610157825e-05, 3.9575162724812174e-05, 2.1299333896562807e-05, 1.124769279950325e-05,
      5.828610075565288e-06, 2.9638349691206726e-06, 1.4787707445137938e-06, 7.240220858448689e-07,
      3.478456142212842e-07, 1.6397693784299e-07, 7.585481334095706e-08, 3.4432104227275934e-08,
      1.5335898025632395e-08, 6.702842147845729e-09, 2.8746509237361955e-09, 1.209754351618635e-09,
      5.23795519238877e-10]
    - [0.9278141139564978, 0.9555492825730993, 0.9608157065536475, 0.9401837618202762,
      0.8953246841606047, 0.8298190877564984, 0.7484546422313294, 0.6569737140361376,
      0.561255712677544, 0.4664604476074888, 0.3763252584141813, 0.295165988662857, 0.22934198770272252,
      0.17719028256764774, 0.13491637368202122, 0.10112926478044423, 0.07467777475821318,
      0.054356174232901455, 0.03900873748471872, 0.02760747563288322, 0.019266987159759514,
      0.013253581803691114, 0.008981687019566425, 0.005991859192960021, 0.003944285428130232,
      0.002586841274037711, 0.0016522230483286408, 0.0010111999582064367, 0.0006046671546521502,
      0.0003547719184019612, 0.0002042343139204313, 0.00011537516022455557, 6.395739882976771e-05,
      3.4787216070234795e-05, 1.8567468201790137e-05, 9.72471465006952e-06, 4.997527087252879e-06,
      2.5202149218843742e-06, 1.2471177462395141e-06, 6.055292923806428e-07, 2.8851406289207186e-07,
      1.3489087435246463e-07, 6.188133511879811e-08, 2.785742132765894e-08, 1.230558312447643e-08,
      5.33370156027062e-09, 2.268607465602497e-09, 9.46817650166352e-10, 3.877571385005848e-10,
      1.6361563374871626e-10]
    - [0.8827018896909404, 0.882379113386046, 0.8597564330543402, 0.8152310354999855,
      0.7522828050532107, 0.6756419113455776, 0.5905120311522388, 0.5022212250589156,
      0.41533765737024525, 0.3337322697170672, 0.2630619195685319, 0.20599391251257285,
      0.15949952615109916, 0.12152508808927671, 0.09112428288240847, 0.06728421202740215,
      0.0489524473967774, 0.035107744708783285, 0.0248233801329518, 0.017306193617236405,
      0.011894903271781481, 0.00805613731815775, 0.005376101922268258, 0.003551258605117387,
      0.002327164750924171, 0.0014669663054859448, 0.000889081837407094, 0.0005272037418996912,
      0.000306756378247995, 0.00017514882970220838, 9.812226839156413e-05, 5.394262187899163e-05,
      2.9099893015673928e-05, 1.5402851910659284e-05, 8.000461130039413e-06, 4.077744991502928e-06,
      2.0392910742061163e-06, 1.0007889596858956e-06, 4.81940308983092e-07, 2.2772033547257993e-07,
      1.0558798695201845e-07, 4.804088050763192e-08, 2.1447117426938028e-08, 9.395740911512644e-09,
      4.038993774313103e-09, 1.7036507252812026e-09, 7.051671509014742e-10, 2.8640455909965264e-10,
      1.1414444000264392e-10, 4.693752330310654e-11]
    - [0.7641538438064225, 0.7414314641682735, 0.7000425466867921, 0.6432236860539013,
      0.575162434743519, 0.5005117837436309, 0.4236820079329204, 0.3490321282637944, 0.28152658162849653,
      0.22451757755701304, 0.17710297268600003, 0.13748575655248468, 0.10492315706240805,
      0.07876908191604565, 0.05821097599281495, 0.04236577349090706, 0.030380964486451553,
      0.021473285926676418, 0.01495969424288614, 0.010272845352268349, 0.006952419109674217,
      0.004641690009444733, 0.0030746035640109256, 0.0019986157081569233, 0.0012394615580244366,
      0.0007438223357707183, 0.00043744880736450273, 0.0002524172583865204, 0.00014292722931523143,
      7.94162687526653e-05, 4.329629000344733e-05, 2.3163064747851562e-05, 1.2160074269151014e-05,
      6.263640745040319e-06, 3.166077822031324e-06, 1.5703899037930314e-06, 7.642712368559648e-07,
      3.6499899458756087e-07, 1.710500792115921e-07, 7.8652532033471e-08, 3.549002202596927e-08,
      1.571388545048338e-08, 6.826882362331712e-09, 2.9104851499066035e-09, 1.2175544838546456e-09,
      4.997774405030507e-10, 2.0131170390554665e-10, 7.956787213448076e-11, 3.085986039620519e-11,
      1.2366869454207802e-11]
    - [0.6019258730609135, 0.5668636798547404, 0.51861552916071, 0.46166986037993435,
      0.3999778974214857, 0.3378357348462594, 0.279768305904028, 0.22856303715292603,
      0.18423997470846726, 0.1460191533131845, 0.11367007191993145, 0.0869582486359367,
      0.06540973355476108, 0.048408709348497135, 0.0352685433973015, 0.025303012826919897,
      0.01788290984516826, 0.012452909145439919, 0.008543721253174036, 0.005777202463442498,
      0.0038618929079329047, 0.002555566206189188, 0.0016319336873534499, 0.0009959737783867973,
      0.0005921834464134248, 0.00034537079637158246, 0.00019765840202511163, 0.00011099104566434463,
      6.115961430624325e-05, 3.3070450194989395e-05, 1.7545355728238826e-05, 9.134575728995546e-06,
      4.666695371981579e-06, 2.3392731222620782e-06, 1.1506852374649963e-06, 5.554223041310155e-07,
      2.630535711684538e-07, 1.222557292009207e-07, 5.575472746762796e-08, 2.494893384259557e-08,
      1.0955354050312175e-08, 4.720462990155904e-09, 1.9957415486984657e-09, 8.279957978253137e-10,
      3.370792467878823e-10, 1.3464837746344803e-10, 5.2780605247781285e-11, 2.0301304758209117e-11,
      7.662342173278516e-12, 2.9924559939535085e-12]
    - [0.43132384774104354, 0.39428522354454515, 0.3500602525304932, 0.30376082720921654,
      0.25896321784163756, 0.2173683278602345, 0.17944075581925886, 0.1454242644100586,
      0.11566567570450367, 0.09031893257865284, 0.06928439591755538, 0.052243600036826,
      0.038739035796013614, 0.02826178302192178, 0.020293438386089192, 0.014344763168409018,
      0.009984305940508503, 0.006844082689490128, 0.004627039008872748, 0.0030971758946214175,
      0.002025545799493157, 0.0012636960295721001, 0.0007610397802239894, 0.0004486490550947135,
      0.0002594853940306504, 0.0001472723340746029, 8.202225442018389e-05, 4.482138067216542e-05,
      2.4034931614181155e-05, 1.2647338004976997e-05, 6.529832808486327e-06, 3.3083323362848793e-06,
      1.6447923107698066e-06, 8.023491761968803e-07, 3.8407840286986394e-07, 1.804128747831728e-07,
      8.315134502531866e-08, 3.760756045783219e-08, 1.6690467626884084e-08, 7.268079419931326e-09,
      3.1058105139720233e-09, 1.3023088767840078e-09, 5.358146307730889e-10, 2.163312538432046e-10,
      8.570457684886687e-11, 3.3316087199553e-11, 1.2708903942394213e-11, 4.757059104131186e-12,
      1.7472599286767586e-12, 6.65003848255829e-13]
    - [0.2853946786468228, 0.25655705424561326, 0.22526664686796408, 0.19413350668517745,
      0.16411805306259872, 0.13605663437676696, 0.11062312610802921, 0.08825646421779547,
      0.06912801179901798, 0.05317768872344804, 0.0401959864457036, 0.029867703119820822,
      0.021821898246197177, 0.015681981427419084, 0.011087373941436406, 0.007712677024411436,
      0.00528331258997115, 0.0035757480164451258, 0.002378648647506675, 0.0015182209253072293,
      0.0009282886302176492, 0.0005532702571619642, 0.0003234306363499115, 0.00018553463954032982,
      0.00010442676961609623, 5.767677405339049e-05, 3.1260243682827317e-05, 1.6623664030143547e-05,
      8.674916015533813e-06, 4.44224368885245e-06, 2.2319588363356526e-06, 1.1004596278285503e-06,
      5.324231334602636e-07, 2.527493960491813e-07, 1.1774093165137522e-07, 5.382152179401156e-08,
      2.4140073631614112e-08, 1.0624911949187783e-08, 4.588804415034746e-09, 1.9446057810436598e-09,
      8.086632921079851e-10, 3.2998001651704624e-10, 1.3212015445485763e-10, 5.191043132909683e-11,
      2.001337119795634e-11, 7.570962430576697e-12, 2.8105160102919247e-12, 1.0237581667463905e-12,
      3.659297569225307e-13, 1.357265405498257e-13]
    - [0.18543062197729904, 0.1643368175235469, 0.14197111191261855, 0.12024311993685265,
      0.0998768010047502, 0.08139391822645721, 0.06509615174644108, 0.05111139073850243,
      0.03941316988432807, 0.029854727809835307, 0.022221076773640693, 0.01625572683616417,
      0.011688571707278212, 0.00826246180130401, 0.005744838762484539, 0.0039375385381147255,
      0.0026557497746819854, 0.00172831369681881, 0.0010741970836109145, 0.0006477512271317871,
      0.00038274363780602865, 0.00022188611863167018, 0.00012622654906097145, 7.046531810990056e-05,
      3.859607316862534e-05, 2.074498401949223e-05, 1.094171422115368e-05, 5.662401064447722e-06,
      2.875544006336876e-06, 1.4329729217815046e-06, 7.00652459683946e-07, 3.36179672742255e-07,
      1.5828330803633398e-07, 7.312219053057332e-08, 3.314876860172895e-08, 1.4746086283288625e-08,
      6.436358907436749e-09, 2.7568165551000397e-09, 1.1586784812976324e-09, 4.778326614503732e-10,
      1.9337167286625743e-10, 7.678804845111022e-11, 2.991961001807805e-11, 1.1439903438959393e-11,
      4.292090169777309e-12, 1.580085338213715e-12, 5.708163198029255e-13, 2.023431759359092e-13,
      7.038340747283748e-14, 2.544120938039314e-14]
    - [0.1167005336238951, 0.1013926919026764, 0.08585817491113179, 0.07134502527229505,
      0.05819068306164417, 0.04659780228267881, 0.036638951003781096, 0.02829254548428001,
      0.021460167325206128, 0.015989220269330764, 0.011702993499193279, 0.008415322878578126,
      0.005946192216851609, 0.004135792478226575, 0.002827595678554839, 0.0018687795224960422,
      0.0011796115719674043, 0.0007199449512773776, 0.0004299629261719979, 0.00025193250746103994,
      0.00014485729654316806, 8.17228008885337e-05, 4.5242300921995646e-05, 2.4578210379088706e-05,
      1.3100830476003904e-05, 6.852509968020911e-06, 3.5172464855958203e-06, 1.7713277612749262e-06,
      8.753851722060558e-07, 4.245198645591987e-07, 2.0199636285152084e-07, 9.43177027209928e-08,
      4.3215321449673155e-08, 1.9428205483070155e-08, 8.571005237924093e-09, 3.710410810920182e-09,
      1.5760367670649175e-09, 6.569235406816336e-10, 2.686895424315949e-10, 1.0783122020910424e-10,
      4.2466102882490686e-11, 1.6410584471084305e-11, 6.2225330597008906e-12, 2.315338579688111e-12,
      8.453603072859963e-13, 3.0285477384894036e-13, 1.0647094953146815e-13, 3.6728583025875794e-14,
      1.2432752215201126e-14, 4.3796071190669045e-15]
    - [0.07060869618369679, 0.06010811332976306, 0.049862928022117926, 0.040627163519166516,
      0.03251484133343902, 0.025562959125491575, 0.019740868946446416, 0.01497415377095826,
      0.01115640229633143, 0.008162515747497346, 0.005865919949045124, 0.004144689923772244,
      0.0028727419088664693, 0.0019237750492449833, 0.0012303517313728884, 0.0007596227473319681,
      0.00045858279612525336, 0.0002715869428991754, 0.00015781450784067272, 8.998701051031226e-05,
      5.0352015019543804e-05, 2.7643981116604696e-05, 1.4893024170676865e-05, 7.873527215992374e-06,
      4.084122577212871e-06, 2.0788850812869118e-06, 1.0383995147085335e-06, 5.089105648224011e-07,
      2.4474993720302835e-07, 1.1550539922108823e-07, 5.348459155338723e-08, 2.4302962323222757e-08,
      1.0836389646202728e-08, 4.740895891893618e-09, 2.035355880660164e-09, 8.574552384937579e-10,
      3.5443505730140957e-10, 1.437692533072349e-10, 5.7224607345134475e-11, 2.2348966409879726e-11,
      8.565174120945816e-12, 3.2210591714225048e-12, 1.1885644384299759e-12, 4.303788227560562e-13,
      1.529181737254119e-13, 5.33129285581737e-14, 1.823938155370493e-14, 6.122996631798169e-15,
      2.017012098868644e-15, 6.924314564421289e-16]
    - [0.04111477529496423, 0.034268198045241144, 0.027825383193363612, 0.022209310042647385,
      0.01742302265081743, 0.013432376415048842, 0.010173869360920159, 0.0075688625806680275,
      0.005531122141087353, 0.003970699057480602, 0.002788456178420979, 0.0018867733390022852,
      0.0012191823572675561, 0.0007609934190439607, 0.00046437374022657634, 0.0002779369060127415,
      0.0001632339922120201, 9.407605360095146e-05, 5.3198328421922044e-05, 2.9519687160132242e-05,
      1.6074210340694897e-05, 8.588043687087142e-06, 4.502538314833249e-06, 2.3164595519553592e-06,
      1.169324426394689e-06, 5.792254049299344e-07, 2.815544923736e-07, 1.3428277790736011e-07,
      6.28466748592283e-08, 2.886309285655088e-08, 1.3006191078243903e-08, 5.751240456052812e-09,
      2.4955587021928244e-09, 1.0624890462738543e-09, 4.439001222816413e-10, 1.8198568669626223e-10,
      7.320543250568622e-11, 2.8897050830879853e-11, 1.1193120818833554e-11, 4.254090046803409e-12,
      1.5865957888574106e-12, 5.806436347992722e-13, 2.085040831220605e-13, 7.347229245540394e-14,
      2.5404617804304242e-14, 8.619200194952703e-15, 2.869626686028422e-15, 9.374760464967544e-16,
      3.005287610110816e-16, 1.0054367099533952e-16]
    - [0.023001283898788562, 0.018754687628179334, 0.014892403632506839, 0.01163241306179956,
      0.008934675400566925, 0.006746241172104447, 0.005006035955339645, 0.0036466122562826687,
      0.002588231592364946, 0.0017626882293529707, 0.001148059472838155, 0.0007238768971748014,
      0.0004463952093729162, 0.0002700356702969682, 0.00016029542194849705, 9.336308147752338e-05,
      5.3360562541045515e-05, 2.992745272428475e-05, 1.6469086640046175e-05, 8.893324601826413e-06,
      4.712625251210638e-06, 2.4502385555800465e-06, 1.2501220257528942e-06, 6.25893694943698e-07,
      3.074622086875677e-07, 1.4821262121614434e-07, 7.011015267443059e-08, 3.254015625571472e-08,
      1.4820487425957782e-08, 6.623749726905787e-09, 2.9046381931068887e-09, 1.249926007328321e-09,
      5.278024897294905e-10, 2.1867995270258135e-10, 8.891000609546255e-11, 3.5471820049535955e-11,
      1.3885784377234268e-11, 5.334104180125631e-12, 2.0106664380797812e-12, 7.436633541497713e-13,
      2.6990868875975387e-13, 9.612605141631467e-14, 3.35913039918394e-14, 1.1519052436222998e-14,
      3.8760261247923354e-15, 1.2797403501210642e-15, 4.1463042158500257e-16, 1.3181863379874856e-16,
      4.1122929529563526e-17, 1.3407665103392484e-17]
    - [0.01230156552114842, 0.00980681499234788, 0.007610171329549995, 0.005813439765809615,
      0.004368809108359235, 0.0032173908715383195, 0.002295865191005699, 0.001567773919600881,
      0.001027180588197845, 0.0006537430102138556, 0.0004074097971105457, 0.0002490959623582921,
      0.00014943623910277956, 8.7969598292281e-05, 5.081751459038638e-05, 2.8803704330533006e-05,
      1.602043970544919e-05, 8.743889312222625e-06, 4.68258077357635e-06, 2.46071191933361e-06,
      1.2689379915692084e-06, 6.42046864068761e-07, 3.1878041538100015e-07, 1.553175986186352e-07,
      7.424935729577561e-08, 3.4831085522909967e-08, 1.603406352372626e-08, 7.242077808162201e-09,
      3.2098660189528e-09, 1.3960764398061735e-09, 5.957693990301317e-10, 2.494889520750376e-10,
      1.0252252984390819e-10, 4.1336882131624307e-11, 1.6355365378526923e-11, 6.350003266768856e-12,
      2.419032809197343e-12, 9.043024358713249e-13, 3.3172110338812215e-13, 1.193961489340306e-13,
      4.217078338926323e-14, 1.4615604148460235e-14, 4.970309094333846e-15, 1.6586477161747484e-15,
      5.431314619163556e-16, 1.7451027149427714e-16, 5.502260647077084e-17, 1.7023061488188764e-17,
      5.168044986700034e-18, 1.6420856454193115e-18]
    - [0.00623569016907583, 0.004861967812445554, 0.0036823310768802444, 0.0027238450613734783,
      0.0019413180653984972, 0.0013246633673541217, 0.0008724470588215586, 0.000560536172142622,
      0.0003530290993109331, 0.0002181404857579365, 0.00013226484201895764, 7.869672999771143e-05,
      4.594378527480653e-05, 2.6319905083325273e-05, 1.4796057008300074e-05, 8.16134590575319e-06,
      4.417420457775902e-06, 2.3462799160520873e-06, 1.2227602579105014e-06, 6.253133139763817e-07,
      3.138037783415185e-07, 1.5451312023299032e-07, 7.465710261723146e-08, 3.539818802823082e-08,
      1.64677372401676e-08, 7.517771218457e-09, 3.3678020796981073e-09, 1.4802907076683945e-09,
      6.384863205505711e-10, 2.7024318786385155e-10, 1.1222887647765201e-10, 4.573604506164389e-11,
      1.828973731429365e-11, 7.17640162163066e-12, 2.763186098540833e-12, 1.044010096720437e-12,
      3.870377927253075e-13, 1.408011434285353e-13, 5.026277332057619e-14, 1.7605344631332813e-14,
      6.0512729976219146e-15, 2.0409516424613544e-15, 6.754297813621612e-16, 2.1934706558662622e-16,
      6.989779892340723e-17, 2.1855482502995738e-17, 6.705967272595208e-18, 2.0190115502179777e-18,
      5.964977355305465e-19, 1.8470503299565245e-19]
    - [0.0029401394245204744, 0.0021967690595400963, 0.0015555976485309255, 0.0010606414787179767,
      0.0007031524205428931, 0.00045626810790964315, 0.0002903970484770001, 0.0001813560536968539,
      0.00011114137985408041, 6.683147308176668e-05, 3.943392778125899e-05, 2.2833010250054518e-05,
      1.2972214571616033e-05, 7.231902033249463e-06, 3.956353392080062e-06, 2.1236929808561297e-06,
      1.1186121961432866e-06, 5.78191230689391e-07, 2.932336847732329e-07, 1.4593218463153953e-07,
      7.12676506087708e-08, 3.41491974773799e-08, 1.6057100885461e-08, 7.408971121390056e-09,
      3.3542209287408734e-09, 1.4901421736524513e-09, 6.496299325060745e-10, 2.7787363667390746e-10,
      1.1663604761214395e-10, 4.8041528687449315e-11, 1.9415453701498414e-11, 7.699852413840414e-12,
      2.996485133038906e-12, 1.144174489308045e-12, 4.287227458214656e-13, 1.5763474715423588e-13,
      5.686977308712157e-14, 2.013330943014452e-14, 6.994171864416751e-15, 2.3840493907021953e-15,
      7.97440574461889e-16, 2.6173702592160335e-16, 8.429338993771454e-17, 2.663949625428516e-17,
      8.2611126608814e-18, 2.513716576865379e-18, 7.505821039173455e-19, 2.1991580606570327e-19,
      6.322776330032491e-20, 1.9079990766966096e-20]
    - [0.001154652052772847, 0.0008042920532924608, 0.000537796664066189, 0.0003525739548933524,
      0.0002267896584228745, 0.00014315233704137489, 8.866227175302708e-05, 5.388393647055909e-05,
      3.213541464383405e-05, 1.8804856467000756e-05, 1.0797914672864109e-05, 6.084345837446315e-06,
      3.3639203885328463e-06, 1.8250088938708946e-06, 9.716019849252528e-07, 5.075349024998811e-07,
      2.60156449792838e-07, 1.3086014984806144e-07, 6.45848471304197e-08, 3.127870237402665e-08,
      1.4865206661979451e-08, 6.9317018859227315e-09, 3.1718115486841377e-09, 1.4242263204587896e-09,
      6.274709662748101e-10, 2.7127548125445046e-10, 1.150879168634633e-10, 4.790622085089409e-11,
      1.9568531121390472e-11, 7.843738682228154e-12, 3.0848546590154124e-12, 1.1905576504917417e-12,
      4.5088005243876015e-13, 1.6754135385711433e-13, 6.109239500466353e-14, 2.185966215183564e-14,
      7.674566469600262e-15, 2.6440422477090575e-15, 8.938618195654739e-16, 2.965037574625745e-16,
      9.651485165178218e-17, 3.0827751325423686e-17, 9.661644842445833e-18, 2.971422604751368e-18,
      8.96722000536407e-19, 2.655317481830909e-19, 7.715768990339342e-20, 2.199977915494613e-20,
      6.155326205670192e-21, 1.8101802663038415e-21]
    - [0.00038244088150118656, 0.00025864884403094653, 0.00016816075994491268, 0.00010727542321201013,
      6.715094902696242e-05, 4.124850427353905e-05, 2.486162336022707e-05, 1.470384137503994e-05,
      8.533678299855566e-06, 4.859630479631939e-06, 2.7155260987362145e-06, 1.489048511913337e-06,
      8.011641912667421e-07, 4.229817907187355e-07, 2.1914216355871206e-07, 1.1139977934594216e-07,
      5.556916615222536e-08, 2.7201168538069303e-08, 1.3064465594242434e-08, 6.15730414770804e-09,
      2.8476964625853463e-09, 1.2922409117874815e-09, 5.754291405820912e-10, 2.514457782895305e-10,
      1.0780523277510481e-10, 4.5356299495527575e-11, 1.8725682971192225e-11, 7.585438907754358e-12,
      3.015281724149578e-12, 1.176179620297813e-12, 4.5015917516483093e-13, 1.6906849808579733e-13,
      6.230948358782007e-14, 2.2531806657643615e-14, 7.99543343544547e-15, 2.7840637258626307e-15,
      9.511969382216684e-16, 3.189083183697853e-16, 1.0491768755430415e-16, 3.386798740057397e-17,
      1.0728381315610504e-17, 3.3347460449905905e-18, 1.0170747053357294e-18, 3.044016995585472e-19,
      8.939666974552051e-20, 2.5760888369362032e-20, 7.2845790888394e-21, 2.0212704786605117e-21,
      5.503494841437344e-22, 1.5772833807815892e-22]
    - [0.00011578836879917423, 7.631483159037396e-05, 4.82841256883501e-05, 2.9975111856942508e-05,
      1.8259698242047798e-05, 1.0915170195363555e-05, 6.402250387599615e-06, 3.6848078566307376e-06,
      2.0811393940563504e-06, 1.1533178559235172e-06, 6.271632690946847e-07, 3.346696630593063e-07,
      1.7523057856649658e-07, 9.003075702949281e-08, 4.5391657444051874e-08, 2.2455115435889896e-08,
      1.0900482118947528e-08, 5.19254481716316e-09, 2.426974466387229e-09, 1.1131278015722728e-09,
      5.00989916038975e-10, 2.2123795764842542e-10, 9.587135621448055e-11, 4.076826538265582e-11,
      1.7009775909930947e-11, 6.964296142638568e-12, 2.798067247208355e-12, 1.1030166339826985e-12,
      4.2668768430116125e-13, 1.6197080024908898e-13, 6.03267667495551e-14, 2.2048929222569735e-14,
      7.90787555179444e-15, 2.782803594224277e-15, 9.60969086648912e-16, 3.2563227426947167e-16,
      1.0826786673617275e-16, 3.532448581666345e-17, 1.1309400314050633e-17, 3.552721154239703e-18,
      1.0951832651729848e-18, 3.3128077194627267e-19, 9.832573065653076e-20, 2.8637972462353576e-20,
      8.184598886587593e-21, 2.2951853376900835e-21, 6.316001921166163e-22, 1.7054660916403953e-22,
      4.518961050459842e-23, 1.2621476785002562e-23]
    - [3.2196383524472754e-05, 2.0680046817568253e-05, 1.2732929002289128e-05, 7.692466677040856e-06,
      4.560151515899477e-06, 2.652754463630725e-06, 1.5141889155939928e-06, 8.480922989446167e-07,
      4.661334921954789e-07, 2.513848031118203e-07, 1.3303058001626277e-07, 6.908250566934222e-08,
      3.5199986362369886e-08, 1.7599663638586097e-08, 8.635159667080593e-09, 4.157100162907548e-09,
      1.9638204084681264e-09, 9.103684143575973e-10, 4.1407880406497115e-10, 1.8481775409953834e-10,
      8.094844462165094e-11, 3.478724453903913e-11, 1.4670000408936084e-11, 6.070778030136714e-12,
      2.464912901867707e-12, 9.821121449654035e-13, 3.839926084577841e-13, 1.4730844465206534e-13,
      5.54544695575525e-14, 2.048538078336771e-14, 7.425030265779218e-15, 2.6409279166566443e-15,
      9.217427612044845e-16, 3.156554779688923e-16, 1.0607695816846786e-16, 3.4980011531508454e-17,
      1.1318084996275689e-17, 3.5936029060955925e-18, 1.1196303930771496e-18, 3.422765057420133e-19,
      1.0267947327946608e-19, 3.0225530226147665e-20, 8.730231226047975e-21, 2.4744671730281654e-21,
      6.8820479667836565e-22, 1.8781009023127864e-22, 5.029493826287859e-23, 1.3216181082144364e-23,
      3.407868810493341e-24, 9.275874275481417e-25]
    - [8.222303129386022e-06, 5.146812184095394e-06, 3.083873098766636e-06, 1.8130704100413054e-06,
      1.0459458106474872e-06, 5.92117410804588e-07, 3.2890593144375406e-07, 1.7927330623058822e-07,
      9.588787239200459e-08, 5.032378047047739e-08, 2.5915917535430704e-08, 1.3096765501926164e-08,
      6.4941053682212294e-09, 3.15981800082041e-09, 1.5087210119487007e-09, 7.068217756775556e-10,
      3.2493916976159186e-10, 1.465879745868046e-10, 6.488510753565597e-11, 2.8182958573555293e-11,
      1.2012468664118192e-11, 5.023711083062944e-12, 2.061653217746006e-12, 8.302534892799593e-13,
      3.2805661484183493e-13, 1.2720060245734216e-13, 4.839849050748556e-14, 1.806830702167317e-14,
      6.619226442289759e-15, 2.379554135219442e-15, 8.393259335390055e-16, 2.9051584675082993e-16,
      9.86742605289906e-17, 3.288428026113128e-17, 1.0754170887748456e-17, 3.4510932123159084e-18,
      1.0866521853459886e-18, 3.357596920843682e-19, 1.0180146239260439e-19, 3.028567745299019e-20,
      8.841474540558304e-21, 2.532770633725319e-21, 7.119156594422237e-22, 1.963655786088713e-22,
      5.31474247391917e-23, 1.411446162055212e-23, 3.67832874175823e-24, 9.406176143723998e-25,
      2.3603226436969903e-25, 6.261000950560041e-26]
    - [1.9283967063576793e-06, 1.1763637382641473e-06, 6.859321915051004e-07, 3.9244628496414655e-07,
      2.203208519987159e-07, 1.2137664096656826e-07, 6.561148299318163e-08, 3.4802035201624524e-08,
      1.8114800765007216e-08, 9.251752455071066e-09, 4.636584720527271e-09, 2.2802188278448944e-09,
      1.1003039502366163e-09, 5.209982632479359e-10, 2.420828429793728e-10, 1.1036868252188403e-10,
      4.9376337123508897e-11, 2.1676842034226545e-11, 9.337348379240248e-12, 3.946807835784954e-12,
      1.6370899134954238e-12, 6.6626313699855e-13, 2.6608329630668935e-13, 1.042782107606834e-13,
      4.0097059588910654e-14, 1.512981997432945e-14, 5.602182782102087e-15, 2.0352782182773563e-15,
      7.255952434274742e-16, 2.538420951080094e-16, 8.713237696473146e-17, 2.9349425988909896e-17,
      9.700955913373367e-18, 3.1461531297451303e-18, 1.0012656440344345e-18, 3.126870796270425e-19,
      9.581305106640787e-20, 2.881001840215274e-20, 8.500605465899299e-21, 2.4610135303834787e-21,
      6.991691781809756e-22, 1.9491008088202519e-22, 5.331480817000369e-23, 1.4310853376245482e-23,
      3.7693221934729464e-24, 9.741508607095844e-25, 2.47054806476748e-25, 6.14804078128952e-26,
      1.5013307624311216e-26, 3.8810495854688395e-27]
    - [4.153742329328524e-07, 2.4693645612017446e-07, 1.4012194138887707e-07, 7.801642551460716e-08,
      4.26228311774762e-08, 2.285086641427014e-08, 1.2020658977479342e-08, 6.204887758626353e-09,
      3.14299518140837e-09, 1.5621222664494364e-09, 7.618510737658455e-10, 3.6461058885267866e-10,
      1.712167650739406e-10, 7.889523175363495e-11, 3.567462010953584e-11, 1.5827855253368518e-11,
      6.890899985951707e-12, 2.9439738991243553e-12, 1.2340773195727448e-12, 5.076281005946144e-13,
      2.049052432707796e-13, 8.115348780727639e-14, 3.1539868759788714e-14, 1.2028644951903136e-14,
      4.5010778725870155e-15, 1.6527936159443155e-15, 5.955565508660296e-16, 2.1055733825406746e-16,
      7.305028079520973e-17, 2.4869781610718276e-17, 8.307469494377625e-18, 2.7231381265337172e-18,
      8.759220421856496e-19, 2.7644685061717755e-19, 8.561738714594598e-20, 2.6019770228600698e-20,
      7.75888037904602e-21, 2.2703812284563498e-21, 6.519074994316899e-22, 1.836669372827559e-22,
      5.0778529845568015e-23, 1.377567902888731e-23, 3.6669706161009045e-24, 9.578686876389128e-25,
      2.455186975216037e-25, 6.174878177702033e-26, 1.523969756346212e-26, 3.690631174646314e-27,
      8.770445779188375e-28, 2.209504483284031e-28]
    - [8.217258680298407e-08, 4.760724268863998e-08, 2.6289077200681854e-08, 1.4244135939004218e-08,
      7.573091790106838e-09, 3.951067632147284e-09, 2.0226509103883633e-09, 1.0160321562828457e-09,
      5.008389586439136e-10, 2.422424649401005e-10, 1.1497044268814974e-10, 5.3545904877399555e-11,
      2.4469446058660945e-11, 1.0972598097594878e-11, 4.8283521637627624e-12, 2.0846949620541877e-12,
      8.832370102731164e-13, 3.6721138122188313e-13, 1.4979779270529112e-13, 5.996385756919702e-14,
      2.3554714562701383e-14, 9.078473480843205e-15, 3.4335738045843535e-15, 1.2743363654153763e-15,
      4.640499847314256e-16, 1.6582413028197505e-16, 5.814775782594275e-17, 2.0006043753748702e-17,
      6.7545059334191496e-18, 2.237816825962654e-18, 7.27448384912064e-19, 2.320512782164802e-19,
      7.263745426863945e-20, 2.230938877721217e-20, 6.723863071228645e-21, 1.9885715108795716e-21,
      5.770556237319113e-22, 1.6432296945364442e-22, 4.5916241306251865e-23, 1.258902807165234e-23,
      3.387054667689228e-24, 8.942026736923551e-25, 2.3163876683274596e-25, 5.888309867741313e-26,
      1.4687575657469422e-26, 3.594800592848438e-27, 8.633832611798651e-28, 2.0347393662979186e-28,
      4.7055586181330227e-29, 1.1552735176295166e-29]
    - [1.492914143275497e-08, 8.429102081595033e-09, 4.529653741741049e-09, 2.388397666034421e-09,
      1.23573291472273e-09, 6.274031908020051e-10, 3.1256047561279463e-10, 1.5279229117216535e-10,
      7.329476548026824e-11, 3.44989596079776e-11, 1.5933925791472545e-11, 7.221771020802886e-12,
      3.2116074405411485e-12, 1.4014856496870865e-12, 6.00148862116594e-13, 2.521642008038108e-13,
      1.0396784408489703e-13, 4.206479511530754e-14, 1.66989407700453e-14, 6.505099438425546e-15,
      2.4866982402025265e-15, 9.326934695389003e-16, 3.432838396087671e-16, 1.239857901886472e-16,
      4.3937310145379296e-17, 1.5279083231590874e-17, 5.2139085193686146e-18, 1.7457116641702232e-18,
      5.73569107854747e-19, 1.8492582517948954e-19, 5.850002878747393e-20, 1.816012051447333e-20,
      5.531924468701389e-21, 1.6534237211469938e-21, 4.84949167659059e-22, 1.3957236462263073e-22,
      3.941456759269115e-23, 1.0922403802459876e-23, 2.9700731730773007e-24, 7.924536806792186e-25,
      2.0748406913275105e-25, 5.330640320610957e-26, 1.3438027501228973e-26, 3.324266270869124e-27,
      8.069304961286745e-28, 1.921948217150046e-28, 4.492120190734829e-29, 1.0302376002031509e-29,
      2.3185751388041782e-30, 5.547473241990549e-31]
    - [2.4910303477720564e-09, 1.3706479177566693e-09, 7.167884194777453e-10, 3.678014855847318e-10,
      1.85187778100913e-10, 9.149877821000176e-11, 4.435917867004084e-11, 2.110239490830401e-11,
      9.851086393430697e-12, 4.512300684621166e-12, 2.028129534012779e-12, 8.945352908382015e-13,
      3.871302299192721e-13, 1.6440088487478763e-13, 6.851021777372974e-14, 2.801306682272583e-14,
      1.1239762390235765e-14, 4.4254530263678726e-15, 1.709656048748978e-15, 6.481188130504425e-16,
      2.4110412504339426e-16, 8.800378577753688e-17, 3.1520757352984447e-17, 1.107888525488794e-17,
      3.820660789671865e-18, 1.2929543086614826e-18, 4.2936847392020024e-19, 1.3990077672444996e-19,
      4.473157910750611e-20, 1.4034821975096173e-20, 4.320622153944252e-21, 1.305238273385268e-21,
      3.8692623817350843e-22, 1.125426063729389e-22, 3.2122540730407983e-23, 8.996922345312944e-24,
      2.4724764716793676e-24, 6.6676761048625e-25, 1.7644293815411655e-25, 4.5813332554940184e-26,
      1.1673030483033012e-26, 2.9184960399185682e-27, 7.159721335756509e-28, 1.7236030838366671e-28,
      4.071537637153669e-29, 9.437237235577419e-30, 2.146522392491332e-30, 4.790736862130983e-31,
      1.0492222076723931e-31, 2.446481447208211e-32]
    - [3.8173979850128786e-10, 2.046985390992861e-10, 1.041744439488807e-10, 5.201930617276706e-11,
      2.5488499106922536e-11, 1.2255417256320376e-11, 5.78198777430015e-12, 2.6767405877219204e-12,
      1.216016677846069e-12, 5.420436997204573e-13, 2.3708977464511293e-13, 1.0176430684308349e-13,
      4.285839971070632e-14, 1.7711848208783824e-14, 7.182835895706836e-15, 2.858130924969633e-15,
      1.115987827314456e-15, 4.2760318168845195e-16, 1.6075807804265308e-16, 5.930612540688085e-17,
      2.1469920180809788e-17, 7.626196823372549e-18, 2.658178639464985e-18, 9.092105152800747e-19,
      3.051319835883331e-19, 1.004877897940734e-19, 3.247439996900746e-20, 1.029702988003384e-20,
      3.203958945947311e-21, 9.782739440353577e-22, 2.9307632143376976e-22, 8.615988472037441e-23,
      2.485560597459576e-23, 7.035484471413386e-24, 1.954194532974208e-24, 5.326387308126793e-25,
      1.4244650692581534e-25, 3.7383072833290974e-26, 9.626881997859348e-27, 2.4325071035787158e-27,
      6.03151924547386e-28, 1.4675167674730948e-28, 3.5034905354965856e-29, 8.207728026322039e-30,
      1.8867962910256943e-30, 4.255908655726839e-31, 9.420277892804902e-32, 2.046027533660488e-32,
      4.360718064985808e-33, 9.909069455621106e-34]
    - [5.3725478200153176e-11, 2.8075532627133648e-11, 1.3904514528210286e-11, 6.756784378324174e-12,
      3.221815250092418e-12, 1.5075278280828835e-12, 6.921421060433774e-13, 3.1182092156257484e-13,
      1.3785399718997625e-13, 5.979914827254974e-14, 2.5453903115827783e-14, 1.0632071954992599e-14,
      4.357518551084845e-15, 1.7524597051591217e-15, 6.916095301166983e-16, 2.6781075214232743e-16,
      1.0176213573802938e-16, 3.794447507149814e-17, 1.3882295731989032e-17, 4.983895223965319e-18,
      1.7558226509341457e-18, 6.06930681779369e-19, 2.0587144469678213e-19, 6.85262969173274e-20,
      2.2380068506704406e-20, 7.172455111182035e-21, 2.255675100516753e-21, 6.960304645780355e-22,
      2.107580073232181e-22, 6.26236667669497e-23, 1.8257428305296937e-23, 5.223298514739151e-24,
      1.466374698836704e-24, 4.0392011120682812e-25, 1.0918176931880609e-25, 2.895982561186163e-26,
      7.536954071026922e-27, 1.924863454941765e-27, 4.823823891847688e-28, 1.1861531824564204e-28,
      2.862162218433639e-29, 6.776906038523374e-30, 1.5744548323233791e-30, 3.589492747111804e-31,
      8.030008451345841e-32, 1.7626421538028264e-32, 3.796788748197687e-33, 8.02500032478559e-34,
      1.6644585030647174e-34, 3.685939875394779e-35]
    - [6.947066403746808e-12, 3.5379494468501523e-12, 1.7051515654940537e-12, 8.063623541572705e-13,
      3.7417420378316335e-13, 1.7038116138469436e-13, 7.612626682315192e-14, 3.33754814855058e-14,
      1.4359015969925806e-14, 6.061545084518945e-15, 2.5108788259845825e-15, 1.0206393328973095e-15,
      4.070770932105706e-16, 1.593193357836903e-16, 6.118774407225826e-17, 2.3057621610591345e-17,
      8.526204364984504e-18, 3.0938631532628677e-18, 1.1015313685715347e-18, 3.8484646980516695e-19,
      1.319417612555934e-19, 4.4383725008228974e-20, 1.4650882804240816e-20, 4.7457840463009724e-21,
      1.508325752922934e-21, 4.704187241472807e-22, 1.4397143473278956e-22, 4.323257085329032e-23,
      1.2739427840747423e-23, 3.683726333357812e-24, 1.0451328435713703e-24, 2.9097773893321318e-25,
      7.949556546645397e-26, 2.1309656430941933e-26, 5.605497001759304e-27, 1.4469148211894648e-27,
      3.66459443639637e-28, 9.107789875876655e-29, 2.2211993912967134e-29, 5.315203615709441e-30,
      1.2481201614232757e-30, 2.875918963040888e-31, 6.502171387009868e-32, 1.4425946352510077e-32,
      3.140582896664018e-33, 6.708747356988528e-34, 1.406296011849181e-34, 2.892600095223235e-35,
      5.838480695671883e-36, 1.2600204154562812e-36]
    - [9.655614589391018e-13, 4.800953008654453e-13, 2.2561148125800524e-13, 1.0402802498300223e-13,
      4.706692793553668e-14, 2.0897074172982556e-14, 9.103750424288524e-15, 3.891663225118478e-15,
      1.632504133860341e-15, 6.719467399730233e-16, 2.7139332776496176e-16, 1.0756416575520783e-16,
      4.1830579145127584e-17, 1.5962745891782087e-17, 5.977580796578367e-18, 2.1963291304551456e-18,
      7.918821478143118e-19, 2.80173989918284e-19, 9.726251252199013e-20, 3.313279112152566e-20,
      1.1075789492572894e-20, 3.632771358552401e-21, 1.1692301643840718e-21, 3.6928875982513012e-22,
      1.1443929234318075e-22, 3.4800582834736134e-23, 1.0384848155664099e-23, 3.0405824222240503e-24,
      8.736098904119959e-25, 2.4630707001991693e-25, 6.813698547226869e-26, 1.8496650264715015e-26,
      4.927176542110472e-27, 1.287815265144383e-27, 3.303034774095593e-28, 8.31311688745944e-29,
      2.052904468446789e-29, 4.974824048141067e-30, 1.18297119188842e-30, 2.7601229581754516e-31,
      6.319559719489555e-32, 1.4198058736653839e-32, 3.12991567481138e-33, 6.770807048442358e-34,
      1.437236660385701e-34, 2.993514477235212e-35, 6.118409930622564e-36, 1.2270778665181016e-36,
      2.4149378129734953e-37, 5.088397667662982e-38]
    central_value: [2.837480516296651e-09, -1.8607464155872002e-10]


ATLAS CMS LHCb combination Bs->mumu 2020:
  experiment: ATLAS CMS LHCb
  inspire: LHCb:2020zud
  url: http://cds.cern.ch/record/2727207
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [1.0500816548720736e-09, 1.1296257207292277e-09, 1.2091697865863815e-09,
      1.2887138524435356e-09, 1.3682579183006896e-09, 1.4478019841578437e-09,
      1.5273460500149975e-09, 1.6068901158721515e-09, 1.6864341817293054e-09,
      1.7659782475864594e-09, 1.8455223134436135e-09, 1.9250663793007675e-09,
      2.0046104451579216e-09, 2.0841545110150756e-09, 2.1636985768722297e-09,
      2.2432426427293833e-09, 2.3227867085865374e-09, 2.4023307744436914e-09,
      2.481874840300845e-09, 2.561418906157999e-09, 2.640962972015153e-09,
      2.720507037872307e-09, 2.8000511037294613e-09, 2.8795951695866153e-09,
      2.9591392354437694e-09, 3.0386833013009234e-09, 3.1182273671580775e-09,
      3.1977714330152315e-09, 3.2773154988723856e-09, 3.3568595647295388e-09,
      3.436403630586693e-09, 3.515947696443847e-09, 3.595491762301001e-09,
      3.675035828158155e-09, 3.754579894015309e-09, 3.834123959872463e-09,
      3.913668025729617e-09, 3.993212091586771e-09, 4.072756157443925e-09,
      4.152300223301079e-09, 4.231844289158233e-09, 4.311388355015387e-09,
      4.390932420872541e-09, 4.470476486729695e-09, 4.550020552586849e-09,
      4.629564618444003e-09, 4.709108684301157e-09, 4.788652750158311e-09,
      4.868196816015465e-09, 4.947740881872619e-09]
    - [0.0, 1.0321675138456871e-11, 2.0643350276913742e-11,
      3.0965025415370614e-11, 4.1286700553827485e-11, 5.1608375692284356e-11,
      6.193005083074123e-11, 7.22517259691981e-11, 8.257340110765497e-11,
      9.289507624611183e-11, 1.0321675138456871e-10, 1.1353842652302559e-10,
      1.2386010166148245e-10, 1.3418177679993932e-10, 1.445034519383962e-10,
      1.5482512707685307e-10, 1.6514680221530994e-10, 1.754684773537668e-10,
      1.8579015249222367e-10, 1.9611182763068056e-10, 2.0643350276913742e-10,
      2.167551779075943e-10, 2.2707685304605118e-10, 2.37398528184508e-10,
      2.477202033229649e-10, 2.580418784614218e-10, 2.6836355359987864e-10,
      2.7868522873833553e-10, 2.890069038767924e-10, 2.9932857901524926e-10,
      3.0965025415370615e-10, 3.19971929292163e-10, 3.302936044306199e-10,
      3.4061527956907677e-10, 3.509369547075336e-10, 3.612586298459905e-10,
      3.7158030498444734e-10, 3.8190198012290423e-10, 3.922236552613611e-10,
      4.0254533039981796e-10, 4.1286700553827485e-10, 4.2318868067673174e-10,
      4.335103558151886e-10, 4.4383203095364547e-10, 4.5415370609210236e-10,
      4.644753812305592e-10, 4.74797056369016e-10, 4.85118731507473e-10,
      4.954404066459298e-10, 5.057620817843867e-10]
    y:
    - [3.223965761533665e-07, 4.005025060281392e-07, 4.965737077442019e-07,
      6.02408547058762e-07, 7.153430571257346e-07, 8.318741634765585e-07,
      9.478017878267635e-07, 1.0584814727456412e-06, 1.1591428641353829e-06,
      1.2452423678501452e-06, 1.3128123470189042e-06, 1.3587685963680841e-06,
      1.3811426599468184e-06, 1.3792150325170054e-06, 1.3535378113340775e-06,
      1.3058489092244037e-06, 1.2388924210370643e-06, 1.1561694028422337e-06,
      1.0616490333307198e-06, 9.594714776039138e-07, 8.536710843622011e-07,
      7.479427109225252e-07, 6.454662225291205e-07, 5.487958785430362e-07,
      4.598135867376625e-07, 3.7973863220658736e-07, 3.091830055701768e-07,
      2.482377353091923e-07, 1.9657688698250378e-07, 1.5356728274841653e-07,
      1.1837334616600798e-07, 9.005006117485562e-08, 6.761975516705274e-08,
      5.01309909951503e-08, 3.669990615110409e-08, 2.653578359778027e-08,
      1.895349183598733e-08, 1.3375773932586913e-08, 9.328315119192276e-09,
      6.43020444643944e-09, 4.381945989532881e-09, 2.9526654968668157e-09,
      1.967668705764286e-09, 1.2970811548429917e-09, 8.459571744626738e-10,
      5.459918982584959e-10, 3.4879745588149904e-10, 2.205996468718649e-10,
      1.3817374979641656e-10, 8.906954110636318e-11]
    - [1.384464766684972e-06, 1.7075493103402096e-06, 2.101151350605215e-06,
      2.530207787628627e-06, 2.982907634516928e-06, 3.4442667328461874e-06,
      3.89681766318074e-06, 4.321726210343831e-06, 4.700136486841142e-06,
      5.014605359610394e-06, 5.250469014270109e-06, 5.396989407453273e-06,
      5.448155299248588e-06, 5.403056917951473e-06, 5.265807590568631e-06,
      5.0450410428607e-06, 4.753061089317476e-06, 4.4047545471641975e-06,
      4.016394752389318e-06, 3.604461570353584e-06, 3.1845867059214587e-06,
      2.77070493041393e-06, 2.374458065585555e-06, 2.0048646454838032e-06,
      1.668238628586761e-06, 1.3683179055731803e-06, 1.1065527095737268e-06,
      8.824934818706859e-07, 6.942255619419784e-07, 5.388059955988518e-07,
      4.126651336354013e-07, 3.1195030029707946e-07, 2.3279953874460846e-07,
      1.715429625805519e-07, 1.2483637069250207e-07, 8.973639976199634e-08,
      6.372882331338884e-08, 4.472209606707935e-08, 3.1017411070342805e-08,
      2.1264897408148512e-08, 1.4413577492494057e-08, 9.660659296606512e-09,
      6.403883718938276e-09, 4.199103969995137e-09, 2.7240866760225673e-09,
      1.7486818538741223e-09, 1.1109660715941642e-09, 6.986595586538568e-10,
      4.3503876958407216e-10, 2.7885431195564785e-10]
    - [6.060740770235937e-06, 7.419224637801216e-06, 9.056801664734868e-06,
      1.0821014809468119e-05, 1.2658909660293251e-05, 1.4505658953993668e-05,
      1.6287896272770663e-05, 1.7928680238465787e-05, 1.9353202345816876e-05,
      2.0494624915621543e-05, 2.1299395000389924e-05, 2.173143576237773e-05,
      2.177475966348114e-05, 2.1434253088712045e-05, 2.0734615003187884e-05,
      1.9717655235103593e-05, 1.8438337654169258e-05, 1.6960066654714067e-05,
      1.5349752007387854e-05, 1.3673150853866035e-05, 1.199089102440675e-05,
      1.0355448570946267e-05, 8.80920825847887e-06, 7.3836004522271694e-06,
      6.099197803602934e-06, 4.966578157951812e-06, 3.987732114876113e-06,
      3.1577686612045896e-06, 2.4667145421101283e-06, 1.9012432912475142e-06,
      1.4462057886548442e-06, 1.0858928232259272e-06, 8.050015383723641e-07,
      5.893121094094497e-07, 4.2610500370182384e-07, 3.043630785962676e-07,
      2.148080881291957e-07, 1.4981998755974339e-07, 1.0328195005687009e-07,
      7.038623499108813e-08, 4.7427565820825956e-08, 3.1602615716649816e-08,
      2.082724492043011e-08, 1.3577599447768043e-08, 8.757106793800084e-09,
      5.588654965011211e-09, 3.529587298666869e-09, 2.2063278642648925e-09,
      1.3653755293503345e-09, 8.700922391263349e-10]
    - [2.377258670723855e-05, 2.8891509504884638e-05, 3.499600538859081e-05,
      4.1493383900119794e-05, 4.817303939796709e-05, 5.478556026851048e-05,
      6.105675557244134e-05, 6.670712925714871e-05, 7.147328352281212e-05,
      7.512888177035112e-05, 7.750278478173213e-05, 7.849231227968649e-05,
      7.807021755352273e-05, 7.62847850542004e-05, 7.325333106856723e-05,
      6.915016709474172e-05, 6.41906618091618e-05, 5.8613342528157194e-05,
      5.266199487981732e-05, 4.65694825605869e-05, 4.054458618615087e-05,
      3.476263874555728e-05, 2.9360203239237445e-05, 2.4433569876958805e-05,
      2.0040496323494227e-05, 1.6204392846893866e-05, 1.292010707842565e-05,
      1.0160430451684716e-05, 7.882633238524922e-06, 6.034502774589377e-06,
      4.559503458103886e-06, 3.4008825627342513e-06, 2.50468505634636e-06,
      1.8217494632035732e-06, 1.308826638062291e-06, 9.289979739918078e-07,
      6.515760566655955e-07, 4.516573345586989e-07, 3.0947094463251663e-07,
      2.0963713438555444e-07, 1.404177933629357e-07, 9.301375634406492e-08,
      6.094054187722876e-08, 3.94966254441153e-08, 2.5325976265459458e-08,
      1.606868833879525e-08, 1.0089177093118612e-08, 6.269642586898888e-09,
      3.856902966367618e-09, 2.4442050670430675e-09]
    - [8.392756739822329e-05, 0.00010128773231083389, 0.00012176442578588605,
      0.00014328865598644972, 0.0001651134697409243, 0.00018638156906634337,
      0.000206177174478068, 0.00022359377404325903, 0.00023780535340772168,
      0.00024813304131385917, 0.00025409951607746227, 0.0002554650725769215,
      0.00025224167417769875, 0.00024468418871634854, 0.00023326085245523363,
      0.00021860737839337436, 0.00020147070079720535, 0.000182648967774575,
      0.00016293407552325835, 0.00014306194881138562, 0.00012367417839419617,
      0.00010529283072299199, 8.830853098370545e-05, 7.298050557870189e-05,
      5.9446285568911996e-05, 4.773824220471059e-05, 3.780414128750186e-05,
      2.9528963345811403e-05, 2.2755921052823608e-05, 1.7305200146891334e-05,
      1.2989442071051556e-05, 9.625621602627027e-06, 7.043383414866643e-06,
      5.090202596559306e-06, 3.6339088640849278e-06, 2.5631814837158683e-06,
      1.7866080755810984e-06, 1.2308331959002789e-06, 8.382268444295281e-07,
      5.643986889419e-07, 3.757848238708249e-07, 2.474486953859777e-07,
      1.6117022597417723e-07, 1.0384757269846302e-07, 6.620260857469589e-08,
      4.1761256850176096e-08, 2.6070020970852995e-08, 1.6107397941258925e-08,
      9.851879316973193e-09, 6.210254847600421e-09]
    - [0.0002679483575814807, 0.0003211731003089273, 0.0003832539288646397,
      0.0004476762418284127, 0.0005120649850296421, 0.0005737748301027808,
      0.000630060034519242, 0.0006782845418914803, 0.0007161332816300479,
      0.0007418003623532116, 0.0007541325096515344, 0.0007527119703779702,
      0.0007378711556636472, 0.0007106401344936922, 0.0006726362696921406,
      0.0006259115815319203, 0.0005727770370947858, 0.000515623636057145,
      0.0004567581519149771, 0.0003982673476638432, 0.00034191929674842823,
      0.00028910501924444057, 0.00024081877904183496, 0.00019767163565926544,
      0.00015993048201437527, 0.0001275737974266637, 0.00010035585438944977,
      7.787171844407101e-05, 5.961757827894065e-05, 4.504277990387409e-05,
      3.359140259146151e-05, 2.4732958177685686e-05, 1.7982866059403986e-05,
      1.2914086903904607e-05, 9.161668272874074e-06, 6.422035372275985e-06,
      4.448733688455595e-06, 3.0460787834763084e-06, 2.061861094549018e-06,
      1.3799421916593603e-06, 9.132977803291593e-07, 5.978302337187959e-07,
      3.8709575165747185e-07, 2.47966062345577e-07, 1.5716462988677771e-07,
      9.857316522207174e-08, 6.118622824283342e-08, 3.759124565524518e-08,
      2.2863988435278924e-08, 1.4339165697378876e-08]
    - [0.0007770773360164818, 0.0009252270135803652, 0.0010960625100873997,
      0.0012710023215083874, 0.0014432425165517022, 0.0016054222895789054,
      0.0017501200898305655, 0.0018704372287680767, 0.0019605587863088278,
      0.0020162267035909987, 0.0020350709948565695, 0.0020167639605814546,
      0.0019629857914784748, 0.0018772140113582985, 0.0017643699716890849,
      0.0016303701219491512, 0.0014816364305523888, 0.0013246190097526483,
      0.0011653759160537539, 0.0010092423846323087, 0.0008606069424762893,
      0.0007227973581379089, 0.0005980671598242277, 0.0004876647030422152,
      0.00039196194175128744, 0.0003106188220151121, 0.0002427617032456885,
      0.00018715677517967493, 0.00014236565711297274, 0.00010687537365734196,
      7.919874646103686e-05, 5.794552211645921e-05, 4.186703238056917e-05,
      2.9878734227732498e-05, 2.106561432109642e-05, 1.467538163103318e-05,
      1.0103845524254102e-05, 6.87609650451629e-06, 4.6262431297656745e-06,
      3.0776323901440167e-06, 2.0247656313881105e-06, 1.3175521048116746e-06,
      8.481224373135038e-07, 5.4014098750307e-07, 3.403855381867018e-07,
      2.122782389093073e-07, 1.3102759785813344e-07, 8.005584449830227e-08,
      4.8427759387906674e-08, 3.022203900259776e-08]
    - [0.002055903579696687, 0.0024318020872017, 0.0028602210040149707,
      0.0032929519127146427, 0.0037123521535403457, 0.0040998726316318155,
      0.004437357831123855, 0.004708504326236059, 0.0049001977258491276,
      0.005003572469789449, 0.005014675328525784, 0.004934666809228823,
      0.004769555575404198, 0.004529519248802653, 0.004227911589924176,
      0.0038800848625807917, 0.003502164659352804, 0.0031099037634906295,
      0.0027177158889086657, 0.0023379553096385913, 0.001980470869224018,
      0.0016524283456124727, 0.0013583678018444447, 0.0011004446289051056,
      0.0008787948665729397, 0.0006919657035307261, 0.0005373605583690407,
      0.0004116563215153426, 0.00031116602014304417, 0.00023213234987801756,
      0.0001709465193696492, 0.00012429629352083647, 8.925220532020762e-05,
      6.330375875080235e-05, 4.435822066600371e-05, 3.071387324950407e-05,
      2.1017942172976456e-05, 1.4217321184931485e-05, 9.508057161841359e-06,
      6.287591657857806e-06, 4.112114750541115e-06, 2.660125000336186e-06,
      1.7023943337344236e-06, 1.0779604307435528e-06, 6.754467941703229e-07,
      4.188747995276752e-07, 2.571219651326661e-07, 1.562467991123825e-07,
      9.401655981889711e-08, 5.839211699568269e-08]
    - [0.004982395549452631, 0.005855152838145378, 0.006838008364461399,
      0.00781674801644685, 0.008749783613110093, 0.009594612799025395,
      0.01031089113846929, 0.010863724740523363, 0.01122653945610651,
      0.011383194265257043, 0.011329108167108307, 0.011071302751062537,
      0.010627403611779924, 0.010023769840739351, 0.009293013406336358,
      0.008471218279338605, 0.007595170361136892, 0.006699869357195708,
      0.0058165243049943735, 0.004971150023502057, 0.004183796716793754,
      0.0034683712281496104, 0.0028329538716187165, 0.002280482752089981,
      0.0018096673600858748, 0.0014160008300538216, 0.0010927639840912205,
      0.0008319360204300477, 0.0006249622710129818, 0.0004633561052164841,
      0.0003391309747001416, 0.0002450773646812337, 0.00017490866850752474,
      0.00012330442531953222, 8.587953333745445e-05, 5.910532522515283e-05,
      4.020402602093375e-05, 2.7033138410528237e-05, 1.7971460123388082e-05,
      1.1814199230301352e-05, 7.681242218356846e-06, 4.940095201060233e-06,
      3.143291242303753e-06, 1.9790033221635574e-06, 1.233066909151483e-06,
      7.604473596998421e-07, 4.642552982556878e-07, 2.8061526818498476e-07,
      1.6797484333390934e-07, 1.0384026152344085e-07]
    - [0.011103446713651275, 0.01296449165906934, 0.015034715006023984,
      0.01706608929064794, 0.018969131210626194, 0.020654956752449653,
      0.02204185916681798, 0.023062047681008457, 0.023667202043174726,
      0.02383220732935177, 0.023556681026456024, 0.022864200072374028,
      0.021799428831201402, 0.020423593476143233, 0.018808910065231107,
      0.017032636449773778, 0.015171384271331781, 0.013296214503479516,
      0.011468876215290498, 0.009739364995198414, 0.008144803835563251,
      0.006709507389687878, 0.005445993319076723, 0.004356655527928371,
      0.003435809166985978, 0.0026718458622662896, 0.002049294708932346,
      0.0015506347848152368, 0.0011577779968410251, 0.0008531938605758034,
      0.0006206836856855192, 0.0004458453807109865, 0.0003162848903644471,
      0.00022163564614483802, 0.0001534449126075484, 0.00010497838942022576,
      7.098438836609574e-05, 4.7448295419800293e-05, 3.135818622599431e-05,
      2.049415650291492e-05, 1.3247466701242777e-05, 8.470965816071923e-06,
      5.359235181099449e-06, 3.3551655725556694e-06, 2.078915778391937e-06,
      1.2750915515751144e-06, 7.742771039193227e-07, 4.655544687368969e-07,
      2.772576644836071e-07, 1.7061499864026587e-07]
    - [0.02283847004402574, 0.02649582979934936, 0.030513219668033977,
      0.0343951723387787, 0.0379652745644963, 0.041053284856353414,
      0.04350794917649737, 0.04520954268722702, 0.04607957633039083,
      0.046086581524476394, 0.04524742144927672, 0.04362416997102036,
      0.04131715027443443, 0.03845515086789851, 0.03518408258723775,
      0.03165538875042842, 0.028015388999515924, 0.02439646992025464,
      0.0209106915677294, 0.017646020028666883, 0.014665074870698572,
      0.012006033617250228, 0.009685181375962316, 0.00770053297011114,
      0.006035974243513609, 0.004665445561695384, 0.0035568120041562794,
      0.002675167842595245, 0.0019854596615044564, 0.0014544076099319717,
      0.0010517658769132968, 0.0007510183633939007, 0.0005296259234619003,
      0.0003689452245775121, 0.00025392974898202155, 0.00017270613362660849,
      0.00011609845382709113, 7.715255349113267e-05, 5.069427280337472e-05,
      3.294054043926844e-05, 2.1171098441396772e-05, 1.3460890387519324e-05,
      8.468337979263436e-06, 5.272206226248346e-06, 3.2488667705880843e-06,
      1.9819469972632347e-06, 1.1971486234161384e-06, 7.161028287413394e-07,
      4.2432833811173444e-07, 2.5994323011937235e-07]
    - [0.043510304895537, 0.05015621337048339, 0.05736199088981579,
      0.064214064952618, 0.07039263524435245, 0.07559811198725924,
      0.07957391942718839, 0.08212777606510945, 0.08314698777815722,
      0.08260609966663085, 0.08056629205365451, 0.07716698265712506,
      0.07261103544807805, 0.06714564122189819, 0.06104125043010139,
      0.05457089794105055, 0.04799191467151939, 0.04153146674844237,
      0.03537671176054383, 0.02966972223756658, 0.024506785357090447,
      0.01994129962144229, 0.015989274219704357, 0.01263638540371342,
      0.009845625434130763, 0.007564748505109016, 0.005732950429867187,
      0.00428640966672006, 0.0031625517508006044, 0.0023030558606789223,
      0.0016557182511243852, 0.0011753679537801526, 0.0008240531521365403,
      0.0005707126233139695, 0.0003905224974001239, 0.00026407368701272625,
      0.00017649716753350388, 0.00011661810723469283, 7.618880958472365e-05,
      4.9225942194042936e-05, 3.1459715183211045e-05, 1.9890852834125315e-05,
      1.2444279185264545e-05, 7.705196533382493e-06, 4.7225379721543914e-06,
      2.8656653921235484e-06, 1.7219274771794145e-06, 1.024767607269438e-06,
      6.042165701768173e-07, 3.684968688904516e-07]
    - [0.07703411141371858, 0.08823541584943859, 0.10021819508184461,
      0.11142257945465078, 0.12131373472095089, 0.12940585074208227,
      0.135299319719556, 0.1387137127530753, 0.13950940561952224,
      0.1376956524484346, 0.13342471071207707, 0.126973393318131,
      0.1187149417903321, 0.10908496273464637, 0.09854552907600368,
      0.08755126333551325, 0.07652048271391348, 0.06581345970876949,
      0.05571873103592857, 0.04644734635001538, 0.03813411557571428,
      0.03084436090277769, 0.0245844211258483, 0.01931416015905519,
      0.01495993606678151, 0.011426812650148688, 0.008609199646443267,
      0.006399428949061213, 0.004694144103770805, 0.00339861685302622,
      0.002429240262182467, 0.0017145546076839698, 0.0011951799272907277,
      0.0008230069695067819, 0.0005599482826341703, 0.00037648823666216487,
      0.00025020620276186556, 0.00016438846119810421, 0.00010679579663394114,
      6.861661097094232e-05, 4.360931494535223e-05, 2.7421227158642683e-05,
      1.7062204713829188e-05, 1.0507697164566565e-05, 6.406019401855632e-06,
      3.8668940556127075e-06, 2.3116159415832607e-06, 1.3687866554734657e-06,
      8.030905973528949e-07, 4.876230738582289e-07]
    - [0.12714989030461035, 0.14471238810010106, 0.16323958717449602,
      0.18025569490877988, 0.19493141079979398, 0.20654366914017577,
      0.2145305870461357, 0.21852486625949616, 0.21837330402023122,
      0.21415385730253206, 0.20618169559380634, 0.1949638931478347,
      0.1811383938223006, 0.16541103549112218, 0.14850938360975308,
      0.13113447701119885, 0.11391702231912054, 0.09738676887946976,
      0.08195539153968863, 0.06791160181135045, 0.05542658385858596,
      0.04456717991047177, 0.03531399884911689, 0.02758175739418033,
      0.02123957577408681, 0.016129512000932943, 0.0120822624844537,
      0.008929452868591953, 0.00651248161183479, 0.004688206917406515,
      0.0033319413254238733, 0.0023383436253650927, 0.0016207962500250782,
      0.001109800964176827, 0.0007508355461451717, 0.0005020110338033588,
      0.00033176873657830467, 0.0002167684391876928, 0.0001400488232010141,
      8.948909472596126e-05, 5.6565627383863114e-05, 3.5376261807239226e-05,
      2.1894432443788556e-05, 1.3412330272439968e-05, 8.134126924246416e-06,
      4.8847502211350035e-06, 2.9052829178486645e-06, 1.7117513720657622e-06,
      9.994157972615734e-07, 6.041586470271335e-07]
    - [0.19623880586386774, 0.22187036089926576, 0.24834947628262982,
      0.27196143265399464, 0.29170508469508133, 0.3068744828449429,
      0.3168724834059236, 0.32120315711477504, 0.3195629367556946,
      0.3119293421799843, 0.2986777120557345, 0.28058059737148855,
      0.2588635889935159, 0.2348300643312064, 0.2095417242042664,
      0.18391521327221966, 0.1588150448451336, 0.13496501059995905,
      0.11290986408247801, 0.09301335699903525, 0.07547087192712272,
      0.06033209043313847, 0.04752951211223415, 0.03690899471643024,
      0.02825920493056484, 0.021337751248991083, 0.015892715802432983,
      0.011679008140546338, 0.008469690554399873, 0.006062843153305705,
      0.004284736397259978, 0.002990206367276127, 0.0020610878448752974,
      0.0014034536038444404, 0.0009442628257556455, 0.0006278666070686439,
      0.0004126743353564135, 0.0002681629502489299, 0.0001723165257733734,
      0.00010951602496079771, 6.885525626113658e-05, 4.283431856704094e-05,
      2.6371168425210145e-05, 1.607081873458137e-05, 9.696327881752519e-06,
      5.7933284820418085e-06, 3.428412512626811e-06, 2.01000117420224e-06,
      1.1678534273663608e-06, 7.02875000406848e-07]
    - [0.2835957955508412, 0.31708819978660363, 0.3504913461195514,
      0.3798670864908993, 0.40429970317415004, 0.4226573998053805,
      0.4339648883939296, 0.43759947607520483, 0.43335020798953416,
      0.4214228132798068, 0.40240244397395986, 0.3771554472100834,
      0.3467924410265769, 0.3128681768969599, 0.27748945240963474,
      0.24218856936824498, 0.20792528567004373, 0.17566980746863295,
      0.14611011150736658, 0.11966804421901266, 0.09654014872024277,
      0.0767331917049129, 0.06010555011336549, 0.04640976744003247,
      0.03533234006718842, 0.02652806359834871, 0.019647556154235055,
      0.014357506216790644, 0.010354102655236716, 0.007370595724146029,
      0.005180139740179091, 0.0035951731036150862, 0.0024644900197393405,
      0.0016689822760820648, 0.0011168155659557388, 0.0007385898371545722,
      0.00048284082848432103, 0.00031208283353595503, 0.00019947452753411025,
      0.0001261081936272959, 7.887229404344853e-05, 4.881109478883294e-05,
      2.989605742873355e-05, 1.8125915713272272e-05, 1.0880960063371541e-05,
      6.468560428885709e-06, 3.8090331213200997e-06, 2.222203612091768e-06,
      1.28489282040419e-06, 7.699019719979991e-07]
    - [0.3837492563050053, 0.42439252593998233, 0.46544815065374673,
      0.5013457632139982, 0.5303469888754604, 0.5509795209733669,
      0.5621632426920247, 0.5633015094404333, 0.5543331526533021,
      0.5357377567742995, 0.5084929679118124, 0.4739882877660841,
      0.4339015393972922, 0.3900495217619356, 0.34444956553059813,
      0.29958344414125665, 0.25626816842948585, 0.2153174147454215,
      0.17806234146639752, 0.14500713491608846, 0.11631832362118905,
      0.0919309217778251, 0.07160445285798672, 0.05497823032665869,
      0.041621574739191175, 0.03107601889384052, 0.02288818329539186,
      0.016633143801609587, 0.011929173658157464, 0.0084452705811104,
      0.005903051942286121, 0.004074654049541589, 0.0027780884627504254,
      0.0018712494526192374, 0.0012454774531803952, 0.0008193062654224711,
      0.0005327827018748078, 0.00034255818014978536, 0.00021781402276027,
      0.00013699085814500794, 8.523910475190938e-05, 5.2482617095498944e-05,
      3.198231003754996e-05, 1.9293507945407818e-05, 1.1524176659005138e-05,
      6.817065878532022e-06, 3.994541050604262e-06, 2.3190634311624e-06,
      1.3344003598501655e-06, 7.960157084093348e-07]
    - [0.4914830765632637, 0.540193053234294, 0.5887119623491429,
      0.630115223353511, 0.6623515429515378, 0.6837677306287409,
      0.6932344207762867, 0.6902447374184105, 0.6749592577530896,
      0.6481917234846263, 0.6113372693945365, 0.5662519788834818,
      0.5150982339845572, 0.46017378133530207, 0.40376057471898336,
      0.348503787528244, 0.2974688560502742, 0.2491303136057091,
      0.2048768918710791, 0.1659059874671697, 0.13233683507959254,
      0.10400688712857402, 0.08055942458035166, 0.06151075842076405,
      0.04630963296156362, 0.03438584457006542, 0.025187014597918517,
      0.018203755567387358, 0.012984620180927374, 0.009142740831041236,
      0.006356175526411007, 0.00436394934645129, 0.002959502297103562,
      0.001982908075401597, 0.0013128655848364896, 0.0008591319246152761,
      0.0005557876808534253, 0.0003555122607171208, 0.00022489704441121906,
      0.00014072887340347719, 8.712440837449767e-05, 5.337535080200346e-05,
      3.236483561654663e-05, 1.9427900835970694e-05, 1.1547472074689045e-05,
      6.797452305661104e-06, 3.963640843531162e-06, 2.289935064082728e-06,
      1.3112383028660915e-06, 7.786943670086831e-07]
    - [0.5990938962187576, 0.6546317259854705, 0.7089180707989893,
      0.7539762657097752, 0.7875366457761346, 0.8078585704633642,
      0.8138631225939071, 0.8052280082735799, 0.7824162167656716,
      0.7466348935196924, 0.6997295105726402, 0.6440262462310978,
      0.5821413002102477, 0.5167788426238586, 0.4505393081280059,
      0.38583640219431675, 0.3263115384139729, 0.27267422819730613,
      0.22308352374634388, 0.1796465165003351, 0.14250371927709474,
      0.11137896461449656, 0.08579466079470992, 0.06514866440598455,
      0.04878032214363968, 0.036023098499799004, 0.026243161654119093,
      0.01886468491438635, 0.013383783747335003, 0.009373465095733639,
      0.006481980185474416, 0.004426846291333101, 0.0029864277878793536,
      0.001990539775948057, 0.001311113678868367, 0.0008535892408695254,
      0.0005493944425260938, 0.00034964982490479383, 0.0002200809875295695,
      0.0001370307119201494, 8.441608579276838e-05, 5.146239455255679e-05,
      3.1052587539416296e-05, 1.854958790572793e-05, 1.0971986655488656e-05,
      6.427425202322904e-06, 3.7297201990260147e-06, 2.144323230389685e-06,
      1.2218648676920918e-06, 7.223314796996309e-07]
    - [0.6952395227469051, 0.7552638265933477, 0.8127234907138015,
      0.8589125670140723, 0.8914696660193884, 0.9086897966762864,
      0.909653933030728, 0.8943102742760242, 0.863478855623506,
      0.8187789388246431, 0.7624881298093196, 0.6973502803227081,
      0.6263547006708123, 0.5525113078666489, 0.47864493688286586,
      0.4072378605946633, 0.34115702416074484, 0.28307926625194935,
      0.23038937342347868, 0.18451190003184995, 0.14556178290827576,
      0.11314777516887944, 0.08668250276125045, 0.06546549912372764,
      0.04875237984602626, 0.035808481314895696, 0.025946891631566545,
      0.0185521809625069, 0.013092231583600327, 0.00912091904744854,
      0.006274299369573557, 0.004262727053042854, 0.0028608687699004033,
      0.001897088357822927, 0.001243214832641152, 0.0008053087043096712,
      0.0005157314937782879, 0.0003266001592631102, 0.00020456253421050644,
      0.00012674691227350062, 7.770234497731854e-05, 4.714107465625735e-05,
      2.83084455597207e-05, 1.682929111541711e-05, 9.906734509639054e-06,
      5.775524592645242e-06, 3.3352594659661252e-06, 1.908209232067398e-06,
      1.081976830488268e-06, 6.366967358557699e-07]
    - [0.7681173764587368, 0.829571645171641, 0.8870399046264114,
      0.9315235061136224, 0.9607180442820884, 0.9730822387010798,
      0.9679537619238979, 0.945608020117461, 0.9072336506685188,
      0.8548277705292411, 0.7910238227801306, 0.7188726686656235,
      0.6416022079290724, 0.5623817203952705, 0.4841144107323305,
      0.4092786632459644, 0.34021449134012427, 0.27953042541998635,
      0.2261474224117989, 0.18013111706364354, 0.14133589838010815,
      0.1092691131878855, 0.08325982291120712, 0.06254269281865706,
      0.04632640494491861, 0.033845220323139504, 0.02439421483317381,
      0.017349996202104024, 0.012179662722100573, 0.008440981952667974,
      0.0057765593863844025, 0.00390444292306856, 0.0026070886423515457,
      0.0017200896029182604, 0.001121592148682382, 0.0007229295223649408,
      0.0004607029934529509, 0.00029033250019337085, 0.00018096885587715327,
      0.00011159075133620624, 6.80847693600973e-05, 4.1110148564641706e-05,
      2.456993635351446e-05, 1.453758517908437e-05, 8.517063736039321e-06,
      4.941648554736992e-06, 2.839958260545591e-06, 1.6168990698254072e-06,
      9.122491316852458e-07, 5.34316017668859e-07]
    - [0.8079310633757699, 0.8674864370191123, 0.9217159050333814,
      0.9618165791790939, 0.9856867182127002, 0.9920578978117409,
      0.9805880619975176, 0.951891947722983, 0.9074864996442105,
      0.8496580204065824, 0.7812672478335131, 0.7055154743435588,
      0.6256982463210425, 0.5449727666872718, 0.4661610728089917,
      0.39156292930834946, 0.3227677978862799, 0.2628209183313357,
      0.21140405416331867, 0.16748267297491548, 0.13070676852811508,
      0.10051079432240811, 0.07617750961024601, 0.05691823970814547,
      0.04193688091533526, 0.030476712914089266, 0.02185108960979625,
      0.01546019449713724, 0.010796812224418834, 0.007444145091076457,
      0.005068399203166696, 0.0034084707912332875, 0.0022645151576842983,
      0.0014866540539434706, 0.0009646145041339968, 0.0006187211745356085,
      0.00039239152045740717, 0.00024610009074125773, 0.0001526699236018546,
      9.369679092768434e-05, 5.689882974412732e-05, 3.4195197397281335e-05,
      2.034153478865117e-05, 1.1979278693161307e-05, 6.985143733924304e-06,
      4.033527003083338e-06, 2.3068777005377993e-06, 1.3069440514120677e-06,
      7.336695386324523e-07, 4.276806032829242e-07]
    - [0.8090485833718859, 0.8636247234380209, 0.9118104916137019,
      0.9454624359431507, 0.9627985792453488, 0.9628930928673611,
      0.9457408987083377, 0.9122581212383551, 0.8642010199707366,
      0.8040133859526686, 0.7346208539639371, 0.6591961990378947,
      0.5809217071216748, 0.5027729994724376, 0.4273258443850931,
      0.356114702471435, 0.2907864399846271, 0.2356547157049937,
      0.18855477662546982, 0.1485856167514839, 0.1153431682113528,
      0.08822642087126681, 0.06651374527540257, 0.04943593701281061,
      0.036232954581469114, 0.02619409645482258, 0.018683110854687962,
      0.013150633920066667, 0.009136911429828221, 0.006267708793494429,
      0.004245943178731435, 0.0028411398412251645, 0.0018782738541977895,
      0.001227059239688885, 0.0007923233717300019, 0.0005057748340329179,
      0.0003192380742798861, 0.0001992769672523143, 0.00012304500406005604,
      7.516436745096436e-05, 4.543337150825965e-05, 2.717838777244965e-05,
      1.6092590799359255e-05, 9.432926895646227e-06, 5.4745278547412075e-06,
      3.1461888044320106e-06, 1.7906704605925847e-06, 1.0094638744982496e-06,
      5.637884972181961e-07, 3.2706141849992417e-07]
    - [0.7713091378229168, 0.8185420956481312, 0.8587478595944374,
      0.8848097050734619, 0.8953349876493656, 0.8897596422120391,
      0.8683830116253873, 0.8323412201029685, 0.7835071344308574,
      0.7243291720506455, 0.6576282578642819, 0.5863763212222208,
      0.5134802436056812, 0.4415730902007682, 0.37240829159204725,
      0.3067486298554298, 0.24994650469773966, 0.201952311276852,
      0.16074186939254942, 0.1260004935659703, 0.09729616538373877,
      0.07403148078628753, 0.05552008172056108, 0.041049796412400114,
      0.029930358555911, 0.021526020359131922, 0.015274806865970363,
      0.010696834430571187, 0.007394478300894067, 0.005047024708138803,
      0.0034020404396474754, 0.0022652579256714385, 0.001490271255678534,
      0.0009688911769503072, 0.0006226389368219389, 0.0003955812121023344,
      0.0002485171884645936, 0.00015441110431333455, 9.49026586461416e-05,
      5.770703695911794e-05, 3.47215204912379e-05, 2.0675373312381988e-05,
      1.2185790214615474e-05, 7.109787184869413e-06, 4.106904403323553e-06,
      2.348960561479494e-06, 1.330403671804195e-06, 7.46236372230893e-07,
      4.1461703942714934e-07, 2.393367155412787e-07]
    - [0.7000610749646627, 0.7386021213871448, 0.7699815685771194,
      0.7883318183101229, 0.7926642118750489, 0.7827461028465252,
      0.7591088348505306, 0.7230005812728434, 0.6762771526652933,
      0.6212440653792, 0.560468556415818, 0.49658139302359683,
      0.43204041235148466, 0.3684633776806186, 0.30696994858291254,
      0.2524952996637654, 0.2060433315655935, 0.16569405093471307,
      0.1311923315001354, 0.10230006997737928, 0.07858298060915292,
      0.059481849171228465, 0.044377322729917436, 0.03264182558744501,
      0.02367767605351102, 0.01694212146000186, 0.011961115293028837,
      0.008334122841884449, 0.005732435871378961, 0.003893264224971776,
      0.0026114729022094552, 0.0017304253235807098, 0.0011329520539621577,
      0.0007330842299209173, 0.00046888760300772207, 0.00029651133569372245,
      0.0001854183761514192, 0.00011467805026258105, 7.016115035384262e-05,
      4.246882767235691e-05, 2.5436923741901125e-05, 1.5077810795259836e-05,
      8.84595821458325e-06, 5.1372717328313555e-06, 2.9535469225520198e-06,
      1.68118600464075e-06, 9.474998041625804e-07, 5.287601548139637e-07,
      2.9223496713351053e-07, 1.678392752610334e-07]
    - [0.6049178905102421, 0.6345021920414117, 0.6572763950799492,
      0.6686845337644884, 0.6681069501455437, 0.6555746766635905,
      0.6317566437059765, 0.5979005248114629, 0.555724462351363,
      0.5072722256927423, 0.4547364344230544, 0.40015523926693986,
      0.34494441096874867, 0.2912335855692305, 0.24294488951148555,
      0.20048003720961768, 0.1629385782912894, 0.13035113164504097,
      0.10267283149426065, 0.07964649994504863, 0.06086513326045949,
      0.04583327871529478, 0.03401908682573618, 0.024894967357239648,
      0.01796652500259296, 0.012790716297964376, 0.008984973012994477,
      0.006229320037709366, 0.004263582610901236, 0.002881538160111602,
      0.001923500046830727, 0.0012684617105399598, 0.0008265621478133034,
      0.0005323269930915891, 0.0003389019238526754, 0.000213326855269917,
      0.00013279194383307956, 8.175728623678099e-05, 4.9794160473168755e-05,
      3.000480343973695e-05, 1.7890442327158557e-05, 1.0556520506722852e-05,
      6.165029785622398e-06, 3.5637147505202178e-06, 2.039181870080378e-06,
      1.1550986599380097e-06, 6.477534907040668e-07, 3.596150485934424e-07,
      1.9768109698636517e-07, 1.1294598150365786e-07]
    - [0.4976322561475389, 0.5189296119895104, 0.5341567683636035,
      0.5399910274815338, 0.5361124181198257, 0.5227294738636628,
      0.500554002139933, 0.47074007674308826, 0.4347836254108601,
      0.39435576939401923, 0.3510518114668352, 0.3065224920377073,
      0.2632144877006728, 0.2230351104902359, 0.18623718354329893,
      0.15302462163021152, 0.12372902237966836, 0.09847250871207455,
      0.07716365419442184, 0.059550648231218015, 0.04527491993728754,
      0.03391935736123778, 0.025048218026231632, 0.01823748347375542,
      0.013095740603279898, 0.00927659691950252, 0.006484183647111404,
      0.004473446386622913, 0.0030469052396075594, 0.0020493299122487005,
      0.0013614575443836804, 0.0008935831788412028, 0.0005795619270051602,
      0.00037152636077381713, 0.00023544559302796187, 0.00014753117894134214,
      9.142082779398743e-05, 5.6033096028508384e-05, 3.3973962180852e-05,
      2.038015385652736e-05, 1.2097043002406192e-05, 7.105673430896051e-06,
      4.130682786736602e-06, 2.3766082480856775e-06, 1.3534212431305404e-06,
      7.628867291845426e-07, 4.256396670679361e-07, 2.3505704269294877e-07,
      1.2849869746582974e-07, 7.302777006025637e-08]
    - [0.38917420280082154, 0.40385108863515073, 0.4132455687317507,
      0.4152160693614344, 0.4097316811366427, 0.3971457781544281,
      0.37819235299011045, 0.35389108770756067, 0.3254041974394284,
      0.29395141180516865, 0.26094539905844244, 0.22784755573076448,
      0.1957245829019178, 0.16535410121413546, 0.13739591124522602,
      0.11231311408266766, 0.09034503548114266, 0.07153461426433157,
      0.055768417165723394, 0.042819657167699574, 0.0323894628421394,
      0.024143084093256887, 0.01773913277566235, 0.012851206290820831,
      0.00918220869055474, 0.006472322560585321, 0.004501931130249606,
      0.0030908418815709937, 0.002095098352140938, 0.0014024545708010837,
      0.0009273277572305772, 0.0006058106890912861, 0.0003911059270135291,
      0.00024957165950989843, 0.0001574431540680935, 9.821061098709547e-05,
      6.058588577852614e-05, 3.6968229902873156e-05, 2.231458178257786e-05,
      1.3326101858926818e-05, 7.87436227864014e-06, 4.604271975460177e-06,
      2.6641993187467067e-06, 1.5256344726763755e-06, 8.646110914222675e-07,
      4.849269835515449e-07, 2.6915699251714813e-07, 1.4783821000909083e-07,
      8.036138688522227e-08, 4.542070324069992e-08]
    - [0.2879503606621015, 0.29899406431846415, 0.3056073790780172,
      0.3064225580613891, 0.3016641225219763, 0.2917385022408779,
      0.27719608405822516, 0.2587161343869151, 0.23716574304996277,
      0.2135660837090736, 0.18896308309797463, 0.16431781630684722,
      0.1404603536259037, 0.11805751234773797, 0.09759307385512918,
      0.07936836393408636, 0.06351828268527823, 0.050037382849856295,
      0.03881127552266634, 0.029649173399141585, 0.022314280189077617,
      0.016549810472161853, 0.012099481191418878, 0.008722215701909328,
      0.006201469193267371, 0.004350001114472526, 0.0030111214878613805,
      0.002057433344885762, 0.001388010960888804, 0.0009247768575704692,
      0.0006086408074193524, 0.0003957889890456636, 0.00025435380214438495,
      0.0001615743551485334, 0.00010147242802332137, 6.30144796893659e-05,
      3.870059487963855e-05, 2.350935946016626e-05, 1.4127419132833745e-05,
      8.399016055466115e-06, 4.940528526511337e-06, 2.875573280399692e-06,
      1.6561451041107718e-06, 9.438477706001028e-07, 5.322690458289108e-07,
      2.970100277075941e-07, 1.6398157503130852e-07, 8.957037683402224e-08,
      4.840494090958503e-08, 2.7204461644980727e-08]
    - [0.21009227762689273, 0.21719869983705295, 0.22129185944772767,
      0.22124852501148126, 0.21710525784286225, 0.20912446768071807,
      0.19776510564422625, 0.1836441419743322, 0.1674831902906398,
      0.15004591212200422, 0.1320788733200343, 0.11426184430385931,
      0.09717059488204133, 0.08125413049196523, 0.06682635800918892,
      0.05407042695994863, 0.043052853714293224, 0.033744015972837715,
      0.02604164178316073, 0.019794377174127176, 0.014823229940730613,
      0.010939488320036503, 0.007958467584525591, 0.0057090554716211625,
      0.004039466254721646, 0.0028198691255747004, 0.0019426612491402165,
      0.00132112317972427, 0.0008871128211673093, 0.0005883161631967419,
      0.0003854264516246383, 0.000249498730852362, 0.00015961836404511948,
      0.00010094166768755651, 6.311170502350866e-05, 3.9018687885986486e-05,
      2.385736508520097e-05, 1.4428290157878239e-05, 8.631704721231893e-06,
      5.1086371766971164e-06, 2.991355181332161e-06, 1.7330164831012252e-06,
      9.933806884889192e-07, 5.633810273703003e-07, 3.1611530498508996e-07,
      1.7547553313191225e-07, 9.635481219753131e-08, 5.233119855811046e-08,
      2.8110684390068514e-08, 1.5706723000307705e-08]
    - [0.14933027081042555, 0.15359876800796918, 0.155652766275604,
      0.15479933719941097, 0.15110209639056432, 0.14478411041459813,
      0.13620361412708407, 0.12582004337749608, 0.11415316085838784,
      0.10174032795971731, 0.08909672439059321, 0.07668239791466076,
      0.06487867040974839, 0.053974911886902115, 0.04416528442870122,
      0.03555395325929007, 0.028166572676919393, 0.02196559832598915,
      0.016867096474996856, 0.012757110024970266, 0.009506177085504393,
      0.006981167089602975, 0.005054113622090864, 0.003608128040713106,
      0.0025407518810420223, 0.0017652528098804755, 0.0012104146354807565,
      0.0008193302556088788, 0.0005476363024009661, 0.0003615265242906752,
      0.0002357783780120498, 0.0001519424603799181, 9.677316738378522e-05,
      6.092756564945202e-05, 3.7925458809782125e-05, 2.3343885823820562e-05,
      1.4210173899447772e-05, 8.555771047987987e-06, 5.095565562621827e-06,
      3.002125756095664e-06, 1.7497968495131638e-06, 1.0089655601074684e-06,
      5.755603061890073e-07, 3.247988490534866e-07, 1.813082839009462e-07,
      1.0010531221476666e-07, 5.4660747870822706e-08, 2.9512156025528418e-08,
      1.5754655513355912e-08, 8.749809877739252e-09]
    - [0.10248717243348181, 0.10490349550612771, 0.10574781909891083,
      0.10461816030564748, 0.101587714859449, 0.09683489772768139,
      0.0906246285630041, 0.08328361156897564, 0.07517178345486164,
      0.06665339298663792, 0.0580708744020212, 0.049723951310974075,
      0.04185542959194767, 0.03464410032565235, 0.028204250023873396,
      0.022590588237107783, 0.017807010890502486, 0.013817518205756527,
      0.010557747824928332, 0.00794588845524705, 0.005892122177946453,
      0.004306129785741555, 0.0031025286347443775, 0.0022043656604842305,
      0.0015449502294081487, 0.0010683892303837172, 0.0007292001649276376,
      0.0004913383933077569, 0.0003269198001950268, 0.00021484894194847553,
      0.00013949414129552876, 8.949577665872146e-05, 5.674912821471449e-05,
      3.557171140952597e-05, 2.2044997175454976e-05, 1.3509436504041143e-05,
      8.187272871881008e-06, 4.907487987266117e-06, 2.909576879362544e-06,
      1.706367832364979e-06, 9.89914449018953e-07, 5.68070932287977e-07,
      3.224572998924037e-07, 1.8104143399528046e-07, 1.0052571750736363e-07,
      5.519661585291469e-08, 2.996478383094771e-08, 1.607995202566853e-08,
      8.528878517356244e-09, 4.7071744100630514e-09]
    - [0.06798294656660056, 0.06925922150571583, 0.06946062696698861,
      0.0683675924582718, 0.06604765094068318, 0.06263522753073995,
      0.05831791467148972, 0.053319212512408815, 0.04787933784184566,
      0.04223638268375442, 0.03660981909306156, 0.031187806096820807,
      0.026119079821169927, 0.021509526762277072, 0.01742296125937004,
      0.013885222575723836, 0.010890502011600339, 0.008408793917466888,
      0.006393495599638348, 0.004788404886212648, 0.0035336246934114645,
      0.0025701346542297476, 0.0018429987810641376, 0.0013033290784844223,
      0.0009092155234472221, 0.000625869944605349, 0.00042522932293806074,
      0.0002852314782400112, 0.0001889361823942973, 0.00012361724772193706,
      7.990720755312685e-05, 5.104177085281109e-05, 3.2224112438418556e-05,
      2.011065316869928e-05, 1.2408727189350142e-05, 7.570781526682993e-06,
      4.567864796541509e-06, 2.725717729406688e-06, 1.608675625641214e-06,
      9.390507345306104e-07, 5.421795492406152e-07, 3.096122374515276e-07,
      1.748588710298903e-07, 9.765872604317899e-08, 5.39302595978357e-08,
      2.9442902089185822e-08, 1.5887941900961954e-08, 8.472058312326111e-09,
      4.463614527366025e-09, 2.4475255417078067e-09]
    - [0.043631331087525045, 0.04424963031892948, 0.04415878128348076,
      0.04324702932064237, 0.041569579055102, 0.039222633490475965,
      0.03633376982139183, 0.03305035197617111, 0.02952710202889151,
      0.0259142747290956, 0.02234764290844179, 0.018941119054417074,
      0.015782392133415823, 0.012931530094696105, 0.010422151900782863,
      0.008264546684869062, 0.006450021680624034, 0.004955780727189189,
      0.003749741270681031, 0.0027948531110324262, 0.002052651591818856,
      0.0014859337832863397, 0.0010605707991934979, 0.0007465551055763106,
      0.0005184291204985195, 0.00035525651640205065, 0.0002402900809498577,
      0.00016046569961901625, 0.00010582472555693495, 6.893672724308413e-05,
      4.436761806672169e-05, 2.8217567766779136e-05, 1.7737367431491265e-05,
      1.1021592928362031e-05, 6.770884557105283e-06, 4.112847202826405e-06,
      2.470447088434182e-06, 1.467482032468511e-06, 8.620864323073502e-07,
      5.008567902151236e-07, 2.8777415457873984e-07, 1.635092438634759e-07,
      9.186443877525696e-08, 5.102866628184051e-08, 2.8020372271377314e-08,
      1.5206916739400727e-08, 8.154803986766369e-09, 4.319869631899074e-09,
      2.26015826242252e-09, 1.230933427101541e-09]
    - [0.027121032503402993, 0.027385816127325272, 0.02719846836032759,
      0.026507049624602517, 0.025353091439462874, 0.02380236144961013,
      0.0219383880946474, 0.01985496676746188, 0.017648395869787305,
      0.015410321898392174, 0.013221892707382362, 0.01114966006044751,
      0.009243389635680832, 0.007535678034682619, 0.006043078448586242,
      0.004768318313173315, 0.003703154887162654, 0.0028314456339228744,
      0.002132088665605881, 0.0015815909424263686, 0.0011561273786286333,
      0.0008330468404286627, 0.000591852093113196, 0.00041472701648382265,
      0.0002867074918656276, 0.00019559672407525283, 0.00013171761079238957,
      8.757794172874199e-05, 5.750652993742289e-05, 3.72998894423531e-05,
      2.3903149333602614e-05, 1.5137051963132696e-05, 9.474121691670209e-06,
      5.861540778689829e-06, 3.5852020231051666e-06, 2.168142330836033e-06,
      1.2964816027456e-06, 7.666013273997404e-07, 4.482343051721274e-07,
      2.5915965416339214e-07, 1.4816206921451664e-07, 8.374907633447936e-08,
      4.680013827227769e-08, 2.5850754903999392e-08, 1.4111610921501592e-08,
      7.611289901285837e-09, 4.0550980031107165e-09, 2.13339064936739e-09,
      1.1080939595776808e-09, 5.992372876691513e-10]
    - [0.01634365810407551, 0.01643419642150401, 0.016245780618310664,
      0.015757345074718068, 0.014998192920106674, 0.014011448307260886,
      0.012849865333155672, 0.011571152804362975, 0.010233291921942195,
      0.0088903612469116, 0.0075892554104924, 0.006367517582871214,
      0.0052523335174318175, 0.004260585504920205, 0.0033997571061439207,
      0.0026694222814743936, 0.002063043377677961, 0.0015698316531354813,
      0.0011764779296026778, 0.0008686253714217066, 0.0006320192906641322,
      0.0004533218858954893, 0.00032061857690503806, 0.00022366624232427493,
      0.00015394387696733404, 0.00010456602275929005, 7.0112597488782e-05,
      4.641778062308891e-05, 3.034971208957758e-05, 1.960192262294923e-05,
      1.2508376489847801e-05, 7.887462312688604e-06, 4.915577688695703e-06,
      3.0280974306838364e-06, 1.8440378227757357e-06, 1.1102227014291482e-06,
      6.608676896687312e-07, 3.889506261350525e-07, 2.263331991143414e-07,
      1.3021481180662273e-07, 7.406293172835444e-08, 4.164134135452954e-08,
      2.3140403447807155e-08, 1.27075599993821e-08, 6.894517877907506e-09,
      3.6947389426279113e-09, 1.9551084928447047e-09, 1.0212102347553383e-09,
      5.263971556948542e-10, 2.8256665571907217e-10]
    - [0.009557427809493518, 0.009571640917011785, 0.009419103126133015,
      0.009093312133138104, 0.008613870216627378, 0.00800798178828548,
      0.007307838790103884, 0.006547803758641642, 0.005761681809261515,
      0.004980370589173874, 0.0042300914872439605, 0.0035313025299496723,
      0.002898292799529088, 0.0023393755188871332, 0.001857541699776432,
      0.0014514112865692303, 0.0011163211081940956, 0.0008454118496189229,
      0.0006306111702954396, 0.000463448820866925, 0.0003356755946747974,
      0.00023968697171391308, 0.00016877248872844872, 0.00011722324590527321,
      8.033387790275564e-05, 5.433373924994111e-05, 3.627720817551905e-05,
      2.3916241061597732e-05, 1.5571882558928815e-05, 1.0015328184938933e-05,
      6.364196655315751e-06, 3.996187722225222e-06, 2.4798876275304517e-06,
      1.5210785264984513e-06, 9.222391028777751e-07, 5.52757755835914e-07,
      3.2752198635897184e-07, 1.9185023168041567e-07, 1.1109353940348762e-07,
      6.359075336172225e-08, 3.597799667370684e-08, 2.01169145904478e-08,
      1.1114615205581162e-08, 6.0666158711633066e-09, 3.2704710109413302e-09,
      1.7408458546497505e-09, 9.146439464137801e-10, 4.741562332545818e-10,
      2.4246654808595496e-10, 1.2914838197712266e-10]
    - [0.005428564081344456, 0.005415468275355341, 0.005305692777472218,
      0.0050987668970318345, 0.004807209285271985, 0.004447569635956517,
      0.004038854183683165, 0.00360088509374535, 0.003152764264213561,
      0.002711597358298074, 0.002291579267946954, 0.0019034812457708514,
      0.0015545235429176591, 0.0012485736903952542, 0.0009865838708141988,
      0.0007671716084305696, 0.000587253651419979, 0.0004426589771954773,
      0.00032866829864667326, 0.00024044975000935952, 0.0001733801950296427,
      0.0001232568311244169, 8.641377144059976e-05, 5.976338766521712e-05,
      4.0783327961512845e-05, 2.746847449656294e-05, 1.82639199733509e-05,
      1.1991056416243977e-05, 7.775237356915256e-06, 4.980159140989534e-06,
      3.151504433612251e-06, 1.9706072424289778e-06, 1.2177043972232971e-06,
      7.436776865135622e-07, 4.489094170874989e-07, 2.678438704322989e-07,
      1.579643056846372e-07, 9.208360704168315e-08, 5.305540402872353e-08,
      3.021092596067637e-08, 1.6999392325005448e-08, 9.450821899183552e-09,
      5.190244681192612e-09, 2.8150501329560785e-09, 1.5074556292442033e-09,
      7.967545021166746e-10, 4.154974432792033e-10, 2.136969923166724e-10,
      1.0836402373726828e-10, 5.725077346684951e-11]
    - [0.00299762494028491, 0.002979096395949333, 0.0029061501846389276,
      0.002780269605474716, 0.002609123117992266, 0.0024024376007947437,
      0.0021710821023350653, 0.0019261436339055836, 0.0016780908268376794,
      0.0014361058717942906, 0.0012076319871080674, 0.0009981489813360737,
      0.0008111591428953642, 0.0006483436877300649, 0.0005098380336449953,
      0.0003945718546790057, 0.0003006252709561299, 0.00022556291908195454,
      0.0001667201997047509, 0.00012142832016674395, 8.717517589579732e-05,
      6.170677342036762e-05, 4.3078612850048816e-05, 2.9668538604411052e-05,
      2.016263331289955e-05, 1.352445252132251e-05, 8.955945515554652e-06,
      5.8561622013868945e-06, 3.7818734021362707e-06, 2.4124965018208652e-06,
      1.5203949523925248e-06, 9.467392289818358e-07, 5.825485616203987e-07,
      3.5423709210471234e-07, 2.1288081704828541e-07, 1.2643507575665965e-07,
      7.421334373778742e-08, 4.30487840449515e-08, 2.467578330830761e-08,
      1.3975388284347507e-08, 7.819442241537502e-09, 4.3214198181322326e-09,
      2.3584077307959317e-09, 1.2706868191223754e-09, 6.756980996981133e-10,
      3.5449489898026626e-10, 1.8341701076120256e-10, 9.355150290086128e-11,
      4.702205245172574e-11, 2.463029175720112e-11]
    - [0.0016106811576795427, 0.0015948227710501223, 0.0015492044097361157,
      0.0014755450088028083, 0.001378365347957098, 0.0012631966867089383,
      0.0011360651175582694, 0.0010029877690935685, 0.0008695325604043342,
      0.0007404811241988182, 0.0006196152527556656, 0.000509628276830307,
      0.00041214715491639424, 0.0003278405411420452, 0.0002565832469133021,
      0.00019764775664157309, 0.000149897522111543, 0.00011196306166383518,
      8.23889120256364e-05, 5.974601950611539e-05, 4.2709441259026545e-05,
      3.010491443684766e-05, 2.0929949723183705e-05, 1.4355857745385043e-05,
      9.716878826924453e-06, 6.4917307095708625e-06, 4.2817591833907965e-06,
      2.7886624469474195e-06, 1.7937283294054444e-06, 1.1396463070808862e-06,
      7.153061573788856e-07, 4.4357546704465253e-07, 2.717883600285715e-07,
      1.6455245003561363e-07, 9.844600489459686e-08, 5.819816118511007e-08,
      3.399550843435483e-08, 1.9620249908819643e-08, 1.118698805790586e-08,
      6.300675629518506e-09, 3.504694602176215e-09, 1.9249067649413546e-09,
      1.0436526653309649e-09, 5.584209646811934e-10, 2.9476867310877374e-10,
      1.5344418901397408e-10, 7.873816432003128e-11, 3.980907187150618e-11,
      1.9823799888962727e-11, 1.0290135406919167e-11]
    - [0.0008428910480967663, 0.0008315641064344213, 0.0008044133921430494,
      0.000762815735963913, 0.0007093423884257663, 0.000647040146715367,
      0.0005791505731638934, 0.0005088441930557967, 0.00043899645636287597,
      0.000372024010235015, 0.00030978911435718506, 0.0002535700961785282,
      0.00020408803384872425, 0.00016157512381839202, 0.00012586850504186183,
      9.651420479599764e-05, 7.286856053022474e-05, 5.418808784609109e-05,
      3.970252868375387e-05, 2.8669150201926986e-05, 2.040893822412178e-05,
      1.4327025824833854e-05, 9.920572584537374e-06, 6.7775211862767675e-06,
      4.569405260346506e-06, 3.0408600839717286e-06, 1.997865899995621e-06,
      1.296121819805708e-06, 8.304276718361865e-07, 5.25522437010323e-07,
      3.2851909750674115e-07, 2.0288282026830741e-07, 1.2378527626302238e-07,
      7.461796031959538e-08, 4.443930949209634e-08, 2.6147271706584832e-08,
      1.5198207884468218e-08, 8.726150435859765e-09, 4.9483428295811715e-09,
      2.7709621954448384e-09, 1.5319552467260957e-09, 8.359889549055673e-10,
      4.501644136806432e-10, 2.3912083186000703e-10, 1.2525080131513368e-10,
      6.46670226543439e-11, 3.289481991736873e-11, 1.6477737458163735e-11,
      8.12507416076134e-12, 4.177365343693648e-12]
    - [0.0004299848973921367, 0.0004226771651984261, 0.00040718447596954464,
      0.00038445132445494355, 0.00035589124049621067, 0.00032313136252062793,
      0.00028786447530976055, 0.00025171327983537854, 0.0002161202135690959,
      0.00018227101491578884, 0.00015105451138016214, 0.0001230561102259032,
      9.857884065153271e-05, 7.768381097454926e-05, 6.024152815329737e-05,
      4.598635727145637e-05, 3.456802860412869e-05, 2.559607386726694e-05,
      1.8675010252111615e-05, 1.3429728920695668e-05, 9.521748937967242e-06,
      6.657742313886763e-06, 4.592072246076296e-06, 3.125108557410392e-06,
      2.0988980441924027e-06, 1.3914702335175471e-06, 9.107316884006758e-07,
      5.885848990829083e-07, 3.756539052622848e-07, 2.3679593103598205e-07,
      1.474362992145856e-07, 9.067826274686153e-08, 5.5091317978156664e-08,
      3.306315792731788e-08, 1.960078946451488e-08, 1.1477414907435132e-08,
      6.637659237397494e-09, 3.790797455179883e-09, 2.1375692329910687e-09,
      1.1898639836664952e-09, 6.536711323982435e-10, 3.5431274808450756e-10,
      1.8942754979681844e-10, 9.985597768782868e-11, 5.188083832056374e-11,
      2.6555260360504934e-11, 1.3384255194364621e-11, 6.639074545124401e-12,
      3.2397586656741497e-12, 1.648853485635346e-12]
    - [0.0002140171311413784, 0.00020961704955860117, 0.00020109654458126366,
      0.00018904618282600304, 0.00017421810706120215, 0.00015745538718113405,
      0.00013961656917602292, 0.00012150860939704791, 0.00010383454586352979,
      8.715928363943233e-05, 7.189394841838363e-05, 5.829684822296312e-05,
      4.6487456513366765e-05, 3.6469068101756364e-05, 2.815579141238375e-05,
      2.1400128318521612e-05, 1.601831523894437e-05, 1.1811628678810795e-05,
      8.582816779871146e-06, 6.147592867605245e-06, 4.341668475590664e-06,
      3.0241140517262454e-06, 2.077951174034447e-06, 1.4088524012450775e-06,
      9.42707791230922e-07, 6.22657355530758e-07, 4.0602325003038346e-07,
      2.6142169774508595e-07, 1.662147725206434e-07, 1.0436910936231522e-07,
      6.472530974160077e-08, 3.964508831171135e-08, 2.398382311582556e-08,
      1.4330086268408256e-08, 8.455798341758822e-09, 4.9271511245141445e-09,
      2.8347721108106418e-09, 1.6100969135967775e-09, 9.026360088422121e-10,
      4.993434375224217e-10, 2.725178899604505e-10, 1.4667826541025085e-10,
      7.783239461246503e-11, 4.0701455179588826e-11, 2.096656113342582e-11,
      1.0634236200459228e-11, 5.3078930809862205e-12, 2.6057340940370593e-12,
      1.2575904792945466e-12, 6.331886746068528e-13]
    - [0.00010402965272835898, 0.0001015143499786281, 9.697966334473153e-05,
      9.077145904905711e-05, 8.32775096646509e-05, 7.492181712173259e-05,
      6.612739553068074e-05, 5.728422318925309e-05, 4.8725266249379455e-05,
      4.071184601059812e-05, 3.342818769709644e-05, 2.6983871918585193e-05,
      2.1422219301642827e-05, 1.673238212877197e-05, 1.2863025689846745e-05,
      9.735844335499187e-06, 7.257649895562029e-06, 5.330284485366373e-06,
      3.858066203717686e-06, 2.7528290179738023e-06, 1.9368520079772767e-06,
      1.3440957754285747e-06, 9.201966677821923e-07, 6.216394422665554e-07,
      4.1446229502695776e-07, 2.727663981876414e-07, 1.772215297785926e-07,
      1.1368715556362549e-07, 7.201344738375708e-08, 4.504527148674907e-08,
      2.782480111052622e-08, 1.697318414711004e-08, 1.02242386871507e-08,
      6.081482830389559e-09, 3.5715710657273043e-09, 2.0707441933309303e-09,
      1.1850649345417647e-09, 6.693022782630407e-10, 3.7296419252248255e-10,
      2.050032481062952e-10, 1.1111447735960845e-10, 5.936731429811504e-11,
      3.1255333680178945e-11, 1.6207504556378716e-11, 8.274094247198248e-12,
      4.156381461152994e-12, 2.053336654023164e-12, 9.969982434005205e-13,
      4.75568418033869e-13, 2.3672092707269157e-13]
    - [4.942963594487119e-05, 4.80502083622358e-05, 4.5707141263354185e-05,
      4.259294226543587e-05, 3.8901451595816907e-05, 3.483970882813121e-05,
      3.0610208394496057e-05, 2.6396101716502902e-05, 2.2350615244573283e-05,
      1.8591103652926136e-05, 1.519748279816592e-05, 1.2214292909701e-05,
      9.65536636629397e-06, 7.510006514413321e-06, 5.749681338429917e-06,
      4.33443933834763e-06, 3.2185049110852186e-06, 2.3547572342735243e-06,
      1.6980061993320863e-06, 1.20713392756135e-06, 8.462674156102773e-07,
      5.851932812596046e-07, 3.9923114572431744e-07, 2.6876118772759325e-07,
      1.7856604754248339e-07, 1.1710717173450348e-07, 7.58178151777173e-08,
      4.84620205450226e-08, 3.058449458276931e-08, 1.905834528618289e-08,
      1.1726133109304357e-08, 7.123584077796826e-09, 4.2725885019057935e-09,
      2.529839381670374e-09, 1.4785986787418965e-09, 8.528927195706691e-10,
      4.854463172568719e-10, 2.7257815545900966e-10, 1.5094828821525812e-10,
      8.241769605535822e-11, 4.435257799001156e-11, 2.351565833035271e-11,
      1.2278672512120827e-11, 6.311023509868259e-12, 3.191405407202712e-12,
      1.5869338815865357e-12, 7.754825748112528e-13, 3.7217199449536224e-13,
      1.753284811628803e-13, 8.621528467988255e-14]
    - [2.2980477322547322e-05, 2.2249607273665907e-05, 2.1071006768266495e-05,
      1.9547415106486525e-05, 1.7772820765822764e-05, 1.584538392088157e-05,
      1.3859268441055789e-05, 1.1898048092423246e-05, 1.0030217590562117e-05,
      8.306915609318488e-06, 6.761662807112077e-06, 5.4117090961445624e-06,
      4.260481494608881e-06, 3.3006165235187824e-06, 2.517125258535148e-06,
      1.8903455469856626e-06, 1.398456838753346e-06, 1.019446857114872e-06,
      7.325121487202207e-07, 5.189402789223285e-07, 3.625600861649859e-07,
      2.4986199666497616e-07, 1.698888932102811e-07, 1.1398569305869096e-07,
      7.54781010294451e-08, 4.9332111348908925e-08, 3.182859660161363e-08,
      2.0272763792035097e-08, 1.2747699004376708e-08, 7.913644200456365e-09,
      4.849936828935355e-09, 2.934171729482547e-09, 1.7522078180606048e-09,
      1.0327196286792371e-09, 6.006300334911235e-10, 3.446474845496862e-10,
      1.9506822176017147e-10, 1.0887421188989091e-10, 5.990427834646812e-11,
      3.248144327992402e-11, 1.7349643112172154e-11, 9.125128384337152e-12,
      4.723654176227066e-12, 2.4053981620799085e-12, 1.2042758518166452e-12,
      5.924290538498926e-13, 2.861803769017861e-13, 1.35655809155811e-13,
      6.306548588968579e-14, 3.061126226069682e-14]
    - [1.0464193583348104e-05, 1.0088152861521686e-05, 9.509619261923522e-06,
      8.781476664508828e-06, 7.947932500186289e-06, 7.054162618918598e-06,
      6.142687580912893e-06, 5.250542452630909e-06, 4.407452143190084e-06,
      3.6350218831650852e-06, 2.9468213203862374e-06, 2.349156583398887e-06,
      1.84228949556692e-06, 1.4218698604117787e-06, 1.080383121056698e-06,
      8.084680040318668e-07, 5.960147217475827e-07, 4.3300483027773715e-07,
      3.1009355196189147e-07, 2.1896231743585217e-07, 1.524840771781022e-07,
      1.0474877312744421e-07, 7.099410274077688e-08, 4.748017916941383e-08,
      3.133826771886691e-08, 2.0415191275935014e-08, 1.312738995202954e-08,
      8.332348445511509e-09, 5.220649760094635e-09, 3.2287909089457204e-09,
      1.9710126593784483e-09, 1.1875019800258968e-09, 7.060265938701369e-10,
      4.141718690024956e-10, 2.396780727868752e-10, 1.3679287534218307e-10,
      7.697842298482817e-11, 4.269834197098027e-11, 2.3336647001660307e-11,
      1.2562695069277891e-11, 6.658213240599203e-12, 3.472629706748757e-12,
      1.7814019625415868e-12, 8.983092524015944e-13, 4.4502951537019247e-13,
      2.164559698937228e-13, 1.0329204991774244e-13, 4.832358563331478e-14,
      2.2150500830528043e-14, 1.0603502810472645e-14]
    - [4.671732296483412e-06, 4.4831105830875886e-06, 4.205397177504373e-06,
      3.86495530805486e-06, 3.481947744826389e-06, 3.0765441166690006e-06,
      2.6673752475135825e-06, 2.2703659384519956e-06, 1.898027360693068e-06,
      1.559197104085222e-06, 1.2591608780820802e-06, 1.0000576247804256e-06,
      7.814590858227801e-07, 6.010217393453904e-07, 4.5512767164291574e-07,
      3.3945527535095594e-07, 2.494454750609019e-07, 1.806508056659839e-07,
      1.289711077199804e-07, 9.079030515512846e-08, 6.303418463465545e-08,
      4.317039045782701e-08, 2.9170281550594245e-08, 1.9449095325474397e-08,
      1.2797023922246964e-08, 8.310034060991569e-09, 5.32599837563481e-09,
      3.3690708389098598e-09, 2.1034020310040655e-09, 1.2960299610644474e-09,
      7.880450068933311e-10, 4.728000572185751e-10, 2.798505209651014e-10,
      1.6338504938302955e-10, 9.406653140515433e-11, 5.3392069164574156e-11,
      2.986772456649112e-11, 1.6461092073674732e-11, 8.934610953765699e-12,
      4.773799341990113e-12, 2.509669094804052e-12, 1.2974950609216982e-12,
      6.593037963187944e-13, 3.2907117464920116e-13, 1.6122487341407445e-13,
      7.748276143904382e-14, 3.6498992144422465e-14, 1.683875178740652e-14,
      7.603301605935638e-15, 3.586161651966708e-15]
    - [2.0475209781789213e-06, 1.9549760892010986e-06, 1.824331230697584e-06,
      1.6683549076725384e-06, 1.49595803056245e-06, 1.3158683327331298e-06,
      1.135998527157576e-06, 9.62985252843493e-07, 8.019288304682987e-07,
      6.56322458536633e-07, 5.281382120376624e-07, 4.1802546225066034e-07,
      3.2557459108972996e-07, 2.496031989311953e-07, 1.884308227270642e-07,
      1.4011891938997485e-07, 1.026634177115035e-07, 7.413607458046428e-08,
      5.2777467974822e-08, 3.7048590594232336e-08, 2.5649953559765323e-08,
      1.7517368838919204e-08, 1.1802713430149024e-08, 7.846501702417143e-09,
      5.147410903123937e-09, 3.332297201839929e-09, 2.1288762699483156e-09,
      1.3421599478939484e-09, 8.349983579634176e-10, 5.125774413587524e-10,
      3.1043821518215083e-10, 1.854666555408462e-10, 1.0928185499654033e-10,
      6.349235262729903e-11, 3.6363702660677655e-11, 2.0523547455396085e-11,
      1.1410915589404965e-11, 6.247405315104889e-12, 3.3666525091022206e-12,
      1.784863836824592e-12, 9.304411207527936e-13, 4.766484219007551e-13,
      2.398062736639968e-13, 1.1840839234213073e-13, 5.733882659011609e-14,
      2.7209605289644838e-14, 1.264279449863968e-14, 5.746834389275349e-15,
      2.5536197262915695e-15, 1.1854893219982738e-15]
    - [9.434692507042668e-07, 8.962660228796253e-07, 8.320842548156372e-07,
      7.573210553870183e-07, 6.760588766753946e-07, 5.922195052646122e-07,
      5.092978512857677e-07, 4.301738413740062e-07, 3.570142598902231e-07,
      2.9125726681871103e-07, 2.336636682029313e-07, 1.844145777017155e-07,
      1.4323453003870908e-07, 1.0952147348402855e-07, 8.246922755503512e-08,
      6.117283160082935e-08, 4.4711840931415374e-08, 3.2210467819918644e-08,
      2.2876239649743822e-08, 1.6020530535543947e-08, 1.1065059515091848e-08,
      7.538468124355944e-09, 5.066642547778204e-09, 3.3597542997794056e-09,
      2.198232340536895e-09, 1.4191654903783631e-09, 9.040366470535942e-10,
      5.682217734729558e-10, 3.5236940172177433e-10, 2.1556618126296278e-10,
      1.300775457371483e-10, 7.740757573457963e-11, 4.541786414640521e-11,
      2.626738071523101e-11, 1.4969934616265808e-11, 8.403949033863978e-12,
      4.645528641337266e-12, 2.5274525847831095e-12, 1.3527405962115894e-12,
      7.118626882233798e-13, 3.681063366142581e-13, 1.8692567838633e-13,
      9.315026669727445e-14, 4.551941519901682e-14, 2.179522057283812e-14,
      1.0216652089627725e-14, 4.684303617794701e-15, 2.098708224561257e-15,
      9.180593219731016e-16, 4.1962294432375783e-16]
    central_value: [2.6886227544910177e-09, 5.576208178438669e-11]


# This is a Gaussian distribution fitted to the numerical distribution of
# 'ATLAS CMS LHCb combination Bs->mumu 2020'
ATLAS CMS LHCb combination Bs->mumu 2020 Gaussian:
  experiment: ATLAS CMS LHCb
  inspire: LHCb:2020zud
  url: http://cds.cern.ch/record/2727207
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7164627726229675e-09, 4.997504628427717e-11]
    standard_deviation: [3.664656167046745e-10, 7.926604121885672e-11]
    correlation:
    - [1.0, -0.20884224924764241]
    - [-0.20884224924764241, 1.0]


# This is a Gaussian distribution fitted to the numerical combination of
# 'CMS Bs->mumu 2013', 'LHCb Bs->mumu 2017', and 'ATLAS Bs->mumu 2018'
inofficial combination Bs->mumu 2019:
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7261595019990026e-09, 1.026340656936204e-10]
    standard_deviation: [4.1097488280098157e-10, 8.178600964361066e-11]
    correlation:
    - [1.0, -0.23148074357392087]
    - [-0.23148074357392087, 1.0]

# This is a Gaussian distribution fitted to the numerical combination of
# 'CMS Bs->mumu 2019', 'LHCb Bs->mumu 2017', and 'ATLAS Bs->mumu 2018' UPDATED BEN
# WITH 2103.13370 Appendix A
inofficial combination Bs->mumu 2019 CMS19:
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.93e-09, 5.6e-11]
    standard_deviation: [3.5e-10, 7.0e-11]
    correlation:
    - [1.0, -0.27]
    - [-0.27, 1.0]

Bc lifetime:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    tau_Bc: (7.704 ± 0.137) 1e11


Belle RK* 2019:
  experiment: Belle
  inspire: Abdesselam:2019wac
  values:
    - name: <Rmue>(B+->K*ll)
      q2min: 0.1
      q2max: 8.0
      value: 0.96 +0.56 -0.35 ± 0.14
    - name: <Rmue>(B0->K*ll)
      q2min: 0.1
      q2max: 8.0
      value: 0.86 + 0.33 - 0.24 ± 0.08
    - name: <Rmue>(B+->K*ll)
      q2min: 15
      q2max: 19
      value: 1.40 + 1.99 - 0.68 ± 0.11
    - name: <Rmue>(B0->K*ll)
      q2min: 15
      q2max: 19
      value: 1.12 + 0.61 - 0.36 ± 0.10


Belle RK 2019:
  experiment: Belle
  inspire: Abdesselam:2019lab
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 0.1
      q2max: 4.0
      value: 0.92 + 0.27 - 0.24 ± 0.05
    - name: <Rmue>(B0->Kll)
      q2min: 0.1
      q2max: 4.0
      value: 1.5 + 1.2 - 1.0 ± 0.1
    - name: <Rmue>(B+->Kll)
      q2min: 4.0
      q2max: 8.12
      value: 1.22 + 0.42 - 0.37 ± 0.07
    - name: <Rmue>(B0->Kll)
      q2min: 4.0
      q2max: 8.12
      value: 0.50 + 0.39 - 0.30 ± 0.03
    - name: <Rmue>(B+->Kll)
      q2min: 1.0
      q2max: 6.0
      value: 1.31 + 0.34 - 0.31 ± 0.07
    - name: <Rmue>(B0->Kll)
      q2min: 1.0
      q2max: 6.0
      value: 0.53 + 0.44 - 0.33 ± 0.03
    - name: <Rmue>(B+->Kll)
      q2min: 14.18
      q2max: 19.0
      value: 1.08 + 0.30 - 0.27 ± 0.06
    - name: <Rmue>(B0->Kll)
      q2min: 14.18
      q2max: 19.0
      value: 1.52 + 1.23 - 0.97 ± 0.10


# UPDATED BY BCA, https://arxiv.org/pdf/2103.11769.pdf
LHCb RK 2019:
  experiment: LHCb
  inspire: Aaij:2019wad
  url: https://lhcbproject.web.cern.ch/lhcbproject/Publications/p/LHCb-PAPER-2019-009.html
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 1.1
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.5 , 0.51, 0.52, 0.53, 0.54, 0.55, 0.56, 0.57, 0.58, 0.59, 0.6 ,
       0.61, 0.62, 0.63, 0.64, 0.65, 0.66, 0.67, 0.68, 0.69, 0.7 , 0.71,
       0.72, 0.73, 0.74, 0.75, 0.76, 0.77, 0.78, 0.79, 0.8 , 0.81, 0.82,
       0.83, 0.84, 0.85, 0.86, 0.87, 0.88, 0.89, 0.9 , 0.91, 0.92, 0.93,
       0.94, 0.95, 0.96, 0.97, 0.98, 0.99, 1.  , 1.01, 1.02, 1.03, 1.04,
       1.05, 1.06, 1.07, 1.08, 1.09, 1.1 , 1.11, 1.12, 1.13, 1.14, 1.15,
       1.16, 1.17, 1.18, 1.19, 1.2 , 1.21, 1.22, 1.23, 1.24, 1.25, 1.26,
       1.27, 1.28, 1.29, 1.3 , 1.31, 1.32, 1.33, 1.34, 1.35, 1.36, 1.37,
       1.38, 1.39, 1.4 , 1.41, 1.42, 1.43, 1.44, 1.45, 1.46, 1.47, 1.48,
       1.49, 1.5]
        y: [2.88205137866057e-25, 1.5281574720259756e-23, 6.702698354178579e-22, 2.4448164155929897e-20, 7.454570729230355e-19, 1.909891040167473e-17, 4.1323664169126305e-16, 7.588448851197261e-15, 1.1884907040458951e-13, 1.5952059161018854e-12, 1.8436159307456128e-11, 1.843216732278494e-10, 1.6014710056802101e-09, 1.2146409332571952e-08, 8.077506075216164e-08, 4.7302770014241384e-07, 2.449740396778715e-06, 1.126644847764666e-05, 4.6202100094422126e-05, 0.00016962243691588837, 0.0005597008015282213, 0.0016662828205346687, 0.004492579074923515, 0.011010219977894541, 0.024615774337347334, 0.05038220772805236, 0.09472856947171732, 0.1641661909809511, 0.263092972433884, 0.391152708109211, 0.5411887337865554, 0.6989323921649688, 0.8450633531273598, 0.9593115432666939, 1.0253212442162885, 1.0345909306454517, 0.9881646304355234, 0.8956747492120669, 0.7723340189320346, 0.6350854840362846, 0.4991542064541218, 0.3758210577846353, 0.2716467856563671, 0.18888754975708327, 0.12660200264450108, 0.08194914660103983, 0.05132252425241216, 0.031152245133932197, 0.01835741305024235, 0.010518707254040568, 0.005869416815953679, 0.003193942730078074, 0.001697234065718161, 0.00088183353692038, 0.00044851245885034203, 0.0002235543744208938, 0.00010930884011099789, 5.2480565186822106e-05, 2.4761983836494636e-05, 1.1490889625666057e-05, 5.24814330553392e-06, 2.360527269454613e-06, 1.0461551843563797e-06, 4.570506836679291e-07, 1.9691379572663294e-07, 8.368715068864549e-08, 3.509171256819504e-08, 1.4520137727636241e-08, 5.9289734375522796e-09, 2.3890103739733004e-09, 9.498137530260653e-10, 3.7252707603017296e-10, 1.440980983252683e-10, 5.4952401282746565e-11, 2.065166553511433e-11, 7.644347061147843e-12, 2.785380284927957e-12, 9.983762190698324e-13, 3.517558985437783e-13, 1.217202235342729e-13, 4.132948612194295e-14, 1.3756243705104727e-14, 4.4834666930086335e-15, 1.4292192736410438e-15, 4.450575458725955e-16, 1.3520488388848662e-16, 4.001464550678792e-17, 1.151999759928338e-17, 3.2211727791474984e-18, 8.733538221193851e-19, 2.292093442237213e-19, 5.81241447519196e-20, 1.4214913815440513e-20, 3.346119743738962e-21, 7.565880404709493e-22, 1.6397374841257495e-22, 3.3988117353838234e-23, 6.722392368771022e-24, 1.2657139353306314e-24, 2.2630709651260173e-25, 3.8327686143196017e-26]


Belle B->K*mumu LFU 2016:
   experiment: Belle
   inspire: Wehle:2016yoi
   description: >
    This measurement actually performs an isospin-combined analysis
    (with unkown weights of the two isospin states), but since the isospin
    asymmetry in the lepton flavour difference should be very small,
    it is interpreted as pure $B^0$ decay here for simplicity.
   values:
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 1.0
       q2max: 6.0
       value: 0.498 ± 0.527 ± 0.166
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 0.1
       q2max: 4.0
       value: -0.723 ± 0.676 ± 0.163
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 4.0
       q2max: 8.0
       value: 0.448 ± 0.392 ± 0.076
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 14.18
       q2max: 19.0
       value: 0.041 ± 0.565 ± 0.082
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 1.0
       q2max: 6.0
       value: 0.656 ± 0.485 ± 0.103
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 0.1
       q2max: 4.0
       value: -0.097 ± 0.601 ± 0.164
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 4.0
       q2max: 8.0
       value: 0.498 ± 0.410 ± 0.095
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 14.18
       q2max: 19.0
       value:  0.778 ± 0.502 ± 0.065


CMS Bs->mumu 2019:
  experiment: CMS
  inspire: CMS:2019qnb
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [1.0155541056966765e-10, 2.612719127877079e-10, 4.209884150057481e-10, 5.807049172237884e-10,
      7.404214194418286e-10, 9.001379216598688e-10, 1.0598544238779092e-09, 1.2195709260959494e-09,
      1.3792874283139896e-09, 1.5390039305320298e-09, 1.69872043275007e-09, 1.8584369349681103e-09,
      2.0181534371861505e-09, 2.1778699394041907e-09, 2.337586441622231e-09, 2.497302943840271e-09,
      2.6570194460583113e-09, 2.8167359482763515e-09, 2.9764524504943917e-09, 3.136168952712432e-09,
      3.295885454930472e-09, 3.4556019571485124e-09, 3.6153184593665526e-09, 3.775034961584593e-09,
      3.934751463802634e-09, 4.094467966020674e-09, 4.254184468238714e-09, 4.4139009704567545e-09,
      4.573617472674795e-09, 4.733333974892835e-09, 4.893050477110875e-09, 5.052766979328915e-09,
      5.2124834815469555e-09, 5.372199983764996e-09, 5.531916485983036e-09, 5.691632988201076e-09,
      5.851349490419116e-09, 6.0110659926371566e-09, 6.170782494855197e-09, 6.330498997073237e-09,
      6.490215499291277e-09, 6.649932001509317e-09, 6.809648503727358e-09, 6.969365005945398e-09,
      7.129081508163438e-09, 7.288798010381478e-09, 7.4485145125995185e-09, 7.60823101481756e-09,
      7.7679475170356e-09, 7.92766401925364e-09]
    - [-1.945765678254663e-12, 1.779896051707685e-11, 3.754368671240836e-11, 5.7288412907739866e-11,
      7.703313910307138e-11, 9.67778652984029e-11, 1.165225914937344e-10, 1.362673176890659e-10,
      1.5601204388439743e-10, 1.7575677007972895e-10, 1.9550149627506046e-10, 2.1524622247039196e-10,
      2.349909486657234e-10, 2.5473567486105497e-10, 2.7448040105638646e-10, 2.94225127251718e-10,
      3.139698534470495e-10, 3.33714579642381e-10, 3.5345930583771253e-10, 3.73204032033044e-10,
      3.9294875822837556e-10, 4.1269348442370705e-10, 4.3243821061903855e-10, 4.521829368143701e-10,
      4.719276630097016e-10, 4.916723892050331e-10, 5.114171154003647e-10, 5.311618415956962e-10,
      5.509065677910277e-10, 5.706512939863592e-10, 5.903960201816907e-10, 6.101407463770222e-10,
      6.298854725723537e-10, 6.496301987676853e-10, 6.693749249630167e-10, 6.891196511583483e-10,
      7.088643773536798e-10, 7.286091035490112e-10, 7.483538297443428e-10, 7.680985559396743e-10,
      7.878432821350059e-10, 8.075880083303373e-10, 8.273327345256688e-10, 8.470774607210004e-10,
      8.668221869163318e-10, 8.865669131116634e-10, 9.063116393069949e-10, 9.260563655023264e-10,
      9.458010916976578e-10, 9.655458178929894e-10]
    y:
    - [4.288860928696158e-07, 5.017577949442912e-07, 5.891274319581731e-07, 6.871396832196426e-07,
      7.943977820325241e-07, 9.100306009671172e-07, 1.0306350563928615e-06, 1.150871432695518e-06,
      1.2661656522143243e-06, 1.3684134821772142e-06, 1.4512604206055133e-06, 1.5220874645042244e-06,
      1.5679366727976561e-06, 1.5850908345115015e-06, 1.5714743299893178e-06, 1.5311823035389147e-06,
      1.4697616942771655e-06, 1.3895210416882706e-06, 1.2941020250082173e-06, 1.1898908587555658e-06,
      1.0800893961066666e-06, 9.695635083661838e-07, 8.609019854752189e-07, 7.565358204729096e-07,
      6.610786719446723e-07, 5.734581300380293e-07, 4.939861141283261e-07, 4.231997547076362e-07,
      3.603851321887926e-07, 3.0482766942285973e-07, 2.55836114250127e-07, 2.127970861232396e-07,
      1.7524071960714897e-07, 1.428000198321802e-07, 1.1512048187462871e-07, 9.180848076550184e-08,
      7.242938565013197e-08, 5.6526030583286365e-08, 4.363991201769742e-08, 3.332889637709574e-08,
      2.518022980471843e-08, 1.8819155688831788e-08, 1.3913688319299738e-08, 1.0176210813802267e-08,
      7.3626068376804764e-09, 5.269614115952916e-09, 3.731021118977134e-09, 2.613233941920092e-09,
      1.8106658451358013e-09, 1.266510018944166e-09]
    - [2.0576353988193048e-06, 2.53111312529132e-06, 3.112848942664421e-06, 3.765894365960994e-06,
      4.458598443357993e-06, 5.1863456955787785e-06, 5.917334405390656e-06, 6.592733572520571e-06,
      7.1898129453075365e-06, 7.655614240537123e-06, 7.947363370788319e-06, 8.17463572772878e-06,
      8.240295858453671e-06, 8.134208862739965e-06, 7.861239905139386e-06, 7.454149301258889e-06,
      6.970888913474015e-06, 6.424940614393277e-06, 5.82471637484796e-06, 5.211810827941041e-06,
      4.603953291752117e-06, 4.011259991509321e-06, 3.438308759395995e-06, 2.9124649747606185e-06,
      2.452961715881598e-06, 2.034247822708863e-06, 1.6646866330505448e-06, 1.348709241269977e-06,
      1.0802723972229312e-06, 8.57644447256886e-07, 6.787096050504143e-07, 5.382645362578809e-07,
      4.2871161488151885e-07, 3.4199250602268576e-07, 2.7207957656993897e-07, 2.1496522682490804e-07,
      1.6822419846112946e-07, 1.302635263717333e-07, 9.978676479921206e-08, 7.561798516276113e-08,
      5.668640889625733e-08, 4.203726750906128e-08, 3.083839033795817e-08, 2.2379512070456835e-08,
      1.606612773298437e-08, 1.1409681121911029e-08, 8.015626785899068e-09, 5.570615181578932e-09,
      3.829820507958287e-09, 2.6591367796008172e-09]
    - [1.3324778442198256e-05, 1.65952908461427e-05, 2.0574166727404472e-05, 2.495800274343757e-05,
      2.9504054619231342e-05, 3.4047587844822523e-05, 3.8329581797807303e-05, 4.202672759462307e-05,
      4.499346307939654e-05, 4.7007399745981846e-05, 4.795938845541343e-05, 4.794658994766904e-05,
      4.697325391468109e-05, 4.5109095316241836e-05, 4.250659310186405e-05, 3.931945284708292e-05,
      3.580621450037301e-05, 3.213448592913808e-05, 2.840740494897515e-05, 2.4781642952698398e-05,
      2.1358931860937567e-05, 1.81730892583777e-05, 1.5209914614362105e-05, 1.2657622363690122e-05,
      1.0451429275111636e-05, 8.48920387631353e-06, 6.819835039838635e-06, 5.411564078474361e-06,
      4.197010124392612e-06, 3.1908598798947493e-06, 2.3886534909926495e-06, 1.7743346675181027e-06,
      1.3090348720933923e-06, 9.622866782776007e-07, 7.106029692012707e-07, 5.314852043341041e-07,
      4.0196599347567064e-07, 3.0563763488169695e-07, 2.316684987563758e-07, 1.7404817046331175e-07,
      1.2938234828579395e-07, 9.514512484919079e-08, 6.921491393583489e-08, 4.980976757448578e-08,
      3.545937174968435e-08, 2.4971765489364856e-08, 1.7396791096406573e-08, 1.1989214729362972e-08,
      8.173763872803402e-09, 5.630288554302592e-09]
    - [7.899330200140019e-05, 9.825728380938667e-05, 0.000119935728366188, 0.00014278374657399978,
      0.00016631250077757314, 0.00018783099800567275, 0.00020564167070569406, 0.0002197875427962695,
      0.0002306990293031517, 0.00023666363098582234, 0.00023786330822729682, 0.00023321342095384968,
      0.0002234239703422981, 0.00021085292837070814, 0.00019686280572743634, 0.00017988820171384957,
      0.00016172942948267403, 0.00014333209848546493, 0.00012490963203572858, 0.00010773016057989664,
      9.171980504290236e-05, 7.71964986024618e-05, 6.398696628023933e-05, 5.251018259973837e-05,
      4.265587237569652e-05, 3.421163836607062e-05, 2.715575348060914e-05, 2.1045548741809244e-05,
      1.5844922841949064e-05, 1.172980194633412e-05, 8.61395258889957e-06, 6.266525533387528e-06,
      4.500709442801059e-06, 3.194445003647729e-06, 2.2515680672439633e-06, 1.5672418708564721e-06,
      1.0739297281006924e-06, 7.422197753693996e-07, 5.26226797960449e-07, 3.826075036689334e-07,
      2.804503266818494e-07, 2.0439124055378637e-07, 1.474420268213291e-07, 1.0521833405384385e-07,
      7.427851353406411e-08, 5.187243988201861e-08, 3.5835365433788777e-08, 2.4489994560640825e-08,
      1.6556764282723552e-08, 1.1314352792406923e-08]
    - [0.00034810794542230154, 0.00043216805448076135, 0.0005148774633542205, 0.0005943361809987161,
      0.000679284401057098, 0.0007472615403521225, 0.0008006053020554178, 0.000841058130287508,
      0.0008701113104311048, 0.0008802667003600074, 0.0008709293684449175, 0.0008529845382804897,
      0.0008143838942058554, 0.0007649653677792033, 0.0007142404962543498, 0.0006505765918833047,
      0.0005824231749052939, 0.0005128585575831152, 0.000445263968403014, 0.0003830230888201993,
      0.0003263778716873557, 0.0002754309438809917, 0.00022903074897895315, 0.0001888402371856708,
      0.00015422970433900927, 0.00012482882396626548, 9.842038071580496e-05, 7.483464198766818e-05,
      5.568890074482483e-05, 4.091051583495702e-05, 2.9694823429173632e-05, 2.1282344801985087e-05,
      1.5096799427747459e-05, 1.0643979097518193e-05, 7.3619207390895565e-06, 4.932971087717142e-06,
      3.2481910373461054e-06, 2.1188970347875045e-06, 1.3758530458360671e-06, 8.98761707350384e-07,
      6.032553381191037e-07, 4.2016808938210184e-07, 2.9822369905781577e-07, 2.1092388931568726e-07,
      1.4765620483385985e-07, 1.02254044767101e-07, 7.005044822227103e-08, 4.747260136782581e-08,
      3.182623285233068e-08, 2.1576707354186342e-08]
    - [0.0011577179926888354, 0.001433834783280555, 0.0016858438486135655, 0.0019310930534652707,
      0.0021542192760991186, 0.0023315754303869203, 0.0024744949744939563, 0.002579202837645689,
      0.002641788816422103, 0.0026584577101689323, 0.0026277898244594896, 0.002558191214474012,
      0.0024466742794161923, 0.0023038215243385575, 0.0021401430114745923, 0.0019451116897937128,
      0.0017285479865829163, 0.0015070732775937761, 0.0013058796587401328, 0.0011184784535220678,
      0.0009462434543388353, 0.0007986382270114765, 0.0006658359969412101, 0.0005534270414973451,
      0.0004570015201106717, 0.00036806938198210356, 0.0002888828200806913, 0.0002232901650956066,
      0.00017019580894422475, 0.0001282067855816007, 9.49554664509533e-05, 6.879065577945942e-05,
      4.894495609334117e-05, 3.371380494597545e-05, 2.2355160310120622e-05, 1.4571724111850049e-05,
      9.437803018107556e-06, 6.075757816532157e-06, 3.871270173147052e-06, 2.4308481014159575e-06,
      1.498552547896695e-06, 9.236949584844859e-07, 5.93501545537604e-07, 4.027570305037048e-07,
      2.7854784055062104e-07, 1.9127607979691443e-07, 1.2994128696638025e-07, 8.732418443625916e-08,
      5.805400311417966e-08, 3.904611167410764e-08]
    - [0.0036147538382045054, 0.00424111853359576, 0.004822079482869198, 0.0055116692467450275,
      0.00609826177924224, 0.006560049279055148, 0.0069277178166015346, 0.007180194409122161,
      0.0073166547648623155, 0.007341044864671739, 0.007230641717568677, 0.00697541328524827,
      0.0066360334422210345, 0.006203481141801051, 0.005691994846892518, 0.005114672649767965,
      0.004504064910195928, 0.0038879115111622735, 0.00332364151978249, 0.002812520908253451,
      0.002361519864820272, 0.001970204373676234, 0.0016424244182781454, 0.0013656583502669269,
      0.001113869767281383, 0.000890355338743622, 0.0007023180438263939, 0.0005511460486440812,
      0.0004295383432509175, 0.0003333650914490404, 0.00025501781202791595, 0.00018971108747606522,
      0.00013592151338576343, 9.372344784919363e-05, 6.268383767033342e-05, 4.110541861449333e-05,
      2.6575747942705287e-05, 1.689255825738821e-05, 1.0487161530244758e-05, 6.3468837010266725e-06,
      3.7823270268988305e-06, 2.2347385278262074e-06, 1.315686039026056e-06, 7.901092294439206e-07,
      5.052102966740761e-07, 3.3966318417071274e-07, 2.2873958966538553e-07, 1.5243568064429993e-07,
      1.004939010368191e-07, 6.705497582363283e-08]
    - [0.010254157421995508, 0.011946470404653003, 0.012924693350057888, 0.014459681757663856,
      0.01580815313928596, 0.01691816237329797, 0.017740485107326606, 0.01822561111318314,
      0.01843760148430883, 0.01838112697766247, 0.01796256954533017, 0.017136524400674057,
      0.016184545597549307, 0.01493543383376269, 0.013547355256984936, 0.012076994586613415,
      0.010511860704567987, 0.009020852031459735, 0.007637281962483749, 0.006400546856938603,
      0.005306845740234139, 0.004380214909207629, 0.003606070550163055, 0.002917464164915247,
      0.002318044495995046, 0.001833320747049882, 0.0014554210692624145, 0.0011541444762988584,
      0.0009206258571696003, 0.0007253733770304671, 0.0005550251767237646, 0.0004166372267752408,
      0.0003067264654934676, 0.00022068607220255404, 0.0001558798439449248, 0.00010701675041086702,
      6.99002707365528e-05, 4.3202475773708575e-05, 2.578630007897895e-05, 1.5199415327317105e-05,
      8.907862911039735e-06, 5.188651489565185e-06, 2.9952112940005334e-06, 1.7083590782909266e-06,
      9.736420072839088e-07, 5.865477252616333e-07, 3.8229455250703007e-07, 2.5250268899239516e-07,
      1.6507480324378128e-07, 1.092742387018429e-07]
    - [0.02383259642953403, 0.02780323092859074, 0.030772275050344158, 0.03365858362138003,
      0.036343673034696565, 0.038513460633089705, 0.03998642108493986, 0.04072070358832832,
      0.040742665645835216, 0.04007928200873521, 0.038778583869774765, 0.03683190277196631,
      0.034523305527946316, 0.03163541239188995, 0.02837489407553618, 0.0250457275122057,
      0.021723475587983185, 0.01858896862689712, 0.015700588485503233, 0.013074816839266073,
      0.010801652854241284, 0.008864756048973708, 0.007130051341330813, 0.005621082201675199,
      0.004383423319301427, 0.0034198369260480667, 0.0026886396875518306, 0.0021324440326422217,
      0.001691615572141957, 0.001324760820584928, 0.0010254681686814127, 0.0007827157866989925,
      0.0005949300947531213, 0.00044562079571470163, 0.000322370407921432, 0.00022460444325163767,
      0.00015071820328855625, 9.659138121016976e-05, 5.8905300799415655e-05, 3.475427715660388e-05,
      2.0095340361660378e-05, 1.1420221449033114e-05, 6.391020882129809e-06, 3.538126111222384e-06,
      1.945251107262635e-06, 1.0709832675740789e-06, 6.22290397846309e-07, 3.9699403431792326e-07,
      2.5732127523224764e-07, 1.6899138384849e-07]
    - [0.04826845213602416, 0.05521747356182422, 0.06037810498721193, 0.06690580802206586,
      0.07255424372586644, 0.07669292983074873, 0.07897324162387884, 0.07979364847679751,
      0.07885025120095587, 0.07639688529383856, 0.07315755243392977, 0.06908075038231255,
      0.06424549509947883, 0.05804375838443875, 0.051556563699116265, 0.04538791880708993,
      0.039543485239917915, 0.033963876375000535, 0.028755948750201158, 0.024025430323240476,
      0.019825670171966365, 0.016023513536802602, 0.012667696151307885, 0.009849584860116372,
      0.0076389611656139, 0.005921139557164182, 0.004579254097226661, 0.003530304686681635,
      0.0027114038332109233, 0.0020915046083441035, 0.0016389452428723274, 0.0012919795249382703,
      0.000994823278659924, 0.00075349065020333, 0.000563531697509997, 0.00040981353106976474,
      0.0002849639546817062, 0.0001886922318293443, 0.00011962827460564462, 7.164368373129508e-05,
      4.0498755421392294e-05, 2.235577808888887e-05, 1.2254679775909335e-05, 6.680130735999233e-06,
      3.619435664342262e-06, 1.9504907736172254e-06, 1.0520785323416032e-06, 6.025484848727571e-07,
      3.8051273770070603e-07, 2.4799782996265915e-07]
    - [0.09028170789306306, 0.10532342202013976, 0.11132607765779279, 0.11961053338697167,
      0.13122327477415188, 0.13971234073860234, 0.14320445600953297, 0.1436758906757758,
      0.14052029702262814, 0.13442576679908533, 0.12730794914903684, 0.11828102887756237,
      0.10739850154589686, 0.09539799289241188, 0.08415210077052687, 0.07395270912125099,
      0.06446646717598861, 0.05569118577689762, 0.04742464103597765, 0.03957616857919451,
      0.03231310007512165, 0.025794534664513764, 0.020302907917806038, 0.015903607427843337,
      0.01232184667084009, 0.00945282071968893, 0.00718963939801532, 0.0054174911394309485,
      0.004071129912626845, 0.0030954519177152774, 0.00240118208144017, 0.0018870504401910697,
      0.0014877003249880794, 0.0011488126540127755, 0.0008523633470326878, 0.000612610447633437,
      0.0004327984788918331, 0.0002999497630265073, 0.00020002757995839777, 0.00012561341325317756,
      7.337148801963708e-05, 4.050033004009113e-05, 2.1874195943820235e-05, 1.1712212116849171e-05,
      6.234653543654063e-06, 3.3029520561859632e-06, 1.7425694257691917e-06, 9.247822384516987e-07,
      5.359913741874335e-07, 3.4530752290329867e-07]
    - [0.15725460484808165, 0.1820416972933739, 0.19922976890910254, 0.20826818348161028,
      0.2235517825627367, 0.23610278442052401, 0.24103898946373545, 0.24011570196993537,
      0.23330179088600525, 0.22146972012121305, 0.2068437218271736, 0.18910068474264471,
      0.16842332288008396, 0.148666086072551, 0.1304456623420899, 0.11359805555702106,
      0.09809306688993959, 0.08354190723960192, 0.07010079197370313, 0.05800752432432553,
      0.04752035261871876, 0.03843616584675776, 0.030571308165403793, 0.023839594045886616,
      0.01828982959382725, 0.01383123004349586, 0.010340362772947245, 0.007689021085172026,
      0.005719953562558585, 0.004271835696619498, 0.0032147605490224582, 0.0024569005060872473,
      0.001903545575083155, 0.0014730234673541937, 0.0011301608781172658, 0.0008522365676804504,
      0.0006250570071939347, 0.00044156659203182304, 0.0002978147442998991, 0.00019012370827674479,
      0.00011371640643988856, 6.331767734119687e-05, 3.3731706608423784e-05, 1.7821577685336376e-05,
      9.392811694099049e-06, 4.939954559564685e-06, 2.594619228692016e-06, 1.3625991797348027e-06,
      7.346597676376653e-07, 4.5564227427346603e-07]
    - [0.25400404870991344, 0.2837756741323979, 0.3105730794847927, 0.33040483206234667,
      0.3468227613083377, 0.3581092079873654, 0.3622606801676489, 0.35945817944390385,
      0.3496579640653537, 0.3332232280349842, 0.31102456817068624, 0.28266785725276866,
      0.25103258081152724, 0.21990832729528975, 0.19065284620558753, 0.16366665592594368,
      0.13925704484144627, 0.1171605134899548, 0.0975189503701628, 0.08034774146936356,
      0.06544510769714691, 0.052618542582920064, 0.041701175775506034, 0.03240168971167615,
      0.024670103235830146, 0.01851177137966975, 0.01377682432493655, 0.01019625966067986,
      0.0075105079469908785, 0.00552469523490116, 0.004089234021653771, 0.0030707321088947457,
      0.002346565839234169, 0.0018080766394502391, 0.0013821729481260125, 0.0010360111394785265,
      0.0007564380675606182, 0.0005349702570398273, 0.0003627651722449725, 0.00023287748222807752,
      0.00014074916764326384, 7.963462707354415e-05, 4.2638271794079424e-05, 2.2673147407829132e-05,
      1.2092414911584033e-05, 6.4508995987248145e-06, 3.4332070689610756e-06, 1.823087522714704e-06,
      9.701504317175213e-07, 5.700081395546081e-07]
    - [0.36727278481767717, 0.4016433111717791, 0.433782157600771, 0.4600135287815823,
      0.4790473786608279, 0.4898629089003298, 0.4918580635429348, 0.4849272595912094,
      0.46944100373547226, 0.4462097777185068, 0.41638224346030894, 0.3811346241932472,
      0.3414565988474874, 0.2985586699382347, 0.25651749546042807, 0.21835240533647637,
      0.18369917804076633, 0.15269613808923216, 0.12550885846512339, 0.10215314700584702,
      0.08247087907127017, 0.0660521571293502, 0.05241165642833767, 0.040993206693360894,
      0.03137745703878952, 0.02360971797988851, 0.01754461431407066, 0.012912149598606693,
      0.009447098965125975, 0.006892704086769183, 0.005026022753429745, 0.0036751389653667406,
      0.0027108723239336473, 0.0020231092110594776, 0.0015186655041072674, 0.0011346302938767612,
      0.0008294621049874636, 0.0005826206433692324, 0.00039080762523670097, 0.00025178787716614295,
      0.00015561533283901514, 8.951086251872417e-05, 4.829671754282443e-05, 2.583318355209219e-05,
      1.3862586289212292e-05, 7.4859059080852365e-06, 4.065580343792365e-06, 2.2055438156557163e-06,
      1.19015622584383e-06, 6.78262603707652e-07]
    - [0.48967989774541554, 0.5318731978553338, 0.5704208927375609, 0.6007019429492739,
      0.6211496453396149, 0.6306770083829666, 0.6287692703377065, 0.615529922767957, 0.5916714096844843,
      0.5584516138119516, 0.5175639789397419, 0.47099326594834034, 0.4208345182936511,
      0.3688819824797953, 0.31608330056307377, 0.26593199401422574, 0.22182144313575,
      0.18300663709740542, 0.1494156275282615, 0.12078100449602241, 0.09672305922400387,
      0.07680726773154703, 0.060541584748260234, 0.04738097051479819, 0.036523869263331094,
      0.027542798671567476, 0.020479598069268797, 0.015106018825481083, 0.011067265450079347,
      0.008053024268943918, 0.005822833436529865, 0.004195784915635772, 0.0030332568170567437,
      0.0022174639203706814, 0.0016315505221680987, 0.0011834061209907072, 0.000836759126994356,
      0.0005775707301963542, 0.00038982266662842733, 0.0002564125545105299, 0.0001611307062616749,
      9.343911774166804e-05, 5.0789814935094597e-05, 2.7356961090050352e-05, 1.4775319129318013e-05,
      8.016407800687578e-06, 4.375217553586854e-06, 2.406685351223275e-06, 1.3308807504050049e-06,
      7.609419246300235e-07]
    - [0.61668239457933, 0.6653373892924159, 0.7085150923476408, 0.7408526105653109, 0.7606556186827663,
      0.7668631900611519, 0.7591389211595807, 0.7379011327866273, 0.7042853392428364,
      0.6600436711490609, 0.6073936490101772, 0.5488344629406201, 0.48695187724905975,
      0.4242288936966978, 0.36260220726989345, 0.30241576516142643, 0.24978492893707593,
      0.2047565582867077, 0.16607892185199719, 0.13352351110601762, 0.10650966736235515,
      0.08436227990205988, 0.06637104274234462, 0.051892389576628936, 0.04015121133089167,
      0.030458772583075198, 0.022718422234482085, 0.016704000739928816, 0.012122135455066402,
      0.008704712964069609, 0.006208375046435229, 0.004418257058853447, 0.0031529552918446147,
      0.0022641001483713324, 0.0016231183796176125, 0.0011499258620977367, 0.0008042988885278052,
      0.0005546837548879011, 0.0003761490900221638, 0.0002492226174205049, 0.0001575535690126748,
      9.197327224237308e-05, 5.03707827047923e-05, 2.732416119054559e-05, 1.48633340410006e-05,
      8.13328212462095e-06, 4.480585618417414e-06, 2.4834839919900096e-06, 1.3836316532985413e-06,
      8.0042068798607e-07]
    - [0.7334730146838524, 0.7860398146228132, 0.8311337515823078, 0.862924273816635,
      0.8797271691157287, 0.8806368936692323, 0.8656040892138769, 0.8354400194520722,
      0.7917440403550358, 0.736763128167249, 0.6732006327828957, 0.603996886785216, 0.5321063441719454,
      0.4602944303308211, 0.3909413011923488, 0.32449730575405017, 0.26527574141810983,
      0.2163919403168481, 0.17466392325462793, 0.13972330822590684, 0.11091117445312282,
      0.08741919142882211, 0.06844160353426446, 0.05324952391915976, 0.0410200282539514,
      0.030924083519584103, 0.022872083269808184, 0.016703297279336924, 0.012082322883920202,
      0.008669716750962918, 0.006178741532118956, 0.004382649634319033, 0.003108541726203071,
      0.002217531627219037, 0.0015872341328244735, 0.0011255800202185412, 0.0007819636194545003,
      0.0005318327244008222, 0.0003553861265904219, 0.00023316372517935338, 0.00014753680295584624,
      8.669353781747844e-05, 4.784720619726085e-05, 2.6158097548091013e-05, 1.4365897540482273e-05,
      7.946314180421608e-06, 4.415267211205642e-06, 2.462825918467405e-06, 1.3850987267340092e-06,
      8.079688242217552e-07]
    - [0.8239354261146569, 0.8770686850623889, 0.92082940239941, 0.9492923952197514, 0.9609358093907723,
      0.95512960355225, 0.9321885974722158, 0.8933441935789418, 0.8406348759062008, 0.7767290369765405,
      0.7047015558031896, 0.6277901131634553, 0.5491579380196904, 0.47168667902260886,
      0.39779575048913496, 0.3279410275920987, 0.2661167738575072, 0.21584041464676754,
      0.17324074637586123, 0.13783256970651414, 0.10884865901334875, 0.085370297023009,
      0.0665172037483089, 0.051508115830872434, 0.03941007988178718, 0.029454866773872452,
      0.02163766047401878, 0.015715364934872408, 0.011300419204906707, 0.008057618948599313,
      0.00571410636852526, 0.004047197419703588, 0.0028776854832111417, 0.0020607204611182476,
      0.0014795019588813585, 0.0010566954334590864, 0.0007439110666116101, 0.0005100535433057007,
      0.0003377492337776056, 0.00021656970338155873, 0.000134890747724706, 7.948734142437557e-05,
      4.423002156354088e-05, 2.4437740236034775e-05, 1.3573103568340873e-05, 7.5673786634080284e-06,
      4.238206046706038e-06, 2.3829436070838914e-06, 1.3405283246727485e-06, 7.779173485038196e-07]
    - [0.874107928040272, 0.9242416013496643, 0.9634968164599425, 0.9862571500514457,
      0.9912965567363705, 0.9783417403404036, 0.9480933932315743, 0.9021634117813278,
      0.8429326027075871, 0.7733463600518697, 0.6966726993047088, 0.6162502246244651,
      0.535252791990353, 0.45649299187412623, 0.38213783149253966, 0.3119624797970066,
      0.2525643319178688, 0.20377815346408307, 0.16273388517984153, 0.1287879374565038,
      0.10114226044873062, 0.0789278174908566, 0.0612427260737031, 0.04724311207667742,
      0.03594229205241885, 0.026775487497657544, 0.01960761961343072, 0.014172391225261836,
      0.010142155845496824, 0.007206136920109576, 0.005099264315274186, 0.0036103689649783846,
      0.002575474477764104, 0.001855115431656386, 0.0013356573228280105, 0.0009529924620519612,
      0.0006701220447293621, 0.00046163751009871797, 0.00030909133884107656, 0.00019918677529760846,
      0.00012267186215993413, 7.184769771875295e-05, 4.0323486995147144e-05, 2.2503480495057457e-05,
      1.2576161192980568e-05, 7.032389996586724e-06, 3.93035966871562e-06, 2.194434443093037e-06,
      1.2242821222985633e-06, 7.140555211979642e-07]
    - [0.8758438114147613, 0.9198714583730343, 0.9521625882740622, 0.9677653112969054,
      0.9658341142203294, 0.9464737710586077, 0.9107269274345708, 0.8604810770116251,
      0.7983034808578433, 0.7272241186398626, 0.6504921759020382, 0.5713331621512644,
      0.4927314123741473, 0.41722476349463733, 0.34586699452363145, 0.28045429287018087,
      0.2271831997955512, 0.18228182113067765, 0.14478768808770756, 0.11408010162336196,
      0.08927109563388246, 0.06940539239393254, 0.053635882401913935, 0.041092256931670484,
      0.03088198623559457, 0.02280412969232605, 0.016664333117121552, 0.012074128871625575,
      0.00867001603553475, 0.006167810486710403, 0.004357331505856428, 0.0030865045280880953,
      0.0022157920836480814, 0.0016066529176884368, 0.0011592411835243393, 0.0008219041746551972,
      0.0005699902925575535, 0.0003863369336618971, 0.0002557652284280033, 0.00016484003197637543,
      0.00010226269586955353, 6.0245864188869245e-05, 3.4307714768417145e-05, 1.9356326379042244e-05,
      1.0872845626939739e-05, 6.086325022169981e-06, 3.396900079379525e-06, 1.891497299343852e-06,
      1.0526253796082304e-06, 6.25695308290178e-07]
    - [0.8288001251434441, 0.8646300212309569, 0.888655593504015, 0.8968327795147205,
      0.8887160435561307, 0.8647451191956864, 0.8262030060365848, 0.7751022084950429,
      0.7140107165127302, 0.6458386595880603, 0.5736102430030308, 0.5002450328743075,
      0.4283263534378424, 0.3593202404480725, 0.2944710809593261, 0.23984799451936153,
      0.1938882293130935, 0.15497195968788366, 0.12267986091065462, 0.0963243260346551,
      0.07510554588370967, 0.05823672371745512, 0.044895860855148, 0.034162835907974844,
      0.025545785109303748, 0.01881758474502411, 0.013677265535817346, 0.009823861667141885,
      0.006989412816218909, 0.004943209035944053, 0.0034923881782751636, 0.0024804198197299265,
      0.0017747169982360474, 0.0012693775136299534, 0.0009022933820443425, 0.0006338940211720312,
      0.00043736358065204925, 0.00029458232206212094, 0.00019264438404076778, 0.00012167169242088968,
      7.383785508215739e-05, 4.331052133754565e-05, 2.5073239699151334e-05, 1.443370580099362e-05,
      8.266827466924543e-06, 4.7103619863731695e-06, 2.6711570174338865e-06, 1.5083210304071648e-06,
      8.535969694013661e-07, 5.230889731359823e-07]
    - [0.740731318396823, 0.7675757305813454, 0.7833279105823291, 0.7849475760507517,
      0.7723448526726148, 0.7462002884473479, 0.7079019699371307, 0.6594234412113558,
      0.6031553634106566, 0.5417107168114302, 0.4777180548672025, 0.4135103262869084,
      0.35037782101358844, 0.29059722482211686, 0.23884998132729288, 0.19465561328142966,
      0.1569127176368393, 0.1252600068730976, 0.09913333380329217, 0.07787030076342717,
      0.06071462646936524, 0.04696569851549837, 0.035877438530413426, 0.02692326566873246,
      0.019904468086150182, 0.014555314395321331, 0.010548780152038901, 0.007583399726763654,
      0.005409182798245154, 0.0038331206677488542, 0.0027144389316430652, 0.0019333880465931196,
      0.0013796672136986204, 0.0009755874403558115, 0.000678683498501785, 0.0004651745691848261,
      0.00031505375114725007, 0.00021026665362873056, 0.0001368212939369071, 8.563714969232678e-05,
      5.144159136949236e-05, 3.0289418679062246e-05, 1.771715986833295e-05, 1.0316862048365573e-05,
      5.984922063046287e-06, 3.460090219964888e-06, 1.993774538105116e-06, 1.1454255889006755e-06,
      6.708123534694367e-07, 4.140999243699793e-07]
    - [0.6252279530559013, 0.6435450269022084, 0.6521094644244055, 0.6488385005597352,
      0.6339080585816428, 0.6081202785315499, 0.5728306002578056, 0.5298285058762074,
      0.48117600894346885, 0.42898439829285456, 0.3749877353755739, 0.3207800134284532,
      0.2697201485529012, 0.22461569086254146, 0.1850093040045038, 0.15076654600959555,
      0.12158766621608073, 0.09706953677775065, 0.07681037937989353, 0.06026635493129185,
      0.04691454982387062, 0.03608529375207386, 0.02735002436573055, 0.02043849513655318,
      0.015059336516007101, 0.010957134571273468, 0.007890946166781708, 0.005637755299774556,
      0.0040069658747377964, 0.002844103647335656, 0.0020237747444192596, 0.001439636728510437,
      0.0010174371840508012, 0.0007128397158446252, 0.0004939076917800072, 0.0003367862110680048,
      0.00022487078647499064, 0.00014667537118818278, 9.330044779260454e-05, 5.7553768852683935e-05,
      3.470798032016002e-05, 2.0745440054242203e-05, 1.2328363914666034e-05, 7.2860857262416395e-06,
      4.2819972384527e-06, 2.503230816391903e-06, 1.4569897375613547e-06, 8.504015883331623e-07,
      5.145406445833049e-07, 3.086837923787695e-07]
    - [0.4984219144149146, 0.509587074091791, 0.5127180340077413, 0.5065379715671032,
      0.49137671920474024, 0.4680303521158298, 0.4376746493396928, 0.40170451554255066,
      0.3615411167396732, 0.3190904348487802, 0.2766133054011811, 0.2362927953876265,
      0.19956243008486088, 0.1666662003895152, 0.13745797004894436, 0.11196396197408942,
      0.09022047859849604, 0.07210705635036037, 0.05721318340491289, 0.04501932918795341,
      0.03494054458101853, 0.02662965876654208, 0.019943409769237138, 0.014756983111526048,
      0.010825897772120919, 0.007862895409721194, 0.0056473203538704685, 0.004027703807729422,
      0.0028687048503547572, 0.002044441435213493, 0.001456580351513889, 0.00103364345354562,
      0.0007263757404428135, 0.0005028812576024427, 0.0003423385348685228, 0.00022936752712786088,
      0.00015131322862246366, 9.772811712516982e-05, 6.129094855490889e-05, 3.758673699411842e-05,
      2.282896603419957e-05, 1.3781101111705028e-05, 8.275174182160694e-06, 4.945536994215426e-06,
      2.9430410945981076e-06, 1.7443555115289937e-06, 1.0311798527153775e-06, 6.22482361766036e-07,
      3.7212878777845364e-07, 2.1763655523924557e-07]
    - [0.37512185694972877, 0.3811380620797334, 0.3806951628076129, 0.3733027837181057,
      0.35930064946968165, 0.3393321184545102, 0.31472399163783926, 0.286639445710758,
      0.25702862462610504, 0.22702737341947749, 0.1977308507739806, 0.16958118406400657,
      0.14316685950916316, 0.1192520552181313, 0.09841842843089184, 0.0805433735006181,
      0.06524954325989714, 0.0522294149470793, 0.0412583181827321, 0.032113282759876065,
      0.024625666356280045, 0.018632601296268456, 0.013947596617770274, 0.01032179930840642,
      0.007534850147720139, 0.005434931835720623, 0.0038921908039275897, 0.0027762283736844245,
      0.0019784966044917507, 0.0014078837703786968, 0.0009969736548689212, 0.0007004961147215868,
      0.00048742576513818587, 0.0003352918795165009, 0.00022734009933594952, 0.00015119711503809702,
      9.811435501239841e-05, 6.20677393968718e-05, 3.859111946443527e-05, 2.3818384703207212e-05,
      1.4632637754995363e-05, 8.947222651531754e-06, 5.443383047300635e-06, 3.2940520582130054e-06,
      1.982701516394233e-06, 1.1880786726473454e-06, 7.190942773658579e-07, 4.3871934911994015e-07,
      2.5169186799038517e-07, 1.4556004376457533e-07]
    - [0.26877998117321267, 0.27305925118598884, 0.27093492922946977, 0.26355586676978415,
      0.2518925225623244, 0.23643936483374933, 0.21861673138063367, 0.1990507572487972,
      0.1782582365216591, 0.15790109542944664, 0.13765913680453318, 0.11833016653690119,
      0.10040833219287018, 0.08394408629817258, 0.06921261523324304, 0.056470775136622395,
      0.04570228693656584, 0.036577867639368544, 0.02876262285279951, 0.022188537614650332,
      0.016845240328561807, 0.012629318307072843, 0.009364868531357927, 0.00687268393569518,
      0.005000025302513688, 0.0036110894082904714, 0.002595535160156977, 0.0018619301176348113,
      0.001328629765017526, 0.0009399379043753604, 0.0006600204212767136, 0.0004599650434713427,
      0.0003170739682431238, 0.00021542292380485406, 0.00014390378871153398, 9.430921817018383e-05,
      6.05415171727264e-05, 3.8238285864831944e-05, 2.3940717306058932e-05, 1.4894293521777884e-05,
      9.218349335769534e-06, 5.681909449790581e-06, 3.489101938556764e-06, 2.134226357939797e-06,
      1.3003223728705912e-06, 7.95531404381917e-07, 4.920347879815577e-07, 2.86303486448168e-07,
      1.6104168947167427e-07, 9.238426814227935e-08]
    - [0.18844043541951425, 0.19264753543234006, 0.19089439931802626, 0.18430053214806233,
      0.1754302941622857, 0.16370271507645742, 0.15038068571599772, 0.1366365221271863,
      0.1223236809670119, 0.10756390770959609, 0.0939042647876817, 0.08082950945046731,
      0.06862876018089738, 0.05761823183184237, 0.047726274527624624, 0.03887263545924013,
      0.031077862539034894, 0.02445703689511474, 0.01900248983452387, 0.014569750101541663,
      0.01102644285071115, 0.00824319232055419, 0.006084744708434585, 0.004448070913914601,
      0.0032346177473992713, 0.0023398789642390693, 0.0016846069332051878, 0.001207259411524589,
      0.0008584324371387368, 0.0006045401139328146, 0.0004208333141077718, 0.0002893941472600132,
      0.00019711442378275395, 0.0001328521665182675, 8.796510972375939e-05, 5.701173877258805e-05,
      3.6394177537616706e-05, 2.306142042273561e-05, 1.455030929654588e-05, 9.149475277343243e-06,
      5.728566059663884e-06, 3.5669871222083557e-06, 2.209041954471434e-06, 1.362452849195671e-06,
      8.42418184727948e-07, 5.266809783757124e-07, 3.1073809495229893e-07, 1.754016603198334e-07,
      9.77682941117863e-08, 5.564203935631473e-08]
    - [0.12962781519292177, 0.13264276203834935, 0.13147374698337652, 0.12643497897282502,
      0.12003777405597157, 0.11182597317348737, 0.10229266161347855, 0.0923604361788973,
      0.08268925720032448, 0.07309253663967007, 0.0634769818486416, 0.05449696941882969,
      0.046119538749030006, 0.03843442058098765, 0.031535043207825054, 0.0254734754678764,
      0.020292481790328085, 0.01586271143279487, 0.012180185537226359, 0.00923897837113297,
      0.006939239409649865, 0.0051624724865557145, 0.0038054373225219346, 0.0027815734176426816,
      0.002024295472458984, 0.0014691520437990551, 0.001057906482664033, 0.0007535373394663047,
      0.0005325131728409043, 0.00037327946869745776, 0.0002586538671858152, 0.00017679849337317853,
      0.00011903070583202623, 7.880277456695046e-05, 5.139130870961742e-05, 3.322228659648225e-05,
      2.1377878599994393e-05, 1.3693791322777115e-05, 8.722095386578856e-06, 5.521881190539677e-06,
      3.479279410943625e-06, 2.185436856529618e-06, 1.3688359474854157e-06, 8.581619051504117e-07,
      5.408760030340906e-07, 3.2189458841493534e-07, 1.8237818344016675e-07, 1.0190246464812225e-07,
      5.632507060138386e-08, 3.1801853385534575e-08]
    - [0.08710636494531679, 0.08887337611517163, 0.08793603566728564, 0.08469252231949792,
      0.08011687578052022, 0.07471670629591205, 0.06829300293582595, 0.061526744752627274,
      0.054810393512335964, 0.04834198646275223, 0.04198996926863137, 0.035786461760076146,
      0.029975373814488074, 0.02469458651220825, 0.019974852889996682, 0.0159398345670421,
      0.012560916057209996, 0.009790382476270851, 0.00752472838218701, 0.005678851885534868,
      0.004236297198501686, 0.003142934333679926, 0.002323366492460202, 0.0017053848346130294,
      0.0012408066343472931, 0.0008960142338092349, 0.0006425817821092705, 0.0004569105055104379,
      0.0003205462990778029, 0.000221802108264862, 0.0001520175217237194, 0.00010305123716046508,
      6.881337115490436e-05, 4.533747028961171e-05, 2.9609746202449824e-05, 1.921778013361349e-05,
      1.2411042038107123e-05, 7.984507521422332e-06, 5.121346478147998e-06, 3.275444010359838e-06,
      2.0870241224831363e-06, 1.3234188961801256e-06, 8.394947727916197e-07, 5.332369901691369e-07,
      3.186197418516491e-07, 1.810328903194499e-07, 1.0139781024973728e-07, 5.618067553797997e-08,
      3.0793527414650946e-08, 1.724867786887036e-08]
    - [0.05732099046889133, 0.05778314754582398, 0.05685080029898781, 0.054962085727698104,
      0.051957168144989796, 0.0484093183298796, 0.04420128711010501, 0.03967408408796046,
      0.035161330669278415, 0.03074303667326784, 0.026442623682144544, 0.022328028182440618,
      0.01851226929404579, 0.015128918669698172, 0.012184239189587508, 0.009649819951929036,
      0.0075266197923838755, 0.005816894606709963, 0.004451156349244254, 0.0033699340731411804,
      0.0025219465638329944, 0.0018732370968027757, 0.001383573746501956, 0.0010159870041039558,
      0.0007385724590896999, 0.0005302763361785882, 0.00037716161619787727, 0.0002660286083707993,
      0.00018586647495113593, 0.0001282627246178037, 8.705000053030798e-05, 5.820255491516317e-05,
      3.85406617447865e-05, 2.5396147765817633e-05, 1.6682888401977747e-05, 1.0924556987785525e-05,
      7.124044830442059e-06, 4.622842003258773e-06, 2.9850353188158674e-06, 1.9192013539516728e-06,
      1.2303780738851696e-06, 7.918037738069996e-07, 5.05612655840714e-07, 3.0132835628837563e-07,
      1.7154516506687895e-07, 9.631705696516923e-08, 5.349524220639741e-08, 2.9391976621909756e-08,
      1.5975582604898887e-08, 8.877665168824116e-09]
    - [0.03642154625075345, 0.03623923316659142, 0.035265562677150135, 0.03411455491605939,
      0.0323146981357977, 0.030056014219756642, 0.027349486314856404, 0.024346367288819833,
      0.02138128448446233, 0.018535940907132332, 0.01584552590051062, 0.01329456516420865,
      0.010988691565917192, 0.00891226895458891, 0.007131765859274336, 0.005629367421108423,
      0.004382134597230981, 0.003369077314596357, 0.0025737206043211203, 0.001953672898262479,
      0.0014713763228498807, 0.0010957651987809388, 0.000807411670749062, 0.0005893907389606158,
      0.00042618466267195575, 0.00030532366627298175, 0.00021596430753606922, 0.00015061833437352386,
      0.00010386270921532349, 7.080039028126903e-05, 4.77666199330504e-05, 3.199032131991537e-05,
      2.1301626842456188e-05, 1.4114775213112804e-05, 9.313675893008156e-06, 6.123351737249614e-06,
      4.01347600972156e-06, 2.6229213895241206e-06, 1.708257396608614e-06, 1.1092425887104023e-06,
      7.222688247004572e-07, 4.599048286350365e-07, 2.72233937448121e-07, 1.5518699879406548e-07,
      8.734293864972516e-08, 4.8628774165428816e-08, 2.6783080629664353e-08, 1.4592490694069377e-08,
      7.865254229133776e-09, 4.3361121431262715e-09]
    - [0.021913021219824417, 0.021917945519454557, 0.021116063789501986, 0.020339750034276603,
      0.01918795849275613, 0.017841796828181895, 0.016231853850169876, 0.014397780117201808,
      0.012527708843976785, 0.010775980682396226, 0.009138667056124412, 0.007644834606014616,
      0.006274031780650901, 0.005077931151615185, 0.004049174977652482, 0.0031944151170548146,
      0.002495506372886303, 0.0019273689962609154, 0.001472547376511241, 0.0011160768626378285,
      0.0008382815321440196, 0.0006230587868333191, 0.00045748140066867, 0.0003315550635390856,
      0.00023793024547259765, 0.00016909295571088033, 0.00011875220823946533, 8.232287306398779e-05,
      5.630618439494375e-05, 3.8156112728153816e-05, 2.571901787737675e-05, 1.7271664942346737e-05,
      1.1564765606551609e-05, 7.718353687633542e-06, 5.12997171565213e-06, 3.3954293754188197e-06,
      2.2390109050862073e-06, 1.4716644544604813e-06, 9.66889317996369e-07, 6.354780911947258e-07,
      3.9991090881355037e-07, 2.347629159117049e-07, 1.340162944042882e-07, 7.560984125711388e-08,
      4.219853910652287e-08, 2.3297976039279274e-08, 1.2724498121760154e-08, 6.874875205741431e-09,
      3.6745451438977e-09, 2.009726748832133e-09]
    - [0.012550711012022485, 0.01286815095979735, 0.012353810270005329, 0.011801213747153788,
      0.011097555558424269, 0.010237839965050814, 0.009294726730000721, 0.008247045789543004,
      0.00715095182753433, 0.006102729931862701, 0.00515080217183325, 0.004287069770865719,
      0.0035161093599387068, 0.0028388913229639087, 0.0022656225372338318, 0.0017892280471048544,
      0.0014008149426950377, 0.0010860492760681902, 0.0008297482896477889, 0.0006247844755534603,
      0.0004654100845047059, 0.00034361575344581195, 0.00025103688558103206, 0.00018115192004844092,
      0.0001290286804554313, 9.069131540951117e-05, 6.291844188726968e-05, 4.320493887510974e-05,
      2.9514708340412664e-05, 2.0097720442490368e-05, 1.3637086390472175e-05, 9.218146163962295e-06,
      6.2060490073817035e-06, 4.161901473823696e-06, 2.7818165272044256e-06, 1.8535172553930234e-06,
      1.2313514745778394e-06, 8.18458428628991e-07, 5.380124148327006e-07, 3.315231282244235e-07,
      1.931972379935952e-07, 1.104864069531426e-07, 6.24856965275218e-08, 3.495853909963722e-08,
      1.9347623382922834e-08, 1.0592626617148843e-08, 5.736954329356586e-09, 3.073695283580409e-09,
      1.6291272463785999e-09, 8.83963061774652e-10]
    - [0.007035092265541328, 0.0073657734533634795, 0.007076448618703586, 0.006716870386058004,
      0.0062924945473684735, 0.005763194399695084, 0.0052003689231249536, 0.004594045106908217,
      0.003980479580492107, 0.0033926198644998614, 0.002857008056644015, 0.002377879356816935,
      0.0019525216800168831, 0.0015795640669149004, 0.0012619633541147667, 0.0009966153321449062,
      0.0007748111162740908, 0.000595933032814723, 0.00045410154665355515, 0.0003411337783682297,
      0.00025244609769288544, 0.00018444318404888595, 0.00013321894077866469, 9.506098618380625e-05,
      6.699025771058462e-05, 4.6769173889792436e-05, 3.2442533446755124e-05, 2.236908960367103e-05,
      1.533464819640021e-05, 1.0466849856891782e-05, 7.125400854268938e-06, 4.839514817202743e-06,
      3.2776348776142585e-06, 2.21273558626885e-06, 1.4888127282975523e-06, 1.000042525229755e-06,
      6.706129878622951e-07, 4.331733201752802e-07, 2.61148030668224e-07, 1.5171719710464913e-07,
      8.695316798025525e-08, 4.9295813190137056e-08, 2.7646252266839846e-08, 1.5337839450802214e-08,
      8.417706864080238e-09, 4.570093631362159e-09, 2.45447203002818e-09, 1.3040455652228229e-09,
      6.853973030022543e-10, 3.68949721101792e-10]
    - [0.004032689350533949, 0.0041440706488173945, 0.0039850529908444345, 0.0037745219613628165,
      0.0035103128340100084, 0.0032089511419230382, 0.0028828098286444634, 0.0025372877564689565,
      0.0021975278158354356, 0.0018759406780842615, 0.0015798538732941009, 0.0013137990768141315,
      0.0010757373751352044, 0.0008681058577986193, 0.0006885144649870682, 0.000540328111724833,
      0.00041901741179161165, 0.0003200223292571115, 0.00024113601836586938, 0.0001795524418014499,
      0.0001316629493199982, 9.528713190547375e-05, 6.813545181081405e-05, 4.815625915950176e-05,
      3.372583054412159e-05, 2.3504770201678694e-05, 1.6338602829165518e-05, 1.13329833696022e-05,
      7.836072932642221e-06, 5.393638452536211e-06, 3.692957569412161e-06, 2.5175848797503727e-06,
      1.7117769584615295e-06, 1.1623225692094368e-06, 7.894354931997451e-07, 5.265577466095136e-07,
      3.2987866576565e-07, 1.9569715356922963e-07, 1.1371821465581932e-07, 6.532961511792509e-08,
      3.712685962733543e-08, 2.0872189965047362e-08, 1.1607789158846047e-08, 6.386055563705917e-09,
      3.475502172430537e-09, 1.8711307036884316e-09, 9.965345852371665e-10, 5.250278193369562e-10,
      2.736449063822514e-10, 1.4613621295822953e-10]
    - [0.002445383540978012, 0.0023496426223331775, 0.002222015153182876, 0.002108702512051335,
      0.0019528573592860375, 0.0017778553737939102, 0.001595138487522376, 0.0014047989844095058,
      0.0012083555073623313, 0.0010297430077521419, 0.0008633221554769071, 0.0007133349744329716,
      0.0005807185175132397, 0.00046418005439349466, 0.00036620873821551034, 0.0002839660752552043,
      0.00021776656082785487, 0.00016501073788152885, 0.00012319941064579173, 9.055402116775318e-05,
      6.55265075663989e-05, 4.685524280911675e-05, 3.333648875934204e-05, 2.365243538935114e-05,
      1.6703795797145018e-05, 1.1715419430163136e-05, 8.169027280035694e-06, 5.67607077674001e-06,
      3.9352390687382365e-06, 2.7223151147026906e-06, 1.8776737711010992e-06, 1.290807665649779e-06,
      8.856660089561724e-07, 6.015459144746028e-07, 3.894622253567855e-07, 2.3692667510685514e-07,
      1.3975742219670365e-07, 8.1364784489709e-08, 4.6856155319174276e-08, 2.6693058315153366e-08,
      1.5042904881219475e-08, 8.386230076090107e-09, 4.6249125608549525e-09, 2.5231436048129292e-09,
      1.3617020818169212e-09, 7.269824442353686e-10, 3.8394360177749154e-10, 2.0059155064488268e-10,
      1.0367477864424446e-10, 5.492743029679926e-11]
    - [0.0014652103837381292, 0.0013571312962481295, 0.0012262653899732332, 0.0011649839048273295,
      0.0010805022322075077, 0.0009746193594143375, 0.0008702487954299535, 0.0007628455783988817,
      0.0006522067301101184, 0.0005469750958727496, 0.0004567675995067425, 0.0003739560398511052,
      0.00030217425187918976, 0.00024009973655827972, 0.0001870434028614007, 0.00014369275510125982,
      0.00010868985551159107, 8.108839932978105e-05, 5.976315178373255e-05, 4.359605658357329e-05,
      3.149688725086683e-05, 2.2552368083234265e-05, 1.6048473967593075e-05, 1.1389333810648818e-05,
      8.075133079925763e-06, 5.715529561392583e-06, 4.025525170587504e-06, 2.816610165862499e-06,
      1.960866912434083e-06, 1.3615413225130737e-06, 9.451704330969518e-07, 6.515941842306057e-07,
      4.323238675799374e-07, 2.692312609897803e-07, 1.6139465582038025e-07, 9.523572026623325e-08,
      5.557552642487604e-08, 3.2082422442121385e-08, 1.832113644323274e-08, 1.0349976282811782e-08,
      5.783996076460276e-09, 3.1975571421936672e-09, 1.7486799417265438e-09, 9.46028090618155e-10,
      5.062900885449265e-10, 2.6803808610215544e-10, 1.403767814056201e-10, 7.272701159285175e-11,
      3.727448500628232e-11, 1.9591762233264406e-11]
    - [0.0008026112271673601, 0.0007681901827519813, 0.0006642624572285799, 0.0006231852363000062,
      0.0005758289523065475, 0.0005192953012103244, 0.00045898220606095777, 0.0003982221593096552,
      0.0003399466509512398, 0.00028219590132153537, 0.00023116683952898115, 0.0001879547551130888,
      0.00014982195780794717, 0.00011763031511333622, 9.073652484649863e-05, 6.87218463668585e-05,
      5.13552773885425e-05, 3.795765269256151e-05, 2.7854333645180617e-05, 2.0345820221944498e-05,
      1.4800602560766805e-05, 1.0705069941331249e-05, 7.683851074669058e-06, 5.4746455673384175e-06,
      3.882835914428905e-06, 2.7485393993341896e-06, 1.9437591383905196e-06, 1.371741111039816e-06,
      9.645990070954665e-07, 6.726256464681544e-07, 4.5302326014369605e-07, 2.87562653695661e-07,
      1.751401788334895e-07, 1.0475893959424141e-07, 6.194864238079755e-08, 3.623825381478554e-08,
      2.09702882588047e-08, 1.200447655428745e-08, 6.798040454094103e-09, 3.808254387880517e-09,
      2.110424632169346e-09, 1.1569522439071323e-09, 6.274262836041332e-10, 3.365981095334644e-10,
      1.786332610814878e-10, 9.378095919219164e-11, 4.8704456758651495e-11, 2.50221386639732e-11,
      1.2717324823915763e-11, 6.63137058619067e-12]
    - [0.0004042212367004256, 0.00040223014850955627, 0.000350257592617327, 0.0003206335434197676,
      0.0002935221418947286, 0.00026341733188776695, 0.00023123206436569932, 0.00019879457278081068,
      0.0001671994643507096, 0.00013845113519794832, 0.00011206011877773867, 8.936524057618947e-05,
      7.013335943362333e-05, 5.420884316958791e-05, 4.1418196752938454e-05, 3.1311239179491465e-05,
      2.3432087199119753e-05, 1.7397195852785988e-05, 1.2824514452397187e-05, 9.394405498608324e-06,
      6.85092638837312e-06, 4.9784927497093745e-06, 3.6027268653212565e-06, 2.592076541887576e-06,
      1.8529002390913328e-06, 1.3181539208808654e-06, 9.361245008040242e-07, 6.598678993968401e-07,
      4.494165853918081e-07, 2.892099844969162e-07, 1.7863228606502215e-07, 1.0829657932831675e-07,
      6.489536045765814e-08, 3.846812926967391e-08, 2.2557454316278344e-08, 1.3085212978977573e-08,
      7.508845950197935e-09, 4.262528373198184e-09, 2.393663297526983e-09, 1.3297210018632545e-09,
      7.307346228554769e-10, 3.972469135383566e-10, 2.1363040686718814e-10, 1.136494381913016e-10,
      5.98099181826017e-11, 3.1137290103618235e-11, 1.6035780656656826e-11, 8.169605601934017e-12,
      4.1174454754513456e-12, 2.1300072228838266e-12]
    - [0.00019248402822181468, 0.0001918391328891674, 0.00017440711286619885, 0.00015806392060310493,
      0.0001424485156891606, 0.00012596044328183834, 0.00010932768185872663, 9.29363165392126e-05,
      7.717887875959273e-05, 6.30456174332881e-05, 5.063841807599849e-05, 4.0049623197185455e-05,
      3.122913008744934e-05, 2.4087950426258913e-05, 1.8428124366145102e-05, 1.3997768319104216e-05,
      1.0552050455366166e-05, 7.886448715426854e-06, 5.845558533124853e-06, 4.3081395169820145e-06,
      3.155597623257763e-06, 2.299508950942794e-06, 1.6694331636918419e-06, 1.2083508350905876e-06,
      8.708120737590238e-07, 6.185495987238373e-07, 4.2251931367501993e-07, 2.7392067020360915e-07,
      1.7127059387871318e-07, 1.0521530567858753e-07, 6.388981680158901e-08, 3.8376995322354285e-08,
      2.2804044024281722e-08, 1.3404618608864052e-08, 7.794688111894526e-09, 4.483784307322059e-09,
      2.551481198263247e-09, 1.4362886271405802e-09, 7.998209221348694e-10, 4.4060101043960453e-10,
      2.4010428276288413e-10, 1.2943627740267794e-10, 6.902617546240893e-11, 3.6414411663476884e-11,
      1.9003538437882154e-11, 9.810639990868655e-12, 5.010278814355575e-12, 2.5312097753804748e-12,
      1.2650576964984188e-12, 6.49245932288701e-13]
    - [8.932764743312609e-05, 8.64600984484517e-05, 8.025855962900078e-05, 7.276812801166005e-05,
      6.483428228709207e-05, 5.6611009154942426e-05, 4.8490242711065755e-05, 4.073066162898194e-05,
      3.361346311865e-05, 2.7395459811405766e-05, 2.207977313959493e-05, 1.7529328962906744e-05,
      1.3739312396966235e-05, 1.0645656943638978e-05, 8.170770055949917e-06, 6.223176312103754e-06,
      4.709895281328333e-06, 3.54039846709734e-06, 2.6430871546888728e-06, 1.9572667444516316e-06,
      1.441587151936596e-06, 1.0575790834292861e-06, 7.701759899110526e-07, 5.494992469738532e-07,
      3.7516426275666145e-07, 2.442606010299296e-07, 1.5436559631568871e-07, 9.606792644459651e-08,
      5.911239762615006e-08, 3.5980712574020415e-08, 2.166519206234188e-08, 1.2904970507461132e-08,
      7.604193836951558e-09, 4.432523337586449e-09, 2.5559395161263985e-09, 1.4579807956805489e-09,
      8.227250565830685e-10, 4.5926075390462957e-10, 2.536095679210474e-10, 1.385395023959406e-10,
      7.48657711263726e-11, 4.002162059982506e-11, 2.116448613716444e-11, 1.1071908191146814e-11,
      5.7297927415129096e-12, 2.933303763480205e-12, 1.4855143639866068e-12, 7.442149005103671e-13,
      3.6883827609191464e-13, 1.8779350705189612e-13]
    - [4.2201808877391084e-05, 3.862360478554417e-05, 3.549073947774171e-05, 3.206969359253053e-05,
      2.8355282304271785e-05, 2.4629536232577775e-05, 2.106620318408514e-05, 1.7690609299049804e-05,
      1.4605941450995079e-05, 1.1877264762875893e-05, 9.570305835815194e-06, 7.653870127260952e-06,
      6.034944164483332e-06, 4.6974071114107595e-06, 3.621259120027792e-06, 2.7675230806253895e-06,
      2.0998027645597194e-06, 1.5837523447560698e-06, 1.1875585700721493e-06, 8.854003035760687e-07,
      6.494994086935038e-07, 4.616363613195851e-07, 3.133737863004775e-07, 2.0468875467689073e-07,
      1.3075825172145816e-07, 8.243676095853854e-08, 5.140039523515263e-08, 3.170366390922747e-08,
      1.9344349078256378e-08, 1.1676171772710167e-08, 6.971857787795532e-09, 4.118112945692544e-09,
      2.4062994792304693e-09, 1.3909220438223702e-09, 7.953487310930087e-10, 4.4989802283346897e-10,
      2.5175161552430465e-10, 1.3935807456323062e-10, 7.631215149747049e-11, 4.133871267389416e-11,
      2.215245627029675e-11, 1.1743255694897958e-11, 6.158243201083172e-12, 3.1946761860406095e-12,
      1.639451382620027e-12, 8.322847360005784e-13, 4.179718243547135e-13, 2.076460974753844e-13,
      1.0205089643138618e-13, 5.1547439523568345e-14]
    - [2.0655146925219994e-05, 1.813727188622668e-05, 1.5929656638684734e-05, 1.4262721705593262e-05,
      1.2558634130462042e-05, 1.0841070301937484e-05, 9.230940674385145e-06, 7.764189852549918e-06,
      6.417173291287823e-06, 5.227137858387072e-06, 4.200030882944234e-06, 3.346179555435812e-06,
      2.6501124951608998e-06, 2.0748274202877692e-06, 1.6048185253314707e-06, 1.2315946461698981e-06,
      9.382453689165613e-07, 7.049224777890042e-07, 5.161496779014449e-07, 3.6358941843675755e-07,
      2.452847573725738e-07, 1.610426877263463e-07, 1.040758048496842e-07, 6.647808336762873e-08,
      4.2002625096288884e-08, 2.6252655084291692e-08, 1.6231915747370202e-08, 9.928142829698431e-09,
      6.007142615252665e-09, 3.5955849866047133e-09, 2.1289862846070983e-09, 1.247032747759622e-09,
      7.22577680752319e-10, 4.141836172574301e-10, 2.348567139815866e-10, 1.3173911241950633e-10,
      7.310181764116166e-11, 4.012761126985312e-11, 2.1790145454380062e-11, 1.1705194657587134e-11,
      6.220121114568475e-12, 3.2697965504705055e-12, 1.700373434009519e-12, 8.747210551107748e-13,
      4.4513991573807935e-13, 2.2409139886402364e-13, 1.1159777235731789e-13, 5.497782481139904e-14,
      2.679390615585816e-14, 1.3426783635080158e-14]
    - [1.0049242410057183e-05, 8.894977171371344e-06, 7.449251943325633e-06, 6.482612467465504e-06,
      5.6677401111449065e-06, 4.873212239759691e-06, 4.121924733626178e-06, 3.445999901420768e-06,
      2.8512879163919623e-06, 2.322406875591498e-06, 1.8691323375951954e-06, 1.4872990368557767e-06,
      1.1739326710221742e-06, 9.194517371912671e-07, 7.086900945155325e-07, 5.310873500684288e-07,
      3.8375899045039074e-07, 2.6625181094609e-07, 1.7952231316416225e-07, 1.1895659441101377e-07,
      7.78440018657819e-08, 5.038222083201213e-08, 3.225717143992642e-08, 2.0430401499817288e-08,
      1.2800567089653927e-08, 7.933800368534302e-09, 4.864442526152409e-09, 2.9504385518118845e-09,
      1.7702791780060665e-09, 1.0507481593076608e-09, 6.169602787216931e-10, 3.58358293511179e-10,
      2.0591093237575926e-10, 1.1704235185515075e-10, 6.581249632965471e-11, 3.6607947354133133e-11,
      2.014392434466975e-11, 1.0965147414304567e-11, 5.904546636643279e-12, 3.145287357330016e-12,
      1.6574322724468004e-12, 8.639984076009013e-13, 4.4554521386383273e-13, 2.2728580501297183e-13,
      1.1469765340472482e-13, 5.725829900278608e-14, 2.8276395076153372e-14, 1.3813741649261164e-14,
      6.6759832215520486e-15, 3.318920731787263e-15]
    - [4.8461801023349e-06, 4.286136391856986e-06, 3.635680276342634e-06, 3.0303975276677617e-06,
      2.6089234738334313e-06, 2.231019499141545e-06, 1.877463282634667e-06, 1.5606213282649318e-06,
      1.2832553206996657e-06, 1.0442967739344308e-06, 8.368458586774205e-07, 6.578289534961003e-07,
      5.023415476829153e-07, 3.6986449286379916e-07, 2.625154838342899e-07, 1.8132779188455622e-07,
      1.231007963390276e-07, 8.252530852799574e-08, 5.4713584988721485e-08, 3.588348319845514e-08,
      2.3280666255409982e-08, 1.4941627528536127e-08, 9.486414491262032e-09, 5.958102584332869e-09,
      3.7018221186808743e-09, 2.27521721628491e-09, 1.38334318306366e-09, 8.320294389094691e-10,
      4.950500866283856e-10, 2.9138103287568815e-10, 1.696582978813908e-10, 9.772161196318872e-11,
      5.568110283820423e-11, 3.138533179518083e-11, 1.7500373171786314e-11, 9.653161772398897e-12,
      5.267366638418697e-12, 2.8432772012851713e-12, 1.5182613839265483e-12, 8.020022360888367e-13,
      4.1908903843374866e-13, 2.1664003331911654e-13, 1.1078292188791935e-13, 5.604135232200153e-14,
      2.8044395767574352e-14, 1.3883061821482832e-14, 6.798703749291563e-15, 3.2935834122806516e-15,
      1.5784397240197235e-15, 7.784941087225045e-16]
    - [2.3259770777343454e-06, 2.0381472671073335e-06, 1.7504669040452744e-06, 1.4588256738588812e-06,
      1.2289004139631283e-06, 1.0390825047426844e-06, 8.673451684357561e-07, 7.096184905820799e-07,
      5.662687669942424e-07, 4.372574943979751e-07, 3.257368500369401e-07, 2.3514196412303223e-07,
      1.659743029687152e-07, 1.153574598110487e-07, 7.921351958408333e-08, 5.379693801031332e-08,
      3.614158061142457e-08, 2.4019178304744818e-08, 1.579104384483509e-08, 1.0269876527280384e-08,
      6.607258442436432e-09, 4.205126417757907e-09, 2.647515478496313e-09, 1.6489202398276538e-09,
      1.015926945597865e-09, 6.191916049978915e-10, 3.7332527136343944e-10, 2.2266471896426606e-10,
      1.3137632764055318e-10, 7.668042590423319e-11, 4.4274493796478384e-11, 2.528857641782511e-11,
      1.4288835920504273e-11, 7.986766836174926e-12, 4.416180870209497e-12, 2.4155964791686812e-12,
      1.3070843453830183e-12, 6.996559440526834e-13, 3.704820170916213e-13, 1.940668811885343e-13,
      1.0056281224922345e-13, 5.1549574271749076e-14, 2.6140533422560398e-14, 1.311310375921891e-14,
      6.507261195812739e-15, 3.1944248119352966e-15, 1.5512749916271088e-15, 7.452236028409645e-16,
      3.541615136655771e-16, 1.7329034973422247e-16]
    - [1.1128420979401374e-06, 9.658593606853264e-07, 8.22007340277156e-07, 6.866022206067368e-07,
      5.610048866491373e-07, 4.4847688232334876e-07, 3.469443845984542e-07, 2.6040219046020786e-07,
      1.909051182527765e-07, 1.3759188286132613e-07, 9.787961087491193e-08, 6.88396003918522e-08,
      4.7889565126487494e-08, 3.295645554685555e-08, 2.2435806897552425e-08, 1.5109308163992254e-08,
      1.0065819864850637e-08, 6.633693760561348e-09, 4.324773557154219e-09, 2.789157356899602e-09,
      1.7794441020129863e-09, 1.1230455538427105e-09, 7.011518514616243e-10, 4.330404716262848e-10,
      2.6457364374112417e-10, 1.599058748105087e-10, 9.560530922216752e-11, 5.65459221424427e-11,
      3.308432365732459e-11, 1.9148948019777517e-11, 1.09640061190909e-11, 6.210053015629301e-12,
      3.4795496340998033e-12, 1.928645700802397e-12, 1.0575077545324791e-12, 5.736095290111573e-13,
      3.077874047014035e-13, 1.63375533743944e-13, 8.57876724179166e-14, 4.4561975921018444e-14,
      2.289842881373019e-14, 1.1639883081561106e-14, 5.853198350069032e-15, 2.9116525871806196e-15,
      1.4328065464634403e-15, 6.974888176347624e-16, 3.3588346976878325e-16, 1.6000800194867976e-16,
      7.54070400912546e-17, 3.660417238172231e-17]
    - [4.929796944860506e-07, 4.047052827013333e-07, 3.205066212154207e-07, 2.477818900069676e-07,
      1.8779522551886945e-07, 1.4013491120271124e-07, 1.0323790642165016e-07, 7.5189690287766e-08,
      5.416460565636417e-08, 3.8597945059664853e-08, 2.7209081683507706e-08, 1.89742785875521e-08,
      1.3089358139365127e-08, 8.932501916830159e-09, 6.03017026762639e-09, 4.0270564878891495e-09,
      2.6604037883370077e-09, 1.738637662750424e-09, 1.1240154952768428e-09, 7.188482221372294e-10,
      4.5478255494816815e-10, 2.8462436908519544e-10, 1.7621466729130154e-10, 1.0792292741298614e-10,
      6.538634617935145e-11, 3.918863815164195e-11, 2.3234483537034576e-11, 1.3627229328969276e-11,
      7.906491264792467e-12, 4.537970996432843e-12, 2.576566321417783e-12, 1.4471802442738693e-12,
      8.040917648252305e-13, 4.4196745733537353e-13, 2.4031266569880344e-13, 1.2926016875414928e-13,
      6.877877964089045e-14, 3.620311188547283e-14, 1.8851201202105774e-14, 9.710326761325201e-15,
      4.9480075075569484e-15, 2.494184320843485e-15, 1.2437366416262375e-15, 6.135218060384149e-16,
      2.9938722629513697e-16, 1.4452341654716295e-16, 6.901521772030951e-17, 3.260267198116666e-17,
      1.523627542108288e-17, 7.337416928998795e-18]
    - [1.5600892919271896e-07, 1.2193010305470558e-07, 9.297928062523202e-08, 7.011705663953719e-08,
      5.2303015966972234e-08, 3.8594402620084436e-08, 2.8172357111390163e-08, 2.034340919086965e-08,
      1.4532019568741694e-08, 1.0269041356666416e-08, 7.178530027117247e-09, 4.964126377579475e-09,
      3.395876024837217e-09, 2.298066087326125e-09, 1.5384199052000642e-09, 1.0188000477053814e-09,
      6.674284457489128e-10, 4.3253589828508913e-10, 2.7729452340443165e-10, 1.7585799469900633e-10,
      1.1032771674541817e-10, 6.847134104933719e-11, 4.203729154875801e-11, 2.5530675710293594e-11,
      1.5338806939492354e-11, 9.116341865453441e-12, 5.359809749882248e-12, 3.1173088703264436e-12,
      1.793543795062159e-12, 1.020812139051689e-12, 5.747531437404185e-13, 3.2012425039447375e-13,
      1.7638330792569797e-13, 9.613866372516043e-14, 5.183706084485861e-14, 2.7649313095179963e-14,
      1.4589150794630876e-14, 7.615130839513984e-15, 3.932116852499952e-15, 2.0085245799836466e-15,
      1.0149147772230233e-15, 5.073219936292136e-16, 2.5086466528514693e-16, 1.2271481249205844e-16,
      5.938218467345296e-17, 2.842608458293351e-17, 1.346107072932197e-17, 6.305853226189215e-18,
      2.9223051608304316e-18, 1.3961634255966655e-18]
    - [4.682937345299519e-08, 3.628857382914861e-08, 2.7446200183870753e-08, 2.0534829710442244e-08,
      1.5198533125117727e-08, 1.1127918404997403e-08, 8.05986709143253e-09, 5.774887358284355e-09,
      4.09318000876642e-09, 2.8699865450731725e-09, 1.9906759360786722e-09, 1.3659127597302973e-09,
      9.271436901852612e-10, 6.225479702903115e-10, 4.1352358626585065e-10, 2.717249009878123e-10,
      1.7662829728730886e-10, 1.1357763337058132e-10, 7.224820095235208e-11, 4.5463508607791466e-11,
      2.8300919778243825e-11, 1.7427690600031303e-11, 1.061648673717643e-11, 6.397694403873142e-12,
      3.813887259654601e-12, 2.2491165438071997e-12, 1.3120664149689825e-12, 7.571838937109364e-13,
      4.3226353955227215e-13, 2.441167237965654e-13, 1.3637920354695283e-13, 7.537033687742334e-14,
      4.1205430183618525e-14, 2.228487170498233e-14, 1.1922505003654245e-14, 6.309959592131872e-15,
      3.303599048728645e-15, 1.7109990807227372e-15, 8.766251163868139e-16, 4.44303498016589e-16,
      2.227651476074958e-16, 1.1048833954404291e-16, 5.4210989999685187e-17, 2.6312367092161376e-17,
      1.2633805603248494e-17, 6.000813787040933e-18, 2.8196019351008723e-18, 1.3105908730000198e-18,
      6.0264851271401515e-19, 2.858029566844475e-19]
    central_value: [2.936395136708043e-09, 7.995782608027678e-11]

Ft(0+) Hardy/Towner 2014:
  experiment: various
  inspire: Hardy:2014qxa
  values:
    Ft(10C): 4.6763 ± 0.0068 1e+27  # 3078.0 ± 4.5 s
    Ft(14O): 4.6663 ± 0.0049 1e+27  # 3071.4 ± 3.2 s
    Ft(22Mg): 4.6762 ± 0.0111 1e+27  # 3077.9 ± 7.3 s
    Ft(26mAl): 4.6686 ± 0.0015 1e+27  # 3072.9 ± 1.0 s
    Ft(34Cl): 4.6652 ± 0.0027 1e+27  # 3070.7 ± 1.8 s
    Ft(34Ar): 4.6575 ± 0.0128 1e+27  # 3065.6 ± 8.4 s
    Ft(38mK): 4.6666 ± 0.003 1e+27  # 3071.6 ± 2.0 s
    Ft(38Ca): 4.6739 ± 0.0109 1e+27  # 3076.4 ± 7.2 s
    Ft(42Sc): 4.6678 ± 0.0035 1e+27  # 3072.4 ± 2.3 s
    Ft(46V): 4.6704 ± 0.003 1e+27  # 3074.1 ± 2.0 s
    Ft(50Mn): 4.666 ± 0.0032 1e+27  # 3071.2 ± 2.1 s
    Ft(54Co): 4.6638 ± 0.004 1e+27  # 3069.8 ± 2.6 s
    Ft(62Ga): 4.6664 ± 0.0102 1e+27  # 3071.5 ± 6.7 s
    Ft(74Rb): 4.6733 ± 0.0167 1e+27  # 3076.0 ± 11.0 s

Neutron averages GACS 2018 1:
  inspire: Gonzalez-Alonso:2018omy
  description: Averages in table 7 of the paper by Gonzalez-Alonso et al.
  values:
    - name: tau_n
      me_E: 0.655
      value: 1.3366(12) 1e+27 # 879.75(76) s
    - name: Btilde_n
      me_E: 0.591
      value: 0.9805(30)

Neutron A parameter PERKEO II 2012:
  inspire: Mund:2012fq
  values:
    - name: Atilde_n
      me_E: 0.559
      value: -0.11926(31)(42)

Neutron A parameter PERKEO III 2018:
  inspire: Markisch:2018ndu
  values:
    - name: Atilde_n
      me_E: 0.559
      value: -0.11985(17)(12)

Neutron A parameter UCNA 2017:
  inspire: Brown:2017mhw
  values:
    - name: Atilde_n
      me_E: 0.586
      value: -0.12015(34)(63)

Neutron averages GACS 2018 2:
  inspire: Gonzalez-Alonso:2018omy
  description: Averages in table 7 of the paper by Gonzalez-Alonso et al.
  values:
    a_n: -0.1034(37)
    D_n: -0.00012(20)

aCORN atilde_n 2017:
  experiment: aCORN
  inspire: Darius:2017arh
  values:
    - name: atilde_n
      me_E: 0.695
      value: -0.1090(41)

nTRV R_n 2011:
  experiment: nTRV
  inspire: Kozela:2011mc
  values:
    R_n: 0.004(13)

Mostovoi lambda_n 2001:
  experiment: Mostovoi et al.
  inspire: Mostovoi:2001ye
  values:
    - name: lambdaAB_n
      me_E: 0.581
      value: -1.2686(47)

Moulson Kl3 averages 2014:
  inspire: Moulson:2014cra
  values:
    lnC(K->pimunu): 0.1985(70)

ISTRA+ Kl3 2003:
  inspire: Yushchenko:2003xz
  values:
    RT(K->pimunu): -0.0007(71)

PDG Lambda->plnu:
  inspire: Zyla:2020zbs
  values:
    g1/f1(Lambda->penu): -0.718(15)

PDG 2018 D->lnu:
  inspire: Tanabashi:2018oca
  values:
    BR(D+->enu): < 8.8e-6 @ 90% CL
    BR(D+->munu): (3.74 ± 0.17) 1e-4
    BR(D+->taunu): < 1.2e-3 @ 90% CL
    BR(Ds->enu): < 8.3e-5 @ 90% CL
    BR(Ds->munu): (5.50 ± 0.23) 1e-3
    BR(Ds->taunu): (5.48 ± 0.23) 1e-2

PDG 2018 D->Plnu:
  inspire: Tanabashi:2018oca
  values:
    BR(D0->pienu): (2.91 ± 0.04) 1e-3
    BR(D0->pimunu): (2.37 ± 0.24) 1e-3
    BR(D0->Kenu): (3.53 ± 0.028) 1e-2
    BR(D0->Kmunu): (3.31 ± 0.13) 1e-2
    BR(D+->pienu): (3.72 ± 0.17) 1e-3
    BR(D+->Kenu): (8.73 ± 0.10) 1e-2
    BR(D+->Kmunu): (8.74 ± 0.19) 1e-2

BESIII D0->Kenu 2015:
  observables:
  - name: <BR>(D0->Kenu)
    q2max: 0.1
    q2min: 0.0
  - name: <BR>(D0->Kenu)
    q2max: 0.2
    q2min: 0.1
  - name: <BR>(D0->Kenu)
    q2max: 0.3
    q2min: 0.2
  - name: <BR>(D0->Kenu)
    q2max: 0.4
    q2min: 0.3
  - name: <BR>(D0->Kenu)
    q2max: 0.5
    q2min: 0.4
  - name: <BR>(D0->Kenu)
    q2max: 0.6
    q2min: 0.5
  - name: <BR>(D0->Kenu)
    q2max: 0.7
    q2min: 0.6
  - name: <BR>(D0->Kenu)
    q2max: 0.8
    q2min: 0.7
  - name: <BR>(D0->Kenu)
    q2max: 0.9
    q2min: 0.8
  - name: <BR>(D0->Kenu)
    q2max: 1.0
    q2min: 0.9
  - name: <BR>(D0->Kenu)
    q2max: 1.1
    q2min: 1.0
  - name: <BR>(D0->Kenu)
    q2max: 1.2
    q2min: 1.1
  - name: <BR>(D0->Kenu)
    q2max: 1.3
    q2min: 1.2
  - name: <BR>(D0->Kenu)
    q2max: 1.4
    q2min: 1.3
  - name: <BR>(D0->Kenu)
    q2max: 1.5
    q2min: 1.4
  - name: <BR>(D0->Kenu)
    q2max: 1.6
    q2min: 1.5
  - name: <BR>(D0->Kenu)
    q2max: 1.7
    q2min: 1.6
  - name: <BR>(D0->Kenu)
    q2max: 1.88
    q2min: 1.7
  inspire: Ablikim:2015ixa
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.0036138
    - 0.0035855
    - 0.0034018
    - 0.0031032
    - 0.00307
    - 0.0026435
    - 0.0025426
    - 0.0022633
    - 0.002062
    - 0.0018557
    - 0.0016289
    - 0.001364
    - 0.0011598
    - 0.0009383
    - 0.0007123
    - 0.0005389
    - 0.0003519
    - 0.0001554
    standard_deviation:
    - 4.73408e-05
    - 5.05556e-05
    - 5.06868e-05
    - 4.96512e-05
    - 4.9427e-05
    - 4.59969e-05
    - 4.5004e-05
    - 4.30027e-05
    - 4.06214e-05
    - 3.85986e-05
    - 3.58358e-05
    - 3.30088e-05
    - 3.01548e-05
    - 2.76798e-05
    - 2.4147e-05
    - 2.11249e-05
    - 1.79821e-05
    - 1.41725e-05
    correlation:
    - - 1.0
      - -0.115
      - 0.003
      - -0.003
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.115
      - 1.0
      - -0.146
      - 0.005
      - -0.005
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
    - - 0.003
      - -0.146
      - 1.0
      - -0.159
      - 0.007
      - -0.005
      - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.003
      - 0.005
      - -0.159
      - 1.0
      - -0.171
      - 0.011
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.001
      - -0.005
      - 0.007
      - -0.171
      - 1.0
      - -0.172
      - 0.009
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - -0.001
      - -0.005
      - 0.011
      - -0.172
      - 1.0
      - -0.175
      - 0.01
      - -0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - -0.004
      - 0.009
      - -0.175
      - 1.0
      - -0.174
      - 0.011
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - -0.001
      - 0.0
      - -0.004
      - 0.01
      - -0.174
      - 1.0
      - -0.174
      - 0.01
      - -0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.004
      - 0.011
      - -0.174
      - 1.0
      - -0.171
      - 0.008
      - -0.002
      - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.004
      - 0.01
      - -0.171
      - 1.0
      - -0.166
      - 0.01
      - -0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - 0.008
      - -0.166
      - 1.0
      - -0.159
      - 0.007
      - -0.002
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.01
      - -0.159
      - 1.0
      - -0.154
      - 0.007
      - -0.002
      - -0.001
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - 0.007
      - -0.154
      - 1.0
      - -0.146
      - 0.006
      - -0.001
      - -0.001
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.0
      - -0.002
      - 0.007
      - -0.146
      - 1.0
      - -0.145
      - 0.003
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.006
      - -0.145
      - 1.0
      - -0.127
      - 0.004
      - -0.001
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.001
      - 0.003
      - -0.127
      - 1.0
      - -0.119
      - 0.006
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.0
      - 0.004
      - -0.119
      - 1.0
      - -0.098
    - - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.006
      - -0.098
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.0036138
    - 0.0035855
    - 0.0034018
    - 0.0031032
    - 0.00307
    - 0.0026435
    - 0.0025426
    - 0.0022633
    - 0.002062
    - 0.0018557
    - 0.0016289
    - 0.001364
    - 0.0011598
    - 0.0009383
    - 0.0007123
    - 0.0005389
    - 0.0003519
    - 0.0001554
    standard_deviation:
    - 6.03505e-05
    - 4.33845e-05
    - 4.08216e-05
    - 3.84797e-05
    - 3.7761e-05
    - 3.27794e-05
    - 3.17825e-05
    - 2.82912e-05
    - 2.6806e-05
    - 2.44952e-05
    - 2.2153e-05
    - 1.93688e-05
    - 1.7397e-05
    - 1.52005e-05
    - 1.37474e-05
    - 1.09936e-05
    - 9.7828e-06
    - 7.2416e-06
    correlation:
    - - 1.0
      - 0.284
      - 0.356
      - 0.35
      - 0.354
      - 0.35
      - 0.353
      - 0.35
      - 0.34
      - 0.332
      - 0.317
      - 0.297
      - 0.282
      - 0.264
      - 0.222
      - 0.211
      - 0.17
      - 0.12
    - - 0.284
      - 1.0
      - 0.407
      - 0.482
      - 0.481
      - 0.477
      - 0.481
      - 0.477
      - 0.465
      - 0.454
      - 0.433
      - 0.406
      - 0.386
      - 0.361
      - 0.304
      - 0.288
      - 0.233
      - 0.163
    - - 0.356
      - 0.407
      - 1.0
      - 0.406
      - 0.496
      - 0.485
      - 0.492
      - 0.488
      - 0.477
      - 0.464
      - 0.442
      - 0.414
      - 0.395
      - 0.37
      - 0.312
      - 0.297
      - 0.241
      - 0.172
    - - 0.35
      - 0.482
      - 0.406
      - 1.0
      - 0.412
      - 0.499
      - 0.496
      - 0.496
      - 0.485
      - 0.472
      - 0.449
      - 0.419
      - 0.4
      - 0.377
      - 0.317
      - 0.303
      - 0.248
      - 0.18
    - - 0.354
      - 0.481
      - 0.496
      - 0.412
      - 1.0
      - 0.419
      - 0.513
      - 0.506
      - 0.498
      - 0.482
      - 0.457
      - 0.428
      - 0.409
      - 0.386
      - 0.325
      - 0.312
      - 0.256
      - 0.188
    - - 0.35
      - 0.477
      - 0.485
      - 0.499
      - 0.419
      - 1.0
      - 0.419
      - 0.509
      - 0.493
      - 0.479
      - 0.455
      - 0.425
      - 0.407
      - 0.384
      - 0.323
      - 0.31
      - 0.255
      - 0.187
    - - 0.353
      - 0.481
      - 0.492
      - 0.496
      - 0.513
      - 0.419
      - 1.0
      - 0.426
      - 0.506
      - 0.483
      - 0.461
      - 0.429
      - 0.411
      - 0.388
      - 0.326
      - 0.314
      - 0.259
      - 0.191
    - - 0.35
      - 0.477
      - 0.488
      - 0.496
      - 0.506
      - 0.509
      - 0.426
      - 1.0
      - 0.414
      - 0.489
      - 0.458
      - 0.428
      - 0.41
      - 0.388
      - 0.326
      - 0.315
      - 0.259
      - 0.192
    - - 0.34
      - 0.465
      - 0.477
      - 0.485
      - 0.498
      - 0.493
      - 0.506
      - 0.414
      - 1.0
      - 0.388
      - 0.456
      - 0.419
      - 0.404
      - 0.381
      - 0.321
      - 0.31
      - 0.257
      - 0.192
    - - 0.332
      - 0.454
      - 0.464
      - 0.472
      - 0.482
      - 0.479
      - 0.483
      - 0.489
      - 0.388
      - 1.0
      - 0.345
      - 0.413
      - 0.39
      - 0.369
      - 0.31
      - 0.299
      - 0.247
      - 0.183
    - - 0.317
      - 0.433
      - 0.442
      - 0.449
      - 0.457
      - 0.455
      - 0.461
      - 0.458
      - 0.456
      - 0.345
      - 1.0
      - 0.291
      - 0.377
      - 0.349
      - 0.295
      - 0.283
      - 0.233
      - 0.171
    - - 0.297
      - 0.406
      - 0.414
      - 0.419
      - 0.428
      - 0.425
      - 0.429
      - 0.428
      - 0.419
      - 0.413
      - 0.291
      - 1.0
      - 0.246
      - 0.331
      - 0.273
      - 0.263
      - 0.216
      - 0.157
    - - 0.282
      - 0.386
      - 0.395
      - 0.4
      - 0.409
      - 0.407
      - 0.411
      - 0.41
      - 0.404
      - 0.39
      - 0.377
      - 0.246
      - 1.0
      - 0.214
      - 0.268
      - 0.253
      - 0.208
      - 0.152
    - - 0.264
      - 0.361
      - 0.37
      - 0.377
      - 0.386
      - 0.384
      - 0.388
      - 0.388
      - 0.381
      - 0.369
      - 0.349
      - 0.331
      - 0.214
      - 1.0
      - 0.14
      - 0.243
      - 0.197
      - 0.146
    - - 0.222
      - 0.304
      - 0.312
      - 0.317
      - 0.325
      - 0.323
      - 0.326
      - 0.326
      - 0.321
      - 0.31
      - 0.295
      - 0.273
      - 0.268
      - 0.14
      - 1.0
      - 0.101
      - 0.17
      - 0.122
    - - 0.211
      - 0.288
      - 0.297
      - 0.303
      - 0.312
      - 0.31
      - 0.314
      - 0.315
      - 0.31
      - 0.299
      - 0.283
      - 0.263
      - 0.253
      - 0.243
      - 0.101
      - 1.0
      - 0.063
      - 0.127
    - - 0.17
      - 0.233
      - 0.241
      - 0.248
      - 0.256
      - 0.255
      - 0.259
      - 0.259
      - 0.257
      - 0.247
      - 0.233
      - 0.216
      - 0.208
      - 0.197
      - 0.17
      - 0.063
      - 1.0
      - 0.019
    - - 0.12
      - 0.163
      - 0.172
      - 0.18
      - 0.188
      - 0.187
      - 0.191
      - 0.192
      - 0.192
      - 0.183
      - 0.171
      - 0.157
      - 0.152
      - 0.146
      - 0.122
      - 0.127
      - 0.019
      - 1.0

BESIII D0->pienu 2015:
  observables:
  - name: <BR>(D0->pienu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D0->pienu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D0->pienu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D0->pienu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D0->pienu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D0->pienu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D0->pienu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D0->pienu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D0->pienu)
    q2max: 1.8
    q2min: 1.6
  - name: <BR>(D0->pienu)
    q2max: 2.0
    q2min: 1.8
  - name: <BR>(D0->pienu)
    q2max: 2.2
    q2min: 2.0
  - name: <BR>(D0->pienu)
    q2max: 2.4
    q2min: 2.2
  - name: <BR>(D0->pienu)
    q2max: 2.6
    q2min: 2.4
  - name: <BR>(D0->pienu)
    q2max: 2.98
    q2min: 2.6
  inspire: Ablikim:2015ixa
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.0003818
    - 0.0003346
    - 0.0002994
    - 0.0003043
    - 0.0003006
    - 0.0002666
    - 0.0002329
    - 0.0001973
    - 0.0001915
    - 0.0001505
    - 0.0001161
    - 8.24e-05
    - 4.63e-05
    - 3.85e-05
    standard_deviation:
    - 1.54629e-05
    - 1.53247e-05
    - 1.47604e-05
    - 1.45151e-05
    - 1.42785e-05
    - 1.35166e-05
    - 1.25533e-05
    - 1.17196e-05
    - 1.13559e-05
    - 1.0234e-05
    - 8.87e-06
    - 7.7868e-06
    - 6.0005e-06
    - 5.3708e-06
    correlation:
    - - 1.0
      - -0.087
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.087
      - 1.0
      - -0.105
      - 0.002
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.001
      - -0.105
      - 1.0
      - -0.11
      - 0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.002
      - -0.11
      - 1.0
      - -0.114
      - 0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.004
      - -0.114
      - 1.0
      - -0.108
      - 0.003
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - -0.001
      - 0.004
      - -0.108
      - 1.0
      - -0.104
      - 0.003
      - -0.002
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.003
      - -0.104
      - 1.0
      - -0.099
      - 0.002
      - -0.002
      - -0.001
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.003
      - -0.099
      - 1.0
      - -0.098
      - 0.001
      - -0.002
      - -0.001
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.002
      - -0.098
      - 1.0
      - -0.087
      - 0.0
      - -0.004
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - 0.001
      - -0.087
      - 1.0
      - -0.088
      - -0.003
      - -0.003
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - 0.0
      - -0.088
      - 1.0
      - -0.087
      - -0.003
      - -0.001
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.004
      - -0.003
      - -0.087
      - 1.0
      - -0.086
      - -0.002
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - -0.003
      - -0.086
      - 1.0
      - -0.077
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - -0.077
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.0003818
    - 0.0003346
    - 0.0002994
    - 0.0003043
    - 0.0003006
    - 0.0002666
    - 0.0002329
    - 0.0001973
    - 0.0001915
    - 0.0001505
    - 0.0001161
    - 8.24e-05
    - 4.63e-05
    - 3.85e-05
    standard_deviation:
    - 6.0324e-06
    - 4.9186e-06
    - 4.9401e-06
    - 4.6558e-06
    - 5.5611e-06
    - 4.4256e-06
    - 5.3101e-06
    - 4.1236e-06
    - 4.6343e-06
    - 3.1605e-06
    - 2.8212e-06
    - 2.5462e-06
    - 1.3797e-06
    - 1.8942e-06
    correlation:
    - - 1.0
      - 0.271
      - 0.286
      - 0.305
      - 0.252
      - 0.276
      - 0.2
      - 0.206
      - 0.174
      - 0.201
      - 0.169
      - 0.132
      - 0.144
      - 0.11
    - - 0.271
      - 1.0
      - 0.2
      - 0.299
      - 0.246
      - 0.272
      - 0.197
      - 0.207
      - 0.176
      - 0.205
      - 0.173
      - 0.135
      - 0.147
      - 0.107
    - - 0.286
      - 0.2
      - 1.0
      - 0.183
      - 0.22
      - 0.24
      - 0.174
      - 0.183
      - 0.156
      - 0.181
      - 0.153
      - 0.12
      - 0.13
      - 0.093
    - - 0.305
      - 0.299
      - 0.183
      - 1.0
      - 0.137
      - 0.263
      - 0.187
      - 0.197
      - 0.168
      - 0.195
      - 0.165
      - 0.129
      - 0.141
      - 0.102
    - - 0.252
      - 0.246
      - 0.22
      - 0.137
      - 1.0
      - 0.134
      - 0.158
      - 0.163
      - 0.14
      - 0.162
      - 0.138
      - 0.108
      - 0.117
      - 0.086
    - - 0.276
      - 0.272
      - 0.24
      - 0.263
      - 0.134
      - 1.0
      - 0.077
      - 0.187
      - 0.155
      - 0.182
      - 0.154
      - 0.121
      - 0.133
      - 0.097
    - - 0.2
      - 0.197
      - 0.174
      - 0.187
      - 0.158
      - 0.077
      - 1.0
      - 0.048
      - 0.115
      - 0.129
      - 0.111
      - 0.088
      - 0.096
      - 0.069
    - - 0.206
      - 0.207
      - 0.183
      - 0.197
      - 0.163
      - 0.187
      - 0.048
      - 1.0
      - 0.031
      - 0.143
      - 0.119
      - 0.094
      - 0.103
      - 0.074
    - - 0.174
      - 0.176
      - 0.156
      - 0.168
      - 0.14
      - 0.155
      - 0.115
      - 0.031
      - 1.0
      - 0.043
      - 0.101
      - 0.077
      - 0.089
      - 0.063
    - - 0.201
      - 0.205
      - 0.181
      - 0.195
      - 0.162
      - 0.182
      - 0.129
      - 0.143
      - 0.043
      - 1.0
      - 0.043
      - 0.093
      - 0.101
      - 0.074
    - - 0.169
      - 0.173
      - 0.153
      - 0.165
      - 0.138
      - 0.154
      - 0.111
      - 0.119
      - 0.101
      - 0.043
      - 1.0
      - 0.002
      - 0.083
      - 0.062
    - - 0.132
      - 0.135
      - 0.12
      - 0.129
      - 0.108
      - 0.121
      - 0.088
      - 0.094
      - 0.077
      - 0.093
      - 0.002
      - 1.0
      - -0.02
      - 0.047
    - - 0.144
      - 0.147
      - 0.13
      - 0.141
      - 0.117
      - 0.133
      - 0.096
      - 0.103
      - 0.089
      - 0.101
      - 0.083
      - -0.02
      - 1.0
      - -0.023
    - - 0.11
      - 0.107
      - 0.093
      - 0.102
      - 0.086
      - 0.097
      - 0.069
      - 0.074
      - 0.063
      - 0.074
      - 0.062
      - 0.047
      - -0.023
      - 1.0

BESIII D+->Kenu 2017:
  observables:
  - name: <BR>(D+->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D+->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D+->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D+->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D+->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D+->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D+->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D+->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D+->Kenu)
    q2max: 1.88
    q2min: 1.6
  inspire: Ablikim:2017lks
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.01764590349045321
    - 0.01589899023977782
    - 0.014110483816467302
    - 0.01211401152998114
    - 0.009701607517143693
    - 0.007341194970100158
    - 0.0051575534067559185
    - 0.003088293068158282
    - 0.0010502276090369916
    standard_deviation:
    - 0.0002558656006115716
    - 0.0002559737428604229
    - 0.0002469334667881778
    - 0.00023137762022263974
    - 0.00020567407936344633
    - 0.00017912515727044382
    - 0.0001506005594772728
    - 0.00011642864866956724
    - 6.889493115282663e-05
    correlation:
    - - 1.0
      - -0.073
      - 0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.073
      - 1.0
      - -0.084
      - 0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.001
      - -0.084
      - 1.0
      - -0.091
      - 0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.003
      - -0.091
      - 1.0
      - -0.085
      - 0.004
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.004
      - -0.085
      - 1.0
      - -0.085
      - 0.004
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.085
      - 1.0
      - -0.075
      - 0.004
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.075
      - 1.0
      - -0.069
      - 0.003
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.069
      - 1.0
      - -0.059
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.003
      - -0.059
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.01764590349045321
    - 0.01589899023977782
    - 0.014110483816467302
    - 0.01211401152998114
    - 0.009701607517143693
    - 0.007341194970100158
    - 0.0051575534067559185
    - 0.003088293068158282
    - 0.0010502276090369916
    standard_deviation:
    - 0.0005717272730906841
    - 0.0004928686974331125
    - 0.0004162592725857854
    - 0.0003488835320634568
    - 0.00029298854701773953
    - 0.0002239064465880548
    - 0.0001469902720925437
    - 7.844264393122036e-05
    - 3.077166894478385e-05
    correlation:
    - - 1.0
      - 0.981
      - 0.979
      - 0.979
      - 0.978
      - 0.974
      - 0.966
      - 0.932
      - 0.891
    - - 0.981
      - 1.0
      - 0.976
      - 0.977
      - 0.976
      - 0.972
      - 0.964
      - 0.93
      - 0.889
    - - 0.979
      - 0.976
      - 1.0
      - 0.973
      - 0.973
      - 0.97
      - 0.963
      - 0.929
      - 0.886
    - - 0.979
      - 0.977
      - 0.973
      - 1.0
      - 0.97
      - 0.97
      - 0.962
      - 0.929
      - 0.888
    - - 0.978
      - 0.976
      - 0.973
      - 0.97
      - 1.0
      - 0.965
      - 0.96
      - 0.926
      - 0.886
    - - 0.974
      - 0.972
      - 0.97
      - 0.97
      - 0.965
      - 1.0
      - 0.954
      - 0.923
      - 0.883
    - - 0.966
      - 0.964
      - 0.963
      - 0.962
      - 0.96
      - 0.954
      - 1.0
      - 0.911
      - 0.875
    - - 0.932
      - 0.93
      - 0.929
      - 0.929
      - 0.926
      - 0.923
      - 0.911
      - 1.0
      - 0.84
    - - 0.891
      - 0.889
      - 0.886
      - 0.888
      - 0.886
      - 0.883
      - 0.875
      - 0.84
      - 1.0

BESIII D+->pienu 2017:
  observables:
  - name: <BR>(D+->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D+->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D+->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D+->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D+->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D+->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D+->pienu)
    q2max: 2.98
    q2min: 2
  inspire: Ablikim:2017lks
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.000690446665743131
    - 0.0006010213445776049
    - 0.0004928790957262712
    - 0.0004959985836739059
    - 0.0004492062644593864
    - 0.0005230341458867393
    - 0.0003868165055066939
    standard_deviation:
    - 3.141532329131246e-05
    - 3.323648035514156e-05
    - 3.2530020317933895e-05
    - 3.21407082220691e-05
    - 3.270221605264334e-05
    - 3.4101826311815403e-05
    - 3.4697440543950444e-05
    correlation:
    - - 1.0
      - -0.122
      - 0.011
      - -0.002
      - 0.0
      - 0.0
      - -0.002
    - - -0.122
      - 1.0
      - -0.171
      - 0.019
      - -0.003
      - -0.001
      - -0.003
    - - 0.011
      - -0.171
      - 1.0
      - -0.19
      - 0.021
      - -0.005
      - -0.003
    - - -0.002
      - 0.019
      - -0.19
      - 1.0
      - -0.19
      - 0.016
      - -0.008
    - - 0.0
      - -0.003
      - 0.021
      - -0.19
      - 1.0
      - -0.167
      - -0.004
    - - 0.0
      - -0.001
      - -0.005
      - 0.016
      - -0.167
      - 1.0
      - -0.128
    - - -0.002
      - -0.003
      - -0.003
      - -0.008
      - -0.004
      - -0.128
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.000690446665743131
    - 0.0006010213445776049
    - 0.0004928790957262712
    - 0.0004959985836739059
    - 0.0004492062644593864
    - 0.0005230341458867393
    - 0.0003868165055066939
    standard_deviation:
    - 1.0563833985869907e-05
    - 9.135524437579595e-06
    - 7.4424743454666956e-06
    - 7.985577197149885e-06
    - 8.445077771836466e-06
    - 1.0042255601025395e-05
    - 6.691925545265805e-06
    correlation:
    - - 1.0
      - 0.739
      - 0.742
      - 0.758
      - 0.772
      - 0.781
      - 0.76
    - - 0.739
      - 1.0
      - 0.664
      - 0.737
      - 0.74
      - 0.749
      - 0.73
    - - 0.742
      - 0.664
      - 1.0
      - 0.65
      - 0.712
      - 0.711
      - 0.697
    - - 0.758
      - 0.737
      - 0.65
      - 1.0
      - 0.698
      - 0.76
      - 0.727
    - - 0.772
      - 0.74
      - 0.712
      - 0.698
      - 1.0
      - 0.772
      - 0.756
    - - 0.781
      - 0.749
      - 0.711
      - 0.76
      - 0.772
      - 1.0
      - 0.74
    - - 0.76
      - 0.73
      - 0.697
      - 0.727
      - 0.756
      - 0.74
      - 1.0


CLEO D->Kenu 2009:
  observables:
  - name: <BR>(D0->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D0->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D0->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D0->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D0->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D0->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D0->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D0->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D0->Kenu)
    q2max: 1.88
    q2min: 1.6
  - name: <BR>(D+->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D+->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D+->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D+->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D+->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D+->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D+->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D+->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D+->Kenu)
    q2max: 1.88
    q2min: 1.6
  inspire: Besson:2009uv
  values:
    central_value:
    - 0.007307998176239971
    - 0.006491897369802399
    - 0.005704503626907857
    - 0.004794079611686042
    - 0.0038385444966108936
    - 0.0029035144269236248
    - 0.002189938847425446
    - 0.001267211804970904
    - 0.000524929161929695
    - 0.018498563529473343
    - 0.016242133914017628
    - 0.014578407008612494
    - 0.012769103998984411
    - 0.009275277497633627
    - 0.00849540551072497
    - 0.0051575534067559185
    - 0.002776344273394819
    - 0.001237396885895069
    correlation:
    - - 1.0
      - 0.15140102181034884
      - 0.20780994915281065
      - 0.173620320739846
      - 0.16764715021924975
      - 0.11737425960619438
      - 0.14889886466744354
      - 0.08489479359347417
      - 0.0045806948372752
      - 0.16053564782606766
      - 0.15542666978862812
      - 0.15199324255339525
      - 0.14809161388040668
      - 0.1317193110167272
      - 0.13146619986960542
      - 0.11065033184241854
      - 0.08214194184119378
      - 0.047705665692363654
    - - 0.15140102181034884
      - 0.9999999999999999
      - 0.1336588347814678
      - 0.19376132087141726
      - 0.17339125118787976
      - 0.16411925218932794
      - 0.14393985409491977
      - 0.12325853358871763
      - 0.07407502805293786
      - 0.1614763839559762
      - 0.15529173182741388
      - 0.15138260524229674
      - 0.14967557928287664
      - 0.13160495525458346
      - 0.13163823392665663
      - 0.11129874088028727
      - 0.08335663503513334
      - 0.0479852200712563
    - - 0.20780994915281065
      - 0.1336588347814678
      - 0.9999999999999999
      - 0.12151737666426667
      - 0.16853480978206875
      - 0.1491188645272066
      - 0.1429497891513048
      - 0.1129208220526593
      - 0.056842336002244406
      - 0.1539353213371503
      - 0.15094223211932553
      - 0.1471425945890394
      - 0.14293103998990753
      - 0.12791888834215473
      - 0.12795123492613303
      - 0.10818142204255665
      - 0.08102193469090979
      - 0.04664122256259024
    - - 0.173620320739846
      - 0.19376132087141726
      - 0.12151737666426667
      - 1.0
      - 0.10835488915214303
      - 0.157688331892122
      - 0.13829965212636564
      - 0.119905818153741
      - 0.07210227764714396
      - 0.14892782645768507
      - 0.14332780383581092
      - 0.14235606617856458
      - 0.1382815128726158
      - 0.12375770445793573
      - 0.12378899881197598
      - 0.10466229522860801
      - 0.07838630227357465
      - 0.04512398999292786
    - - 0.16764715021924975
      - 0.17339125118787976
      - 0.16853480978206875
      - 0.10835488915214303
      - 1.0
      - 0.09993268260491245
      - 0.13605925886907716
      - 0.11431504439875438
      - 0.06641022636209708
      - 0.13919986434597897
      - 0.1366449477710811
      - 0.133250909287902
      - 0.13183394706745352
      - 0.11798733120404012
      - 0.11998411918936006
      - 0.10131738357659673
      - 0.07593677876974494
      - 0.04412309935535432
    - - 0.11737425960619438
      - 0.16411925218932794
      - 0.1491188645272066
      - 0.157688331892122
      - 0.09993268260491245
      - 1.0000000000000002
      - 0.07169530275549835
      - 0.12168817246506122
      - 0.09205891383498888
      - 0.12648598118656565
      - 0.12222912461044186
      - 0.12186028246237342
      - 0.12090891562352415
      - 0.10790147387618108
      - 0.10879218876766622
      - 0.0924880494015975
      - 0.07023917264277753
      - 0.041400479495071155
    - - 0.14889886466744354
      - 0.14393985409491977
      - 0.1429497891513048
      - 0.13829965212636564
      - 0.13605925886907716
      - 0.07169530275549835
      - 1.0000000000000002
      - 0.05235531806739829
      - 0.049453094014732135
      - 0.11575701746039171
      - 0.1139003789066337
      - 0.11328947765864096
      - 0.11012103158093152
      - 0.10031243459331765
      - 0.10223096643570066
      - 0.08776497821751246
      - 0.06577933123979901
      - 0.03917663766116012
    - - 0.08489479359347417
      - 0.12325853358871763
      - 0.1129208220526593
      - 0.119905818153741
      - 0.11431504439875438
      - 0.12168817246506122
      - 0.05235531806739829
      - 1.0
      - 0.038610995047337185
      - 0.09171912325801364
      - 0.09100641774403266
      - 0.08903813398359957
      - 0.08863847220525517
      - 0.08055291711996357
      - 0.08177331403836692
      - 0.07104505236317987
      - 0.053892492907932306
      - 0.03287997002887659
    - - 0.0045806948372752
      - 0.07407502805293786
      - 0.056842336002244406
      - 0.07210227764714396
      - 0.06641022636209708
      - 0.09205891383498888
      - 0.049453094014732135
      - 0.038610995047337185
      - 1.0000000000000002
      - 0.05208146322411998
      - 0.050086708793184054
      - 0.04971362984193613
      - 0.0491222495785291
      - 0.04559115948063211
      - 0.0467034425610451
      - 0.03976340373350558
      - 0.030354332487611442
      - 0.019048390383527253
    - - 0.16053564782606766
      - 0.1614763839559762
      - 0.1539353213371503
      - 0.14892782645768507
      - 0.13919986434597897
      - 0.12648598118656565
      - 0.11575701746039171
      - 0.09171912325801364
      - 0.05208146322411998
      - 0.9999999999999998
      - 0.3889540763106188
      - 0.4129875472282935
      - 0.39665691327857633
      - 0.28174265684407174
      - 0.3246496134051975
      - 0.20322656657566276
      - 0.15542562010276856
      - 0.12516983499067738
    - - 0.15542666978862812
      - 0.15529173182741388
      - 0.15094223211932553
      - 0.14332780383581092
      - 0.1366449477710811
      - 0.12222912461044186
      - 0.1139003789066337
      - 0.09100641774403266
      - 0.050086708793184054
      - 0.3889540763106188
      - 1.0000000000000002
      - 0.3465108758923545
      - 0.3698148704923349
      - 0.3235364325983073
      - 0.27559747280784624
      - 0.22242318165371736
      - 0.17464318350054897
      - 0.14226224723542405
    - - 0.15199324255339525
      - 0.15138260524229674
      - 0.1471425945890394
      - 0.14235606617856458
      - 0.133250909287902
      - 0.12186028246237342
      - 0.11328947765864096
      - 0.08903813398359957
      - 0.04971362984193613
      - 0.4129875472282935
      - 0.3465108758923545
      - 1.0
      - 0.31032246853569423
      - 0.3063020152209207
      - 0.27576497033157066
      - 0.20820318804837934
      - 0.16347786820324323
      - 0.13111668502959628
    - - 0.14809161388040668
      - 0.14967557928287664
      - 0.14293103998990753
      - 0.1382815128726158
      - 0.13183394706745352
      - 0.12090891562352415
      - 0.11012103158093152
      - 0.08863847220525517
      - 0.0491222495785291
      - 0.39665691327857633
      - 0.3698148704923349
      - 0.31032246853569423
      - 1.0
      - 0.2191608911406917
      - 0.2745271555491078
      - 0.1897051411488916
      - 0.14720109872108816
      - 0.11707091817360955
    - - 0.1317193110167272
      - 0.13160495525458346
      - 0.12791888834215473
      - 0.12375770445793573
      - 0.11798733120404012
      - 0.10790147387618108
      - 0.10031243459331765
      - 0.08055291711996357
      - 0.04559115948063211
      - 0.28174265684407174
      - 0.3235364325983073
      - 0.3063020152209207
      - 0.2191608911406917
      - 1.0
      - 0.13450533968583941
      - 0.20092514913576018
      - 0.1593896919613499
      - 0.13098188209572764
    - - 0.13146619986960542
      - 0.13163823392665663
      - 0.12795123492613303
      - 0.12378899881197598
      - 0.11998411918936006
      - 0.10879218876766622
      - 0.10223096643570066
      - 0.08177331403836692
      - 0.0467034425610451
      - 0.3246496134051975
      - 0.27559747280784624
      - 0.27576497033157066
      - 0.2745271555491078
      - 0.13450533968583941
      - 1.0000000000000002
      - 0.09519876496933008
      - 0.10981147718261416
      - 0.08575527483005463
    - - 0.11065033184241854
      - 0.11129874088028727
      - 0.10818142204255665
      - 0.10466229522860801
      - 0.10131738357659673
      - 0.0924880494015975
      - 0.08776497821751246
      - 0.07104505236317987
      - 0.03976340373350558
      - 0.20322656657566276
      - 0.22242318165371736
      - 0.20820318804837934
      - 0.1897051411488916
      - 0.20092514913576018
      - 0.09519876496933008
      - 0.9999999999999998
      - 0.06021154724355028
      - 0.09516305140907177
    - - 0.08214194184119378
      - 0.08335663503513334
      - 0.08102193469090979
      - 0.07838630227357465
      - 0.07593677876974494
      - 0.07023917264277753
      - 0.06577933123979901
      - 0.053892492907932306
      - 0.030354332487611442
      - 0.15542562010276856
      - 0.17464318350054897
      - 0.16347786820324323
      - 0.14720109872108816
      - 0.1593896919613499
      - 0.10981147718261416
      - 0.06021154724355028
      - 1.0
      - 0.02884364996354959
    - - 0.047705665692363654
      - 0.0479852200712563
      - 0.04664122256259024
      - 0.04512398999292786
      - 0.04412309935535432
      - 0.041400479495071155
      - 0.03917663766116012
      - 0.03287997002887659
      - 0.019048390383527253
      - 0.12516983499067738
      - 0.14226224723542405
      - 0.13111668502959628
      - 0.11707091817360955
      - 0.13098188209572764
      - 0.08575527483005463
      - 0.09516305140907177
      - 0.02884364996354959
      - 0.9999999999999999
    distribution: multivariate_normal
    standard_deviation:
    - 0.000188151609242434
    - 0.00016790823929803427
    - 0.00014974099977679029
    - 0.00013143228114964332
    - 0.00011425443536177992
    - 9.806506086376474e-05
    - 7.532652706888775e-05
    - 5.678625383644587e-05
    - 3.6233256528017893e-05
    - 0.0007313893101863816
    - 0.000660300050502942
    - 0.0005732314948739028
    - 0.0004910665090334059
    - 0.00044600183914821013
    - 0.0003350869700110022
    - 0.0002723948272582739
    - 0.00020448687979851297
    - 0.00011882404468400977


CLEO D->pienu 2009:
  observables:
  - name: <BR>(D0->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D0->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D0->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D0->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D0->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D0->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D0->pienu)
    q2max: 2.98
    q2min: 2
  - name: <BR>(D+->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D+->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D+->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D+->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D+->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D+->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D+->pienu)
    q2max: 2.98
    q2min: 2
  inspire: Besson:2009uv
  values:
    central_value:
    - 0.0005700402617830282
    - 0.0005003231074642404
    - 0.0004183029259127257
    - 0.0004018988896024227
    - 0.0003239797171284836
    - 0.00034448476251636227
    - 0.00032808072620605933
    - 0.0007382788142735286
    - 0.0006862873484796182
    - 0.0005823044168917973
    - 0.0005927027100505793
    - 0.0004991180716215405
    - 0.0005615078305742331
    - 0.00038473684687493747
    correlation:
    - - 0.9999999999999999
      - -0.025755851448207905
      - 0.02042164218068101
      - 0.019824675697286145
      - 0.023523392466853053
      - 0.010672958432696599
      - 0.01255084125179498
      - 0.013960548702426951
      - 0.013167088003939039
      - 0.0115753260159256
      - 0.011273484963184265
      - 0.008871249334713179
      - 0.008892725346716339
      - -0.005006409901494696
    - - -0.025755851448207905
      - 1.0
      - -0.03544333856748506
      - 0.022572003546622393
      - 0.018262904882301458
      - 0.019568692519799275
      - 0.017614596418060853
      - 0.013176772186672719
      - 0.012397173388202455
      - 0.01097672240847072
      - 0.01078223292519487
      - 0.008597742935379859
      - 0.008632490414811182
      - -0.004827590138719185
    - - 0.02042164218068101
      - -0.03544333856748506
      - 0.9999999999999998
      - -0.03541179791256325
      - 0.019664117698111345
      - 0.022107001894221122
      - 0.019528833802451285
      - 0.01213115243983797
      - 0.01137519843784511
      - 0.010124590858324544
      - 0.009983151228729616
      - 0.00796618195150128
      - 0.008040921557659621
      - -0.004459897566817787
    - - 0.019824675697286145
      - 0.022572003546622393
      - -0.03541179791256325
      - 1.0
      - -0.0421319327782017
      - 0.020384737593139603
      - 0.01767824718236969
      - 0.011716432116612815
      - 0.010867277287401595
      - 0.009830933048090832
      - 0.009854977372908953
      - 0.007955844767058459
      - 0.008120213504674996
      - -0.004546245707342913
    - - 0.023523392466853053
      - 0.018262904882301458
      - 0.019664117698111345
      - -0.0421319327782017
      - 1.0
      - -0.030072726352356402
      - 0.014390406664677393
      - 0.010330034237617875
      - 0.009559259491758813
      - 0.008728752763279406
      - 0.008848802129364846
      - 0.00720301118424626
      - 0.007474820711362832
      - -0.004294393398100644
    - - 0.010672958432696599
      - 0.019568692519799275
      - 0.022107001894221122
      - 0.020384737593139603
      - -0.030072726352356402
      - 1.0
      - -0.009573304648591458
      - 0.010084874982076646
      - 0.009244351334778302
      - 0.00855446850963214
      - 0.008831570765373099
      - 0.007350534903662537
      - 0.007834253011878607
      - -0.004845078387646708
    - - 0.01255084125179498
      - 0.017614596418060853
      - 0.019528833802451285
      - 0.01767824718236969
      - 0.014390406664677393
      - -0.009573304648591458
      - 1.0
      - 0.008665370144223274
      - 0.007914987874673311
      - 0.0073183362040634675
      - 0.007677819545689301
      - 0.006547106338941567
      - 0.007412272400450778
      - -0.0052036149663777015
    - - 0.013960548702426951
      - 0.013176772186672719
      - 0.01213115243983797
      - 0.011716432116612815
      - 0.010330034237617875
      - 0.010084874982076646
      - 0.008665370144223274
      - 1.0000000000000002
      - -0.04067575471126535
      - 0.02168453764627128
      - 0.043140905777136036
      - 0.062029788019993225
      - 0.025322977841228507
      - 0.01698592269084991
    - - 0.013167088003939039
      - 0.012397173388202455
      - 0.01137519843784511
      - 0.010867277287401595
      - 0.009559259491758813
      - 0.009244351334778302
      - 0.007914987874673311
      - -0.04067575471126535
      - 1.0
      - -0.09531322548867562
      - 0.04096200393356777
      - 0.03369476558511175
      - 0.03542801419580836
      - -0.0032245968586087905
    - - 0.0115753260159256
      - 0.01097672240847072
      - 0.010124590858324544
      - 0.009830933048090832
      - 0.008728752763279406
      - 0.00855446850963214
      - 0.0073183362040634675
      - 0.02168453764627128
      - -0.09531322548867562
      - 1.0
      - -0.1278063327198014
      - 0.0675858957024364
      - 0.03813871516160391
      - -0.05659638756100782
    - - 0.011273484963184265
      - 0.01078223292519487
      - 0.009983151228729616
      - 0.009854977372908953
      - 0.008848802129364846
      - 0.008831570765373099
      - 0.007677819545689301
      - 0.043140905777136036
      - 0.04096200393356777
      - -0.1278063327198014
      - 1.0
      - -0.10359011458856193
      - 0.03940372536550753
      - -0.02119643358979419
    - - 0.008871249334713179
      - 0.008597742935379859
      - 0.00796618195150128
      - 0.007955844767058459
      - 0.00720301118424626
      - 0.007350534903662537
      - 0.006547106338941567
      - 0.062029788019993225
      - 0.03369476558511175
      - 0.0675858957024364
      - -0.10359011458856193
      - 1.0
      - -0.04702374631316439
      - -0.030485174177823628
    - - 0.008892725346716339
      - 0.008632490414811182
      - 0.008040921557659621
      - 0.008120213504674996
      - 0.007474820711362832
      - 0.007834253011878607
      - 0.007412272400450778
      - 0.025322977841228507
      - 0.03542801419580836
      - 0.03813871516160391
      - 0.03940372536550753
      - -0.04702374631316439
      - 0.9999999999999998
      - -0.11491766644051345
    - - -0.005006409901494696
      - -0.004827590138719185
      - -0.004459897566817787
      - -0.004546245707342913
      - -0.004294393398100644
      - -0.004845078387646708
      - -0.0052036149663777015
      - 0.01698592269084991
      - -0.0032245968586087905
      - -0.05659638756100782
      - -0.02119643358979419
      - -0.030485174177823628
      - -0.11491766644051345
      - 0.9999999999999999
    distribution: multivariate_normal
    standard_deviation:
    - 3.548555558562094e-05
    - 3.464641288843111e-05
    - 3.395283446400657e-05
    - 3.030684371531623e-05
    - 2.797723256399909e-05
    - 3.1933862202503486e-05
    - 1.9569142971955715e-05
    - 6.322271722657196e-05
    - 6.276943224214593e-05
    - 6.374053385856405e-05
    - 5.5576358057771784e-05
    - 5.702602028047573e-05
    - 6.366027039916357e-05
    - 5.9549505912032965e-05

LHC Run 1 Higgs combination:
  experiment: ATLAS, CMS
  inspire: Khachatryan:2016vau
  description: Combinations from table 8 of this reference
  values:
    mu_gg(h->gammagamma): 1.10 + 0.23 - 0.22
    mu_gg(h->ZZ): 1.13 + 0.34 - 0.31
    mu_gg(h->WW): 0.84 ± 0.17
    mu_gg(h->tautau): 1.0 ± 0.6
    mu_VBF(h->gammagamma): 1.3 + 0.5 -0.5
    mu_VBF(h->ZZ): 0.1 + 1.1 - 0.6
    mu_VBF(h->WW): 1.2 ± 0.4
    mu_VBF(h->tautau): 1.3 ± 0.4
    mu_Wh(h->gammagamma): 0.5 + 1.3 - 1.2
    mu_Wh(h->WW): 1.6 + 1.2 - 1.0
    mu_Wh(h->tautau): -1.4 ± 1.4
    mu_Wh(h->bb): 1.0 ± 0.5
    mu_Zh(h->gammagamma): 0.5 + 3.0 - 2.5
    mu_Zh(h->WW): 5.9 + 2.6 - 2.2
    mu_Zh(h->tautau): 2.2 + 2.2 - 1.8
    mu_Zh(h->bb): 0.4 ± 0.4
    mu_tth(h->gammagamma): 2.2 + 1.6 - 1.3
    mu_tth(h->WW): 5.0 + 1.8 - 1.7
    mu_tth(h->tautau): -1.9 + 3.7 - 3.3
    mu_tth(h->bb): 1.1 ± 1.0
  correlation:
    [[ 1.000, 0.009, 0.004, -0.001, -0.254, -0.008, -0.003, -0.004, -0.03, 0.002, 0., 0.004, -0.136, 0.004, 0.004, 0.001, 0.013, 0.007, 0.002, 0.001],
     [ 0.009, 1.000, 0.029, -0.001, -0.006, -0.263, -0.008, -0.005, 0., 0.005, 0.009, 0.005, 0., 0.006, 0.007, 0.002, 0.002, -0.083, -0.02, -0.016],
     [ 0.004, 0.029, 1.000, -0.01, 0.008, 0.001, -0.163, 0.004, 0., -0.065, 0.02, 0.003, 0.001, -0.072, 0.013, 0.001, 0.002, 0.014, 0.002, 0.005],
     [-0.001, -0.001, -0.01, 1.000, 0.011, 0.008, 0.009, -0.371, 0., 0.032, -0.247, 0.002, 0.001, 0.012, -0.211, 0., 0.001, 0.001, 0., 0.008],
     [-0.254, -0.006, 0.008, 0.011, 1.000, 0.023, 0.015, 0.016, 0., 0.001, -0.002, 0.002, 0.009, 0.003, 0., 0.001, -0.005, 0., -0.001, 0.002],
     [-0.008, -0.263, 0.001, 0.008, 0.023, 1.000, 0.019, 0.018, 0., -0.001, -0.005, 0., 0.001, -0.001, -0.003, 0., 0., 0.045, 0.011, 0.008],
     [-0.003, -0.008, -0.163, 0.009, 0.015, 0.019, 1.000, 0.025, 0., -0.001, 0.002, 0.003, 0.002, -0.002, 0.003, 0.001, 0.002, 0.004, 0.001, -0.015],
     [-0.004, -0.005, 0.004, -0.371, 0.016, 0.018, 0.025, 1.000, 0., -0.011, 0.049, 0.002, 0.001, 0., 0.04, 0.001, 0.002, 0.002, 0., -0.015],
     [-0.03, 0., 0., 0., 0., 0., 0., 0., 1.000, 0., 0., 0., -0.641, 0., 0., 0., -0.028, 0., 0., 0. ],
     [ 0.002, 0.005, -0.065, 0.032, 0.001, -0.001, -0.001, -0.011, 0., 1.000, -0.123, 0.002, 0.001, -0.119, 0.015, 0.001, 0.001, 0.005, 0.001, 0.005],
     [ 0., 0.009, 0.02, -0.247, -0.002, -0.005, 0.002, 0.049, 0., -0.123, 1.000, 0., 0.001, 0.025, -0.024, 0., 0., 0.01, 0.001, 0.003],
     [ 0.004, 0.005, 0.003, 0.002, 0.002, 0., 0.003, 0.002, 0., 0.002, 0., 1.000, 0., 0.003, 0.002, -0.068, 0.002, 0.003, 0.002, 0. ],
     [-0.136, 0., 0.001, 0.001, 0.009, 0.001, 0.002, 0.001, -0.641, 0.001, 0.001, 0., 1.000, 0.001, 0.001, 0., -0.114, 0., 0., 0. ],
     [ 0.004, 0.006, -0.072, 0.012, 0.003, -0.001, -0.002, 0., 0., -0.119, 0.025, 0.003, 0.001, 1.000, -0.05, 0.003, 0.002, 0.01, 0.002, 0.001],
     [ 0.004, 0.007, 0.013, -0.211, 0., -0.003, 0.003, 0.04, 0., 0.015, -0.024, 0.002, 0.001, -0.05, 1.000, 0.001, 0.001, 0.007, 0.001, 0. ],
     [ 0.001, 0.002, 0.001, 0., 0.001, 0., 0.001, 0.001, 0., 0.001, 0., -0.068, 0., 0.003, 0.001, 1.000, 0.001, 0.001, 0.001, 0. ],
     [ 0.013, 0.002, 0.002, 0.001, -0.005, 0., 0.002, 0.002, -0.028, 0.001, 0., 0.002, -0.114, 0.002, 0.001, 0.001, 1.000, 0.003, 0., 0.001],
     [ 0.007, -0.083, 0.014, 0.001, 0., 0.045, 0.004, 0.002, 0., 0.005, 0.01, 0.003, 0., 0.01, 0.007, 0.001, 0.003, 1.000, -0.472, 0.012],
     [ 0.002, -0.02, 0.002, 0., -0.001, 0.011, 0.001, 0., 0., 0.001, 0.001, 0.002, 0., 0.002, 0.001, 0.001, 0., -0.472, 1.000, 0.005],
     [ 0.001, -0.016, 0.005, 0.008, 0.002, 0.008, -0.015, -0.015, 0., 0.005, 0.003, 0., 0., 0.001, 0., 0., 0.001, 0.012, 0.005, 1.000 ]]

LHC Run 1 h->mumu:
  experiment: ATLAS, CMS
  inspire: Khachatryan:2016vau
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->mumu): 0.1 ± 2.5

ATLAS Run 1 h->Zgamma:
  experiment: ATLAS
  inspire: Aad:2015gba
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): 2.7 + 4.5 - 5.3

CMS Run 1 h->Zgamma:
  experiment: CMS
  inspire: Chatrchyan:2013vaa
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): -0.2 ± 4.9

ATLAS Run 2 h->mumu 36/fb:
  experiment: ATLAS
  inspire: Aaboud:2017ojs
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->mumu): -0.1 ± 1.5

ATLAS Run 2 h->Zgamma 36/fb:
  experiment: ATLAS
  inspire: Aaboud:2017uhw
  description: Reconstruced from the quoted expected and observed limits assuming Gaussian uncertainties
  values:
    mu_gg(h->Zgamma): 2.2 ± 2.2

CMS Run 2 h->Zgamma 36/fb:
  experiment: CMS
  inspire: Sirunyan:2018tbk
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): 1.9 ± 1.0

ATLAS Run 2 Higgs 80/fb:
  experiment: ATLAS
  inspire: ATLAS:2019slw
  description: Computed from table 6 of this reference
  values:
    mu_gg(h->gammagamma): 0.96 ± 0.14
    mu_gg(h->ZZ): 1.04 +0.16 -0.15
    mu_gg(h->WW): 1.08 ± 0.19
    mu_gg(h->tautau): 0.96 +0.60 -0.54
    mu_VBF(h->gammagamma): 1.39 +0.40 -0.35
    mu_VBF(h->ZZ): 2.68 +0.98 -0.83
    mu_VBF(h->WW): 0.60 +0.36 -0.34
    mu_VBF(h->tautau): 1.18 +0.59 -0.55
    mu_VBF(h->bb): 2.99 +1.67 -1.62
    mu_Vh(h->gammagamma): 1.1 ± 0.5
    mu_Vh(h->ZZ): 0.68 + 1.75 - 1.14
    mu_Vh(h->bb): 1.19 ± 0.22
    mu_tth(h->gammagamma): 1.10 +0.41 -0.35
    mu_tth(h->VV): 1.49 + 0.40 - 0.38
    mu_tth(h->tautau): 1.39 +1.12 -0.95
    mu_tth(h->bb): 0.79 ± 0.59
  correlation:
    [[1.0, 0.05, 0.01, 0.03, -0.22, -0.01, -0.01, -0.02, 0.01, -0.14, 0.0, 0.01, 0.1, 0.01, 0.0, 0.0],
    [0.05, 1.0, 0.01, 0.0, -0.02, -0.28, 0.0, 0.0, 0.0, 0.0, -0.17, 0.02, 0.02, 0.02, 0.0, 0.0],
    [0.01, 0.01, 1.0, -0.01, 0.0, 0.0, -0.09, 0.04, 0.03, -0.01, -0.01, 0.01, 0.0, 0.02, 0.01, -0.01],
    [0.03, 0.0, -0.01, 1.0, 0.02, 0.03, 0.02, -0.44, 0.0, 0.05, 0.03, 0.0, 0.0, 0.02, -0.01, 0.01],
    [-0.22, -0.02, 0.0, 0.02, 1.0, 0.11, 0.05, 0.05, 0.0, 0.02, 0.01, 0.01, 0.05, 0.01, 0.0, 0.0],
    [-0.01, -0.28, 0.0, 0.03, 0.11, 1.0, 0.02, 0.01, 0.0, 0.02, -0.06, 0.0, 0.01, 0.0, 0.0, 0.0],
    [-0.01, 0.0, -0.09, 0.02, 0.05, 0.02, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.01, 0.0, 0.0],
    [-0.02, 0.0, 0.04, -0.44, 0.05, 0.01, 0.0, 1.0, 0.02, -0.01, 0.0, 0.0, 0.0, 0.01, 0.0, -0.02],
    [0.01, 0.0, 0.03, 0.0, 0.0, 0.0, 0.0, 0.02, 1.0, 0.0, 0.0, 0.0, 0.0, 0.01, 0.0, -0.01],
    [-0.14, 0.0, -0.01, 0.05, 0.02, 0.02, 0.0, -0.01, 0.0, 1.0, 0.02, 0.0, -0.08, 0.01, 0.0, 0.0],
    [0.0, -0.17, -0.01, 0.03, 0.01, -0.06, 0.0, 0.0, 0.0, 0.02, 1.0, 0.0, 0.0, -0.08, 0.03, 0.0],
    [0.01, 0.02, 0.01, 0.0, 0.01, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.01, 0.0, 0.0],
    [0.1, 0.02, 0.0, 0.0, 0.05, 0.01, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 1.0, -0.01, 0.03, 0.03],
    [0.01, 0.02, 0.02, 0.02, 0.01, 0.0, 0.01, 0.01, 0.01, 0.01, -0.08, 0.01, -0.01, 1.0, -0.45, 0.0],
    [0.0, 0.0, 0.01, -0.01, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.03, 0.0, 0.03, -0.45, 1.0, 0.01],
    [0.0, 0.0, -0.01, 0.01, 0.0, 0.0, 0.0, -0.02, -0.01, 0.0, 0.0, 0.0, 0.03, 0.0, 0.01, 1.0]]


CMS Run 2 Higgs 36/fb:
  experiment: CMS
  inspire: Sirunyan:2018koj
  url: http://cms-results.web.cern.ch/cms-results/public-results/publications/HIG-17-031/
  description: Taken from table 3 of this reference. Correlation taken from web page.
  values:
    mu_gg(h->gammagamma): 1.16 + 0.21 - 0.18
    mu_gg(h->ZZ): 1.22 + 0.23 - 0.21
    mu_gg(h->WW): 1.35 + 0.21 - 0.19
    mu_gg(h->tautau): 1.05 + 0.53 - 0.47
    mu_gg(h->bb): 2.51 + 2.43 - 2.01
    mu_gg(h->mumu): 0.31 + 1.80 - 1.79
    mu_VBF(h->gammagamma): 0.67 + 0.59 - 0.46
    mu_VBF(h->ZZ): -0.09 + 1.02 - 0.76
    mu_VBF(h->WW): 0.28 + 0.64 - 0.60
    mu_VBF(h->tautau): 1.12 + 0.45 - 0.43
    mu_VBF(h->mumu): 2.72 + 7.12 - 7.03
    mu_Wh(h->gammagamma): 3.76 + 1.48 - 1.35
    mu_Wh(h->ZZ): 0.00 ± 2.33
    mu_Wh(h->WW): 3.91 + 2.26 - 2.01
    mu_Wh(h->bb): 1.73 + 0.70 - 0.68
    mu_Zh(h->gammagamma): 0.00 ± 1.14
    mu_Zh(h->ZZ): 0.00 ± 4.26
    mu_Zh(h->WW): 0.96 + 1.81 - 1.46
    mu_Zh(h->bb): 0.99 + 0.47 - 0.45
    mu_tth(h->gammagamma): 2.18 + 0.88 - 0.75
    mu_tth(h->ZZ): 0.00 ± 1.50
    mu_tth(h->WW): 1.60 + 0.65 - 0.59
    mu_tth(h->bb): 0.91 + 0.45 - 0.43
    mu_tth(h->tautau): 0.23 + 1.03 - 0.88
  correlation:
    [[1.0, 0.12, 0.16, 0.08, 0.0, 0.0, -0.28, 0.0, 0.0, 0.0, 0.0, -0.15, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0],
    [0.12, 1.0, 0.14, 0.04, 0.0, 0.0, 0.0, -0.41, 0.0, 0.0, 0.0, 0.0, -0.09, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0],
    [0.16, 0.14, 1.0, 0.05, 0.0, 0.0, 0.0, 0.0, -0.21, 0.02, 0.0, 0.0, 0.0, -0.11, 0.0, 0.0, 0.0, -0.02, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.08, 0.04, 0.05, 1.0, 0.0, 0.0, 0.06, 0.05, 0.03, -0.32, 0.0, 0.05, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.02, 0.02, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -0.54, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.28, 0.0, 0.0, 0.06, 0.0, 0.0, 1.0, 0.03, 0.02, 0.0, 0.0, 0.03, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.41, 0.0, 0.05, 0.0, 0.0, 0.03, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.21, 0.03, 0.0, 0.0, 0.02, 0.0, 1.0, -0.03, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.02, -0.32, 0.0, 0.0, 0.0, 0.0, -0.03, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, -0.54, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.15, 0.0, 0.0, 0.05, 0.0, 0.0, 0.03, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.09, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.3, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.11, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.08, 0.0, 0.0, 0.0, -0.02, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.2, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, -0.3, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.05, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.02, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.02, 0.0, 0.0, 0.02, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 1.0, 0.0, 0.05, 0.04, 0.0],
    [0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, -0.02, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 1.0, -0.08, 0.0, -0.04],
    [0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.05, -0.08, 1.0, 0.03, -0.42],
    [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.04, 0.0, 0.03, 1.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.04, -0.42, 0.0, 1.0]]

CMS h->cc 2019:
  experiment: CMS
  inspire: CMS:2019tbh
  description: >
    The $Vh$ combination for the signal strength is interpreted as pure $Zh$
    since the correlation between the $Wh$ and $Zh$ channels is not specified.
  values:
    mu_Zh(h->cc): 36 + 20 - 19


LEP ee->WW:
  experiment: LEP
  inspire: Schael:2013ita
  description: >
    Combined LEP result from table E.5 with the correlation matrix
    from table E.3.
  values:
    - name: R(ee->WW)
      E: 182.7
      value: 1.036 ± 0.022
    - name: R(ee->WW)
      E: 188.6
      value: 0.988 ± 0.013
    - name: R(ee->WW)
      E: 191.6
      value: 0.994 ± 0.028
    - name: R(ee->WW)
      E: 195.5
      value: 1.011 ± 0.018
    - name: R(ee->WW)
      E: 199.5
      value: 0.987 ± 0.017
    - name: R(ee->WW)
      E: 201.6
      value: 0.997 ± 0.024
    - name: R(ee->WW)
      E: 204.9
      value: 0.984 ± 0.017
    - name: R(ee->WW)
      E: 206.6
      value: 1.007 ± 0.014
  correlation:
    [[1.000, 0.145, 0.065, 0.104, 0.105, 0.076, 0.104, 0.130],
     [0.145, 1.000, 0.093, 0.148, 0.149, 0.108, 0.148, 0.186],
     [0.065, 0.093, 1.000, 0.066, 0.067, 0.048, 0.066, 0.083],
     [0.104, 0.148, 0.066, 1.000, 0.107, 0.077, 0.106, 0.133],
     [0.105, 0.149, 0.067, 0.107, 1.000, 0.078, 0.106, 0.134],
     [0.076, 0.108, 0.048, 0.077, 0.078, 1.000, 0.077, 0.097],
     [0.104, 0.148, 0.066, 0.106, 0.106, 0.077, 1.000, 0.132],
     [0.130, 0.186, 0.083, 0.133, 0.134, 0.097, 0.132, 1.000]]

LEP ee->WW angular:
  experiment: LEP
  inspire: Schael:2013ita
  description: >
    Combined LEP result from table XX. Correlations are neglected.
  values:
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -1.0
      thetamax: -0.8
      value: 0.502 ± 0.114
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.8
      thetamax: -0.6
      value: 0.705 ± 0.129
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.6
      thetamax: -0.4
      value: 0.868 ± 0.143
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.4
      thetamax: -0.2
      value: 1.281 ± 0.203
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.2
      thetamax: 0.0
      value: 1.529 ± 0.195
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.0
      thetamax: 0.2
      value: 2.15 ± 0.244
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.2
      thetamax: 0.4
      value: 2.583 ± 0.27
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.4
      thetamax: 0.6
      value: 2.602 ± 0.254
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.6
      thetamax: 0.8
      value: 4.245 ± 0.367
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.8
      thetamax: 1.0
      value: 5.372 ± 0.419
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -1.0
      thetamax: -0.8
      value: 0.718 ± 0.074
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.8
      thetamax: -0.6
      value: 0.856 ± 0.079
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.6
      thetamax: -0.4
      value: 1.009 ± 0.086
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.4
      thetamax: -0.2
      value: 1.101 ± 0.088
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.2
      thetamax: 0.0
      value: 1.277 ± 0.094
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.0
      thetamax: 0.2
      value: 1.801 ± 0.123
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.2
      thetamax: 0.4
      value: 2.215 ± 0.14
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.4
      thetamax: 0.6
      value: 2.823 ± 0.151
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.6
      thetamax: 0.8
      value: 4.001 ± 0.179
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.8
      thetamax: 1.0
      value: 5.762 ± 0.223
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -1.0
      thetamax: -0.8
      value: 0.679 ± 0.079
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.8
      thetamax: -0.6
      value: 0.635 ± 0.065
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.6
      thetamax: -0.4
      value: 0.991 ± 0.084
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.4
      thetamax: -0.2
      value: 1.087 ± 0.088
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.2
      thetamax: 0.0
      value: 1.275 ± 0.096
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.0
      thetamax: 0.2
      value: 1.71 ± 0.116
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.2
      thetamax: 0.4
      value: 2.072 ± 0.126
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.4
      thetamax: 0.6
      value: 2.866 ± 0.158
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.6
      thetamax: 0.8
      value: 4.1 ± 0.185
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.8
      thetamax: 1.0
      value: 6.535 ± 0.236
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -1.0
      thetamax: -0.8
      value: 0.495 ± 0.058
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.8
      thetamax: -0.6
      value: 0.602 ± 0.066
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.6
      thetamax: -0.4
      value: 0.653 ± 0.069
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.4
      thetamax: -0.2
      value: 1.057 ± 0.094
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.2
      thetamax: 0.0
      value: 1.24 ± 0.093
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.0
      thetamax: 0.2
      value: 1.707 ± 0.115
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.2
      thetamax: 0.4
      value: 2.294 ± 0.14
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.4
      thetamax: 0.6
      value: 2.797 ± 0.143
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.6
      thetamax: 0.8
      value: 4.481 ± 0.187
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.8
      thetamax: 1.0
      value: 7.584 ± 0.26


==> anc/rk_data <==
0.6900000000000001, 8.744633267194162
0.7000000000000001, 7.5118929224619295
0.7100000000000001, 6.365660672096871
0.7200000000000001, 5.360004075078468
0.7300000000000001, 4.494923131406727
0.7400000000000001, 3.673096234918571
0.7500000000000001, 2.9485909445934873
0.7600000000000001, 2.343034284023263
0.7700000000000001, 1.7915451824325288
0.7800000000000001, 1.3265641752089667
0.7900000000000001, 0.9372777505566816
0.9000000000000001, 0.6020588848838848
0.9100000000000003, 0.9480912623525786
0.9200000000000002, 1.261683104433585
0.9300000000000002, 1.629342505494078
0.9400000000000002, 2.0078154183504644
0.9500000000000002, 2.4079153547986465
0.9600000000000003, 2.8620828502263116
0.9700000000000002, 3.3703179046334597
0.9900000000000002, 4.657125808345178
1.0100000000000002, 5.781731035118442
1.0200000000000002, 6.408914719280457
1.0300000000000002, 7.079352450626058
1.0400000000000003, 7.728163158379865
1.0500000000000003, 8.420227913317259
1.0600000000000003, 9.123106180050549
1.0700000000000003, 9.847611470375634
1.0800000000000003, 10.593743784292514
1.0900000000000003, 11.350689610005288
0.6794117647058823, 10.07748085383738
0.9992647058823529, 5.160013035685189
1.0992647058823528, 12.118461789147794
1.1095588235294118, 12.917386345119768
0.7992647058823529, 0.6503177448264648
0.8095588235294118, 0.3855303894410955
0.8198529411764706, 0.2204660257454769
0.8301470588235293, 0.08864265927977932
0.8397058823529411, 0.0
0.850735294117647, 0.024441909727880073
0.8602941176470589, 0.05874205637933905
0.8705882352941177, 0.15960567052305663
0.8794117647058823, 0.3267883330617565
0.8904411764705882, 0.5274564119276519
0.9794117647058824, 4.060860355222422

gnuplot> f(x)=a+b*x+c*x**2+d*x**3+e*x**4
gnuplot> fit f(x) "data" via a,b,c,d
gnuplot> fit f(x) "data" via a,b,c,d,e
iter      chisq       delta/lim  lambda   a             b             c             d             e
   0 2.9502454004e+01   0.00e+00  7.40e+02    4.333521e+02  -1.289517e+03   1.233558e+03  -3.722039e+02   1.000000e+00
   1 6.7213312086e-01  -4.29e+06  7.40e+01    4.335477e+02  -1.289381e+03   1.232456e+03  -3.724007e+02   9.999980e-01
   2 2.8939266280e-01  -1.32e+05  7.40e+00    4.332323e+02  -1.288303e+03   1.232111e+03  -3.728667e+02   9.999899e-01
   3 2.6476508731e-01  -9.30e+03  7.40e-01    4.325718e+02  -1.287519e+03   1.232883e+03  -3.737506e+02   9.999766e-01
   4 2.6429816138e-01  -1.77e+02  7.40e-02    4.338479e+02  -1.291924e+03   1.237887e+03  -3.756234e+02   1.000745e+00
   5 2.6421727141e-01  -3.06e+01  7.40e-03    4.340110e+02  -1.292543e+03   1.238722e+03  -3.760865e+02   1.085149e+00
   6 2.5670825881e-01  -2.93e+03  7.40e-04    4.390126e+02  -1.315509e+03   1.277913e+03  -4.055479e+02   9.318710e+00
   7 1.2139920419e-01  -1.11e+05  7.40e-05    5.811422e+02  -1.968148e+03   2.391627e+03  -1.242762e+03   2.432958e+02
   8 1.0951253744e-01  -1.09e+04  7.40e-06    6.373430e+02  -2.226214e+03   2.832011e+03  -1.573812e+03   3.358148e+02
   9 1.0951235158e-01  -1.70e-01  7.40e-07    6.375661e+02  -2.227238e+03   2.833759e+03  -1.575126e+03   3.361821e+02
iter      chisq       delta/lim  lambda   a             b             c             d             e

After 9 iterations the fit converged.
final sum of squares of residuals : 0.109512
rel. change during last iteration : -1.69715e-06

degrees of freedom    (FIT_NDF)                        : 39
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0529907
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00280801

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 637.566          +/- 27.64        (4.336%)
b               = -2227.24         +/- 126.5        (5.679%)
c               = 2833.76          +/- 215.3        (7.598%)
d               = -1575.13         +/- 161.6        (10.26%)
e               = 336.182          +/- 45.15        (13.43%)

correlation matrix of the fit parameters:
                a      b      c      d      e
a               1.000
b              -0.999  1.000
c               0.998 -0.999  1.000
d              -0.995  0.998 -1.000  1.000
e               0.992 -0.996  0.998 -1.000  1.000

Fit looks good.


==> anc/significances.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     11424,        296]
NotebookOptionsPosition[     10142,        269]
NotebookOutlinePosition[     10551,        285]
CellTagsIndexPosition[     10508,        282]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Calculate", " ", "correspondence", " ", "between", " ", "various", " ", 
     "chi", " ", "square", " ", "values", " ", "and", " ", "p"}], "-", 
    RowBox[{"values", " ", "for", " ", "one", " ", "degree", " ", "of", " ", 
     RowBox[{"freedom", ".", "\[IndentingNewLine]", " ", 
      RowBox[{"Here", "'"}]}], "s", " ", "our", " ", "PDF"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Needs", "[", "\"\<HypothesisTesting`\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", " ", "Pi"}], "]"}]}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p", "[", "x_", "]"}], ":=", 
    RowBox[{"2", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"l", "[", "y", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "x", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p1sigma", " ", "=", " ", 
     RowBox[{"NormalPValue", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"TwoSided", "\[Rule]", "True"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"numberSigma", "[", "pval_", "]"}], ":=", 
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "s", "]"}], "\[Equal]", " ", "pval"}], ",", "s"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ns", "[", "p_", "]"}], ":=", 
    RowBox[{"s", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"numberSigma", "[", "p", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Standard", " ", "Model", " ", "fits"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"smp", "=", 
     RowBox[{"OneSidedPValue", "/.", 
      RowBox[{"ChiSquarePValue", "[", 
       RowBox[{"293.33224438003424", ",", " ", "219"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smn", "=", 
     RowBox[{"ns", "[", "smp", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tfhmp", "=", 
     RowBox[{"OneSidedPValue", "/.", 
      RowBox[{"ChiSquarePValue", "[", 
       RowBox[{"250.05335775662232", ",", " ", "217"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tfhmn", "=", 
     RowBox[{"ns", "[", "tfhmp", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dtfhmp", "=", 
     RowBox[{"OneSidedPValue", "/.", 
      RowBox[{"ChiSquarePValue", "[", 
       RowBox[{"253.3675273719912", ",", " ", "217"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dtfhmn", "=", 
     RowBox[{"ns", "[", "dtfhmp", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dy3p", "=", 
     RowBox[{"OneSidedPValue", "/.", 
      RowBox[{"ChiSquarePValue", "[", 
       RowBox[{"260.73356578792107", ",", " ", "217"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dy3n", "=", 
     RowBox[{"ns", "[", "dy3p", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<SM p-value=\>\"", ",", "smp", ",", "\"\< ie \>\"", ",", "smn", ",", 
     "\"\< sigma\>\""}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Y3 p-value=\>\"", ",", "tfhmp", ",", "\"\< ie \>\"", ",", "tfhmn", 
     ",", "\"\< sigma \>\""}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<DY3' p-value=\>\"", ",", "dtfhmp", ",", "\"\< ie \>\"", ",", 
     "dtfhmn", ",", "\"\< sigma \>\""}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<DY3 p-value=\>\"", ",", "dy3p", ",", "\"\< ie \>\"", ",", " ", 
     "dy3n", ",", " ", "\"\< sigma \>\""}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8232248938634195`*^9, 3.8232250608573866`*^9}, {
   3.8232254028359947`*^9, 3.823225466865798*^9}, {3.823225701895274*^9, 
   3.8232257402048674`*^9}, {3.8232257719490547`*^9, 3.823225919059399*^9}, {
   3.8232260132734776`*^9, 3.823226015603532*^9}, {3.8232261034213505`*^9, 
   3.8232263428087845`*^9}, {3.8232265163120537`*^9, 3.823226517688715*^9}, {
   3.8232271436129894`*^9, 3.823227247916098*^9}, {3.82322730664252*^9, 
   3.8232273409432545`*^9}, {3.8232336153560085`*^9, 
   3.8232336228771644`*^9}, {3.825137270393876*^9, 3.8251372720138545`*^9}, 
   3.8251470053872232`*^9, 3.8252134330652676`*^9, {3.825213468234212*^9, 
   3.825213483291323*^9}, {3.825247040132344*^9, 3.8252470514576783`*^9}, {
   3.8256844244062743`*^9, 3.825684433098405*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"6d0003b2-6c3d-4946-af58-7ace39d74d3a"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"NSolve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 8, 1, 34191352163865484179, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8252134399572663`*^9, 3.8252134850543227`*^9, 
  3.8252470538802605`*^9, 3.825684437374409*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b91b231d-57a7-44cf-9ad6-21bc1eae21b3"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"NSolve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 10, 2, 34191352163865484179, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8252134399572663`*^9, 3.8252134850543227`*^9, 
  3.8252470538802605`*^9, 3.8256844381194067`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d3ed4353-ff33-46c5-817c-2b23a975f2e1"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"NSolve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 12, 3, 34191352163865484179, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8252134399572663`*^9, 3.8252134850543227`*^9, 
  3.8252470538802605`*^9, 3.8256844387734065`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"96865095-8be2-46f7-963f-0e736cf60dcc"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"NSolve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 14, 4, 34191352163865484179, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8252134399572663`*^9, 3.8252134850543227`*^9, 
  3.8252470538802605`*^9, 3.825684439447407*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"936d53a5-8098-4f6f-8f15-786a5a381614"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SM p-value=\"\>", "\[InvisibleSpace]", 
   "0.0005861484248144578`", "\[InvisibleSpace]", "\<\" ie \"\>", 
   "\[InvisibleSpace]", "3.4379442215275438`", 
   "\[InvisibleSpace]", "\<\" sigma\"\>"}],
  SequenceForm[
  "SM p-value=", 0.0005861484248144578, " ie ", 3.4379442215275438`, " sigma"],
  Editable->False]], "Print",
 CellChangeTimes->{3.825213443653269*^9, 3.825213486535365*^9, 
  3.8252470548762617`*^9, 3.825684439459407*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"677b3d34-4b10-4981-a2eb-9db5588b2853"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Y3 p-value=\"\>", "\[InvisibleSpace]", "0.061275656175846696`",
    "\[InvisibleSpace]", "\<\" ie \"\>", "\[InvisibleSpace]", 
   "1.8715011098862198`", "\[InvisibleSpace]", "\<\" sigma \"\>"}],
  SequenceForm[
  "Y3 p-value=", 0.061275656175846696`, " ie ", 1.8715011098862198`, 
   " sigma "],
  Editable->False]], "Print",
 CellChangeTimes->{3.825213443653269*^9, 3.825213486535365*^9, 
  3.8252470548762617`*^9, 3.8256844394614143`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"aafabb75-9682-453d-9719-0f19713b7ff5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DY3' p-value=\"\>", "\[InvisibleSpace]", 
   "0.04567620824118125`", "\[InvisibleSpace]", "\<\" ie \"\>", 
   "\[InvisibleSpace]", "1.9983732615521412`", 
   "\[InvisibleSpace]", "\<\" sigma \"\>"}],
  SequenceForm[
  "DY3' p-value=", 0.04567620824118125, " ie ", 1.9983732615521412`, 
   " sigma "],
  Editable->False]], "Print",
 CellChangeTimes->{3.825213443653269*^9, 3.825213486535365*^9, 
  3.8252470548762617`*^9, 3.8256844394654074`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6518cc8a-f84b-49cb-bfd6-a5a2f9f46072"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DY3 p-value=\"\>", "\[InvisibleSpace]", "0.02251811833345294`",
    "\[InvisibleSpace]", "\<\" ie \"\>", "\[InvisibleSpace]", 
   "2.281512830852588`", "\[InvisibleSpace]", "\<\" sigma \"\>"}],
  SequenceForm[
  "DY3 p-value=", 0.02251811833345294, " ie ", 2.281512830852588, " sigma "],
  Editable->False]], "Print",
 CellChangeTimes->{3.825213443653269*^9, 3.825213486535365*^9, 
  3.8252470548762617`*^9, 3.825684439468407*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e5caaa42-49da-4cc2-ad5c-997550d3f012"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.823227155533381*^9, 
  3.823227156771327*^9}},ExpressionUUID->"4dfacf8d-1818-41f0-9151-\
01a49f9e3cee"]
},
WindowSize->{573.75, 630.},
WindowMargins->{{Automatic, 18.75}, {Automatic, 25.125}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"42193465-b944-40a7-bd08-65d46ea47bb2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 4858, 120, 509, "Input",ExpressionUUID->"6d0003b2-6c3d-4946-af58-7ace39d74d3a"],
Cell[5441, 144, 526, 12, 42, "Message",ExpressionUUID->"b91b231d-57a7-44cf-9ad6-21bc1eae21b3"],
Cell[5970, 158, 529, 12, 42, "Message",ExpressionUUID->"d3ed4353-ff33-46c5-817c-2b23a975f2e1"],
Cell[6502, 172, 529, 12, 42, "Message",ExpressionUUID->"96865095-8be2-46f7-963f-0e736cf60dcc"],
Cell[7034, 186, 527, 12, 42, "Message",ExpressionUUID->"936d53a5-8098-4f6f-8f15-786a5a381614"],
Cell[CellGroupData[{
Cell[7586, 202, 590, 13, 21, "Print",ExpressionUUID->"677b3d34-4b10-4981-a2eb-9db5588b2853"],
Cell[8179, 217, 593, 13, 21, "Print",ExpressionUUID->"aafabb75-9682-453d-9719-0f19713b7ff5"],
Cell[8775, 232, 598, 14, 21, "Print",ExpressionUUID->"6518cc8a-f84b-49cb-bfd6-a5a2f9f46072"],
Cell[9376, 248, 583, 12, 21, "Print",ExpressionUUID->"e5caaa42-49da-4cc2-ad5c-997550d3f012"]
}, Open  ]]
}, Open  ]],
Cell[9986, 264, 152, 3, 28, "Input",ExpressionUUID->"4dfacf8d-1818-41f0-9151-01a49f9e3cee"]
}
]
*)



==> anc/y3inp.tex <==
\def\SMpval{{.00068}}
\def\TFHMpval{{.065}}
\def\TFHMgzp{0.426}
\def\TFHMtheta{-0.145}
\def\TFHMchi2{249.3}
\def\SMchi2{292.2}


==> axohelp.c <==
/*

   Need to do:
   1. Fix reporting of number of object to in-file number
   2. Or Don't require object 0 for ID line

  	#[ License :

    (C) 2016-2019 by authors:
            John Collins (jcc8 at psu dot edu)
            Jos Vermaseren (t68 at nikhef dot nl) 

    axohelp is free software: you can redistribute it and/or modify it under 
    the terms of the GNU General Public License as published by the Free 
    Software Foundation, either version 3 of the License, or (at your option) 
    any later version.

    axohelp is distributed in the hope that it will be useful, but WITHOUT ANY
    WARRANTY; without even the implied warranty of MERCHANTABILITY or FITNESS
    FOR A PARTICULAR PURPOSE.  See the GNU General Public License for more
    details.

    For the GNU General Public License see <http://www.gnu.org/licenses/>.

  	#] License : 
  	#[ Commentary + Modifications :

    This file contains the source code of the axohelp program that is used
    together with axopdf.sty and pdflatex. It is a conversion of the postscript
    code of axodraw.sty.

    input file contains objects of the type
    [number] axohelp input
    the output contains objects:
      \axo@setObject{label}%
        {input data}%
        {output}
    There may be blank lines and commentary.

 		#[ About folds : (this line starts with one blank and two tabs)

    The internals of the file have been organized in folds.
    These are defined as a range of lines if which the first and last
    lines have a special format. Each starts with any three characters
    (may include tabs), then #[ for the start line and #] for the closing
    line, then both lines need identical name fields, closed by a colon.
    After the colon can be anything. When a fold is closed one should see
    only the first line but with the #[ replaced by ## as in
 		## About folds : (this line starts with one blank and two tabs)
    Folds can be nested.
    This fold concept comes originally from the occam compiler for the
    transputer in the second half of the 1980's although there it was
    implemented differently. It was taken over by the STedi editor in its
    current form. The sources of this editor are available from the form
    home site: http://www.nikhef.nl/~form
    Some people have managed to emulate these folds in editors like emacs
    and vim.

 		#] About folds : 
  	#] Commentary + Modifications :
  	#[ Includes :
*/

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <string.h>
#include <ctype.h>

/*
  	#] Includes : 
  	#[ Defines :
*/

#define NAME "axohelp"
#define VERSIONDATE "2019 Aug 28"
#define VERSION 1
#define SUBVERSION 3

#define COMMENTCHAR '%'
#define TERMCHAR ';'
 
#define STROKING 0
#define NONSTROKING 1
 
char **inputs;
long *inputsizes;
double **inargs;
long numinputs = 0;
long inputallocations = 0;
char *axohelp;
FILE *outfile;
char *inname, *outname;
int VerboseFlag = 0;
char outputbuffer[1000000];
char *outpos;
long numobject;
char *nameobject;
int witharrow = 0;
int identification = 0;

static int lastlinefeed = 1;
static double axolinewidth = 0.5;
static struct aRRow {
    double stroke;
    double width;
    double length;
    double inset;
    double where;
    double scale;
    double aspect;
    int    type;     /* 0: old style arrow; 1: Jaxodraw style arrow */
    int    adjust;   /* whether the line length should be adjusted */
} arrow;
double linesep = 0;
int flip = 0;
int clockwise = 0;
 
void CleanupOutput(char *str);
void send( char* str );
void sendClean( char* str );

void ArrowHead();
void GetArrow(double *);
void BezierArrow(double *);
void ArcSegment(double,double,double);
double *ReadArray(char *,int *,int *);
double *ReadTail(char *,int *);
double LengthBezier(double,double,double,double,double,double,double);

double M_pi;
double torad;
#define COS(x) cos((x)*torad)
#define SIN(x) sin((x)*torad)
#define TAN(x) tan((x)*torad)
 
typedef void (*TFUN)(double *);

typedef struct {
    char *name;
    TFUN func;
    int numargs;
    int colortype;
} KEYWORD;

double mod(double,int);

void GluonHelp(double *,double);
void DoubleGluonHelp(double *,double,double,double,double);
void GluonCircHelp(double *);
void GluonArcHelp(double *,double,double);
void PhotonHelp(double *,double);
void PhotonArcHelp(double *,double,int);
void ZigZagHelp(double *,double);
void ZigZagArcHelp(double *);
double ComputeDash(double *,double,double);
double ComputeDashCirc(double *,double);

void ArrowArc(double *);
void ArrowArcn(double *);
void ArrowDoubleArc(double *);
void ArrowLine(double *);
void ArrowDoubleLine(double *);
void AxoArc(double *);
void AxoBezier(double *);
void AxoGluon(double *);
void AxoGluonArc(double *);
void AxoGluonCirc(double *);
void AxoLine(double *);
void AxoPhoton(double *);
void AxoPhotonArc(double *);
void AxoZigZag(double *);
void AxoZigZagArc(double *);
void BezierCurve(double *);
void Boxc(double *);
void CArc(double *);
void DashArrowArc(double *);
void DashArrowArcn(double *);
void DashArrowLine(double *);
void DashArrowDoubleArc(double *);
void DashArrowDoubleLine(double *);
void DashBezier(double *);
void DashCArc(double *);
void DashDoubleArc(double *);
void DashDoubleBezier(double *);
void DashDoubleLine(double *);
void DashDoublePhoton(double *);
void DashDoublePhotonArc(double *);
void DashDoubleZigZag(double *);
void DashDoubleZigZagArc(double *);
void DashGluon(double *);
void DashGluonArc(double *);
void DashGluonCirc(double *);
void DashPhoton(double *);
void DashPhotonArc(double *);
void DashZigZag(double *);
void DashZigZagArc(double *);
void DashLine(double *);
void DoubleArc(double *);
void DoubleBezier(double *);
void DoubleLine(double *);
void DoublePhoton(double *);
void DoublePhotonArc(double *);
void DoubleZigZag(double *);
void DoubleZigZagArc(double *);
void EBox(double *);
void EBoxc(double *);
void ECirc(double *);
void ETri(double *);
void FBox(double *);
void FBoxc(double *);
void FOval(double *);
void FTri(double *);
void GluonArc(double *);
void GluonCirc(double *);
void Gluon(double *);
void Grid(double *);
void LinAxis(double *);
void Line(double *);
void LogAxis(double *);
void Oval(double *);
void Photon(double *);
void PhotonArc(double *);
void Rotate(double *);
void Vertex(double *);
void ZigZag(double *);
void ZigZagArc(double *);

void Curve(double *,int);
void DashCurve(double *,int);
void Polygon(double *,int,int);

void Inivars(void);

KEYWORD commands[] = {
     { "Line",               Line,               4,    STROKING }
    ,{ "ArrowArc",           ArrowArc,           7,    STROKING }
    ,{ "ArrowArcn",          ArrowArcn,          7,    STROKING }
    ,{ "ArrowDoubleArc",     ArrowDoubleArc,     8,    STROKING }
    ,{ "ArrowLine",          ArrowLine,          6,    STROKING }
    ,{ "ArrowDoubleLine",    ArrowDoubleLine,    7,    STROKING }
    ,{ "AxoArc",             AxoArc,             17,   STROKING }
    ,{ "AxoBezier",          AxoBezier,          19,   STROKING }
    ,{ "AxoGluon",           AxoGluon,           8,    STROKING }
    ,{ "AxoGluonArc",        AxoGluonArc,        10,   STROKING }
    ,{ "AxoGluonCirc",       AxoGluonCirc,       8,    STROKING }
    ,{ "AxoLine",            AxoLine,            15,   STROKING }
    ,{ "AxoPhoton",          AxoPhoton,          8,    STROKING }
    ,{ "AxoPhotonArc",       AxoPhotonArc,       10,   STROKING }
    ,{ "AxoZigZag",          AxoZigZag,          8,    STROKING }
    ,{ "AxoZigZagArc",       AxoZigZagArc,       10,   STROKING }
    ,{ "Bezier",             BezierCurve,        8,    STROKING }
    ,{ "Boxc",               Boxc,               4,    STROKING }
    ,{ "CArc",               CArc,               5,    STROKING }
    ,{ "DashArrowArc",       DashArrowArc,       8,    STROKING }
    ,{ "DashArrowArcn",      DashArrowArcn,      8,    STROKING }
    ,{ "DashArrowDoubleArc", DashArrowDoubleArc, 9,    STROKING }
    ,{ "DashArrowDoubleLine",DashArrowDoubleLine,8,    STROKING }
    ,{ "DashArrowLine",      DashArrowLine,      7,    STROKING }
    ,{ "DashBezier",         DashBezier,         9,    STROKING }
    ,{ "DashCArc",           DashCArc,           6,    STROKING }
    ,{ "DashDoubleArc",      DashDoubleArc,      7,    STROKING }
    ,{ "DashDoubleBezier",   DashDoubleBezier,   10,   STROKING }
    ,{ "DashDoubleLine",     DashDoubleLine,     6,    STROKING }
    ,{ "DashDoublePhoton",   DashDoublePhoton,   8,    STROKING }
    ,{ "DashDoublePhotonArc",DashDoublePhotonArc,10,   STROKING }
    ,{ "DashDoubleZigZag",   DashDoubleZigZag,   8,    STROKING }
    ,{ "DashDoubleZigZagArc",DashDoubleZigZagArc,10,   STROKING }
    ,{ "DashGluon",          DashGluon,          7,    STROKING }
    ,{ "DashGluonArc",       DashGluonArc,       10,   STROKING }
    ,{ "DashGluonCirc",      DashGluonCirc,      7,    STROKING }
    ,{ "DashLine",           DashLine,           5,    STROKING }
    ,{ "DashPhoton",         DashPhoton,         7,    STROKING }
    ,{ "DashPhotonArc",      DashPhotonArc,      10,   STROKING }
    ,{ "DashZigZag",         DashZigZag,         7,    STROKING }
    ,{ "DashZigZagArc",      DashZigZagArc,      10,   STROKING }
    ,{ "DoubleArc",          DoubleArc,          6,    STROKING }
    ,{ "DoubleBezier",       DoubleBezier,       9,    STROKING }
    ,{ "DoubleLine",         DoubleLine,         5,    STROKING }
    ,{ "DoublePhoton",       DoublePhoton,       7,    STROKING }
    ,{ "DoublePhotonArc",    DoublePhotonArc,    8,    STROKING }
    ,{ "DoubleZigZag",       DoubleZigZag,       7,    STROKING }
    ,{ "DoubleZigZagArc",    DoubleZigZagArc,    8,    STROKING }
    ,{ "EBox",               EBox,               4,    STROKING }
    ,{ "FBox",               FBox,               4,    STROKING }
    ,{ "FBoxc",              FBoxc,              4,    STROKING }
    ,{ "ECirc",              ECirc,              3,    STROKING }
    ,{ "ETri",               ETri,               6,    STROKING }
    ,{ "FOval",              FOval,              5,    NONSTROKING }
    ,{ "FTri",               FTri,               6,    NONSTROKING }
    ,{ "GluonArc",           GluonArc,           7,    STROKING }
    ,{ "GluonCirc",          GluonCirc,          6,    STROKING }
    ,{ "Gluon",              Gluon,              6,    STROKING }
    ,{ "Grid",               Grid,               6,    STROKING }
    ,{ "LinAxis",            LinAxis,            8,    STROKING }
    ,{ "LogAxis",            LogAxis,            7,    STROKING }
    ,{ "Oval",               Oval,               5,    STROKING }
    ,{ "Photon",             Photon,             6,    STROKING }
    ,{ "PhotonArc",          PhotonArc,          7,    STROKING }
    ,{ "Rotate",             Rotate,             7,    NONSTROKING }
    ,{ "Vertex",             Vertex,             3,    NONSTROKING }
    ,{ "ZigZag",             ZigZag,             6,    STROKING }
    ,{ "ZigZagArc",          ZigZagArc,          7,    STROKING }
};

/*
  	#] Defines : 
  	#[ SetDefaults :
*/

void SetDefaults()
{
    lastlinefeed = 1;
    axolinewidth = 0.5;
    linesep = 0;
    flip = 0;
    clockwise = 0;
    witharrow = 0;
}

/*
  	#] SetDefaults : 
  	#[ mod :
*/

double mod( double x, int n ) {
  /* Return x mod n, with positive returned value in range 0<=result<n.
     (up to rounding error).
  */
  x = fmod(x, n);
  if (x >= n) { x -= n; }
  if (x < 0) { x += n; }
  return x;
}

/*
  	#] mod : 
  	#[ PDF utilities :

    These routines are included to make the program more readable and easier
    to write. It also allows the easy use of the OutputString?? OLD name routine that
    compactifies the output.
*/

#define Stroke send(" S")
#define CloseAndStroke send(" h S")
#define Fill send(" f")
#define CloseAndFill send(" h f")
#define SaveGraphicsState send(" q")
#define RestoreGraphicsState send(" Q")

void Bezier(double x1,double y1,double x2,double y2,double x3,double y3) {
    sprintf(outputbuffer,"\n %12.3f %12.3f %12.3f %12.3f %12.3f %12.3f c",x1,y1,x2,y2,x3,y3);
    sendClean(outputbuffer);
}

void LineTo(double x1,double y1) {
    sprintf(outputbuffer,"\n %12.3f %12.3f l",x1,y1);
    sendClean(outputbuffer);
}

void MoveTo(double x1,double y1) {
    sprintf(outputbuffer,"\n %12.3f %12.3f m",x1,y1);
    sendClean(outputbuffer);
}

void SetLineWidth(double w) {
    sprintf(outputbuffer," %12.3f w",w);
    sendClean(outputbuffer);
}

void SetDashSize(double dashsize,double phase) {
    if ( dashsize ) {
        sprintf(outputbuffer," [%12.3f] %12.3f d",dashsize,phase);
        sendClean(outputbuffer);
    }
    else send(" [] 0 d");
}

void SetTransferMatrix(double x11,double x12,double x21,double x22,double x,double y)
{
    if ( ( fabs(x11-1.) > 0.001 ) || ( fabs(x22-1.) > 0.001 )
         || ( fabs(x12) > 0.001 ) || ( fabs(x21) > 0.001 )
         || ( fabs(x) > 0.001 ) || ( fabs(y) > 0.001 ) ) {
        sprintf(outputbuffer,"%12.3f %12.3f %12.3f %12.3f %12.3f %12.3f cm\n",x11,x12,x21,x22,x,y);
        sendClean(outputbuffer);
    }
}

static double BzK;

void BezierCircle(double r,char *action)
{
    char *outpos = outputbuffer;
    outpos +=
    sprintf(outpos," %12.3f 0 m %12.3f %12.3f %12.3f %12.3f 0 %12.3f c\n",-r,-r,r*BzK,-r*BzK,r,r);
    outpos +=
    sprintf(outpos," %12.3f %12.3f %12.3f %12.3f %12.3f 0 c\n",r*BzK,r,r,r*BzK,r);
    outpos +=
    sprintf(outpos," %12.3f %12.3f %12.3f %12.3f 0 %12.3f c\n",r,-r*BzK,r*BzK,-r,-r);
    outpos +=
    sprintf(outpos," %12.3f %12.3f %12.3f %12.3f %12.3f 0 c %s\n",-r*BzK,-r,-r,-r*BzK,-r,action);
    sendClean(outputbuffer);
}

void BezierOval(double w, double h, char *action)
{
    char *outpos = outputbuffer;
    outpos +=
    sprintf(outpos," %12.3f 0 m %12.3f %12.3f %12.3f %12.3f 0 %12.3f c\n",-w,-w,h*BzK,-w*BzK,h,h);
    outpos +=
    sprintf(outpos," %12.3f %12.3f %12.3f %12.3f %12.3f 0 c\n",w*BzK,h,w,h*BzK,w);
    outpos +=
    sprintf(outpos," %12.3f %12.3f %12.3f %12.3f 0 %12.3f c\n",w,-h*BzK,w*BzK,-h,-h);
    outpos +=
    sprintf(outpos," %12.3f %12.3f %12.3f %12.3f %12.3f 0 c %s\n",-w*BzK,-h,-w,-h*BzK,-w,action);
    sendClean(outputbuffer);
}

void SetGray(double grayscale,int par)
{
    if ( par == STROKING ) {
        sprintf(outputbuffer," %12.3f G",grayscale);
    }
    else {
        sprintf(outputbuffer," %12.3f g",grayscale);
    }
    sendClean(outputbuffer);
}

void SetColor(double c, double m, double y, double k,int par)
{
    if ( par == STROKING ) {
        sprintf(outputbuffer," %12.3f %12.3f %12.3f %12.3f K",c,m,y,k);
    }
    else {
        sprintf(outputbuffer," %12.3f %12.3f %12.3f %12.3f k",c,m,y,k);
    }
    sendClean(outputbuffer);
}

void SetBackgroundColor(int par)
{
    if ( par == STROKING ) { send(" 0 0 0 0 K"); }
    else                   { send(" 0 0 0 0 k"); }
}

void Rectangle(double x,double y,double w,double h) {
    sprintf(outputbuffer,"\n %12.3f %12.3f %12.3f %12.3f re",x,y,w,h);
    sendClean(outputbuffer);
}

void Triangle(double x1,double y1,double x2,double y2,double x3,double y3) {
    sprintf(outputbuffer,"\n %12.3f %12.3f m %12.3f %12.3f l %12.3f %12.3f l h",x1,y1,x2,y2,x3,y3);
    sendClean(outputbuffer);
}

/*
  	#] PDF utilities : 
  	#[ Service routines :
 		#[ GetArrow :
*/

void GetArrow(double *args)
{
    witharrow = args[7];
    arrow.stroke = args[0];
    arrow.width  = args[1];
    arrow.length = args[2];
    arrow.inset  = args[3];
    arrow.scale  = args[4];
    arrow.aspect = args[5];
    arrow.where  = args[6];
    arrow.type   = 1;
    arrow.adjust  = 0;
    if ( args[8] ) flip = 1;
    if ( witharrow ) {
        if ( arrow.length == 0 && arrow.width == 0 ) {
                arrow.width = (axolinewidth + 0.7*linesep + 1 ) * 1.2;
            if (arrow.width < 2.5) arrow.width = 2.5;
            arrow.length = 2*arrow.width*arrow.aspect;
        }
        else if ( arrow.width == 0 ) {
            arrow.width = arrow.length/(2*arrow.aspect);
        }
        else if ( arrow.length == 0 ) {
            arrow.length = 2*arrow.width*arrow.aspect;
        }
        arrow.width *= arrow.scale;
        arrow.length *= arrow.scale;
        if ( arrow.where > 1 ) { arrow.where = 1; arrow.adjust = 1; }
        if ( arrow.where < 0 ) { arrow.where = 0; arrow.adjust = 1; }
    }
}

/*
 		#] GetArrow : 
 		#[ ArrowHead :

    Places an arrowhead of a given size at 0 in the +x direction
    The size: Full width is 2*size and full length is also 2*size.
*/

void ArrowHead()
/*
    Jaxodraw style arrows
*/
{
    int k;
    double length;
    SaveGraphicsState;
    if ( flip ) length = -arrow.length;
    else        length =  arrow.length;
    SetDashSize(0,0);
    if ( arrow.stroke ) {
        SetLineWidth(arrow.stroke);
        for (k = 1; k <= 2; k++ ) {
            SaveGraphicsState;
            MoveTo(length*0.5,0);
            LineTo(-length*0.5,arrow.width);
            LineTo(-length*0.5+length*arrow.inset,0);
            LineTo(-length*0.5,-arrow.width);
            if (k == 1) {
                SetBackgroundColor(NONSTROKING);
                send(" h f");
            }
            else {
                send(" s");
            }
            RestoreGraphicsState;
        }
    }
    else {
        MoveTo(length*0.5,0);
        LineTo(-length*0.5,arrow.width);
        LineTo(-length*0.5+length*arrow.inset,0);
        LineTo(-length*0.5,-arrow.width);
        send(" h f");
    }
    RestoreGraphicsState;
}

/*
 		#] ArrowHead : 
 		#[ BezierArrow :

        We compute the length of the curve.
        Then we try to find the t value for which holds:
            Length(t)/Length(1) = arrow.where
*/

void BezierArrow(double *args)
{
    double t,u,x,y,dx,dy,dr,len,tlen,tmin=0,tmax=1.0;
    double x1=args[2]-args[0],x2=args[4]-args[0],x3=args[6]-args[0];
    double y1=args[3]-args[1],y2=args[5]-args[1],y3=args[7]-args[1];
    len = LengthBezier(x1,y1,x2,y2,x3,y3,1.0);
    t = arrow.where;
    tlen = LengthBezier(x1,y1,x2,y2,x3,y3,t);
    while ( fabs(tlen/len-arrow.where) > 0.0001 ) {
        if ( tlen/len > arrow.where ) {
            tmax = t;
            t = 0.5*(tmin+t);
        }
        else {
            tmin = t;
            t = 0.5*(tmax+t);
        }
        tlen = LengthBezier(x1,y1,x2,y2,x3,y3,t);
    }
    u = 1-t;
    x = args[0]*u*u*u+(3*args[2]*u*u+(3*args[4]*u+args[6]*t)*t)*t;
    y = args[1]*u*u*u+(3*args[3]*u*u+(3*args[5]*u+args[7]*t)*t)*t;
    dx = 3*(-args[0]*u*u+args[2]*u*(1-3*t)+args[4]*t*(2-3*t)+args[6]*t*t);
    dy = 3*(-args[1]*u*u+args[3]*u*(1-3*t)+args[5]*t*(2-3*t)+args[7]*t*t);
    dr = sqrt(dx*dx+dy*dy);
    SetTransferMatrix(1,0,0,1,x,y);
    SetTransferMatrix(dx/dr,dy/dr,-dy/dr,dx/dr,0,0);
    ArrowHead();
}

/*
 		#] BezierArrow : 
 		#[ ArcSegment :
*/

void ArcSegment(double r, double phi1, double dphi)
{
    double xphi, d, x, y, phia, phib, x1,y1,x2,y2,x3,y3;
    int num, i;

    num = dphi/90.0001+1.;  /* number of segments we should use. */
    xphi = dphi/num;        /* arc size of each segment */
    d = 4.*TAN(xphi/4.)/3.; /* the magic distance for the control points */

    x = r*COS(phi1); y = r*SIN(phi1);
    MoveTo(x,y);
    for ( i = 0; i < num; i++ ) {
        phia = phi1+i*xphi; /* Start of segment */
        phib = phia+xphi;   /* End of segment */
        x3 = r*COS(phib); y3 = r*SIN(phib);
        x1 = x - y*d;     y1 = y + x*d;
        x2 = x3+y3*d;     y2 = y3-x3*d;

        Bezier(x1,y1,x2,y2,x3,y3);

        x = x3; y = y3;
    }
}

/*
 		#] ArcSegment : 
 		#[ ReadNumber :
*/

char *ReadNumber(char *s,double *num)
{
    double x3,minus = 1;
    int x1,x2;
    while ( *s == '+' || *s == '-' ) {
        if ( *s == '-' ) minus = -minus;
        s++;
    }
    x1 = x2 = 0; x3 = 1;
    while ( *s <= '9' && *s >= '0' ) { x1 = 10*x1 + *s++ - '0'; }
    if ( *s == 0 ) { *num = x1*minus; return(s); }
    if ( *s == '.' ) {
        s++;
        while ( *s >= '0' && *s <= '9' ) { x2 = 10*x2 + *s++ - '0'; x3 *= 10; }
    }
    *num = minus*((double)x1 + x2/x3);
    return(s);
}

/*
 		#] ReadNumber : 
 		#[ ReadArray :

    Reads a tail of floats of the type (x1,y1)(x2,y2),...,(xn,yn) or
    (x1,y1)(x2,y2),...,(xn,yn) f1 ... fm
    The floats may be written as integers.
    Normally they are in the format ####.###
    In num1 we return the number of coordinates encountered.
    In num2 we return the number of extra floats encountered.
    The array of the return value should be freed after it has been used.
*/

double *ReadArray(char *inbuf, int *num1, int *num2)
{
    int argsize = 0, newsize, num = 0, i;
    double *args = 0, *newargs = 0, *extraargs, x, y;
    char *s;
    *num2 = 0;
    s = inbuf;
    while ( *s == ' ' || *s == '\t' || *s == '\n' ) s++;
    if ( *s == '"' ) {
        s++;
        while ( *s == ' ' || *s == '\t' || *s == '\n' ) s++;
    }
    while ( *s == '(' ) { /* We need to read (x,y) */
        s++;
        while ( *s == ' ' || *s == '\n' || *s == '\t' ) s++;
        s = ReadNumber(s,&x);
        while ( *s == ' ' ) s++;
        if ( *s != ',' ) {
            fprintf(stderr,"%s: Illegal format for array of numbers in object %ld of type %s in file %s\n"
                ,axohelp,numobject,nameobject,inname);
            free(args);
            return(0);
        }
        s++;
        while ( *s == ' ' || *s == '\n' || *s == '\t' ) s++;
        s = ReadNumber(s,&y);
        while ( *s == ' ' || *s == '\n' || *s == '\t' ) s++;
        if ( *s != ')' ) {
            fprintf(stderr,"%s: Illegal format for array of numbers in object %ld of type %s in file %s\n"
                ,axohelp,numobject,nameobject,inname);
            free(args);
            return(0);
        }
        s++;
        while ( *s == ' ' ) s++;
        num += 2;
        if ( num >= argsize ) {
            if ( argsize == 0 ) newsize = 20;
            else newsize = 2*argsize;
            newargs = (double *)malloc(sizeof(double)*newsize);
            if ( args == 0 ) { args = newargs; argsize = newsize; }
            else {
                for ( i = 0; i < argsize; i++ ) newargs[i] = args[i];
                free(args);
                args = newargs; argsize = newsize;
            }
        }
        args[num-2] = x; args[num-1] = y;
    }
    if ( *s == '"' ) s++;
    while ( *s == ' ' || *s == '\t' || *s == '\n' ) s++;
    *num1 = num/2;

    if ( *s ) {
        if ( ( extraargs = ReadTail(s,num2) ) == 0 ) {
            return(0);
        }
        if ( num+*num2 > argsize ) {
            newargs = (double *)malloc(sizeof(double)*(num+*num2));
            for ( i = 0; i < num; i++ ) newargs[i] = args[i];
            free(args);
            args = newargs;
            argsize = num+*num2;
        }
        for ( i = 0; i < *num2; i++ ) args[num+i] = extraargs[i];
        free(extraargs);
    }
    return(args);
}

/*
 		#] ReadArray : 
 		#[ ReadTail :

    Reads a command tail that consists of floating point numbers in the
    notation xxx.yyy or just as integers without even the decimal point.
    The output array is allocated and should be returned in a well behaved
    program.
*/

double *ReadTail(char *buff,int *number)
{
    char *s;
    int num = 1, i;
    double *outargs;
    s = buff;
    while ( *s ) {
        if ( *s == ' ' || *s == '\t' || *s == '\n' ) {
            num++; *s++ = 0;
            while ( *s == ' ' || *s == '\t' || *s == '\n' ) *s++ = 0;
        }
        else s++;
    }
    outargs = (double *)malloc(num*sizeof(double));
    s = buff;
    for ( i = 0; i < num; i++ ) {
        while ( *s == 0 ) s++;
        s = ReadNumber(s,outargs+i);
        if ( *s == 'p' && s[1] == 't' ) s += 2;
        if ( *s != 0 ) {
            fprintf(stderr,"%s: Illegal format for number in command %ld (%s) in file %s.\n"
                ,axohelp,numobject,nameobject,inname);
            free(outargs);
            return(0);
        }
    }
    *number = num;
    return(outargs);
}

/*
 		#] ReadTail : 
 		#[ DoCurve :

        Interpolation curve expressed as a Bezier curve.
*/

void DoCurve(double x0, double y0, double x1, double y1,
             double x2, double y2, double x3, double y3)
{
    double xx1, yy1, xx2, yy2;
    xx1 = (2*x1+x2)/3;
    yy1 = ((y1-y0)/(x1-x0)*(x2-x0)+(y2-y0)/(x2-x0)*(x1-x0)+y1+2*y0)/3;
    xx2 = (x1+2*x2)/3;
    yy2 = ((y2-y3)/(x2-x3)*(x1-x3)+(y1-y3)/(x1-x3)*(x2-x3)+y2+2*y3)/3;

    Bezier(xx1,yy1,xx2,yy2,x2,y2);
}

/*
 		#] DoCurve : 
 		#[ LengthBezier :

        Routine computes the length of a Bezier curve.
        Method:
            x = x0*(1-t)^3+3*x1*t*(1-t)^2+3*x2*t^2*(1-t)+x3*t^3
            y = y0*(1-t)^3+3*y1*t*(1-t)^2+3*y2*t^2*(1-t)+y3*t^3
            We assume that x0=y0=0. (Hence call with x1-x0 etc)
        --> dx/dt = 3*x1*(1-t)*(1-3*t)+3*x2*t*(2-3*t)+3*x3*t^2
                  = 3*(x1+2*t*(x2-2*x1)+t^2*(x3-3*x2+3*x1))
        --> L = int_0^1 dt * sqrt(dx^2+dy^2)
        We use ordinary Gaussian quadratures over the domain -1,...,+1

        We have here quadratures for 8, 16 or 32 points.
        For the moment we use the 16 point quadrature. It seems to work well.
        The numbers were taken from Abramowitz and Stegun.
*/

typedef struct quad {
    double x;
    double w;
} QUAD;

QUAD g8[4] = {
     { 0.183434642495650, 0.362683783378362 }
    ,{ 0.525532409916329, 0.313706645877887 }
    ,{ 0.796666477413627, 0.222381034453374 }
    ,{ 0.960289856497536, 0.101228536290376 }
    };
QUAD g16[8] = {
     { 0.095012509837637440185, 0.189450610455068496285 }
    ,{ 0.281603550779258913230, 0.182603415044923588867 }
    ,{ 0.458016777657227386342, 0.169156519395002538189 }
    ,{ 0.617876244402643748447, 0.149595988816576732081 }
    ,{ 0.755404408355003033895, 0.124628971255533872052 }
    ,{ 0.865631202387831743880, 0.095158511682492784810 }
    ,{ 0.944575023073232576078, 0.062253523938647892863 }
    ,{ 0.989400934991649932596, 0.027152459411754094852 }
    };
QUAD g32[16] = {
     { 0.048307665687738316235, 0.096540088514727800567 }
    ,{ 0.144471961582796493485, 0.095638720079274859419 }
    ,{ 0.239287362252137074545, 0.093844399080804565639 }
    ,{ 0.331868602282127649780, 0.091173878695763884713 }
    ,{ 0.421351276130635345364, 0.087652093004403811143 }
    ,{ 0.506899908932229390024, 0.083311924226946755222 }
    ,{ 0.587715757240762329041, 0.078193895787070306472 }
    ,{ 0.663044266930215200975, 0.072345794108848506225 }
    ,{ 0.732182118740289680387, 0.065822222776361846838 }
    ,{ 0.794483795967942406963, 0.058684093478535547145 }
    ,{ 0.849367613732569970134, 0.050998059262376176196 }
    ,{ 0.896321155766052123965, 0.042835898022226680657 }
    ,{ 0.934906075937739689171, 0.034273862913021433103 }
    ,{ 0.964762255587506430774, 0.025392065309262059456 }
    ,{ 0.985611511545268335400, 0.016274394730905670605 }
    ,{ 0.997263861849481563545, 0.007018610009470096600 }
    };

double LengthBezier(double x1,double y1,double x2,double y2,double x3,double y3,double tmax)
{
    double xa = 3*x1, xb = 6*(x2-2*x1), xc = 3*(x3-3*x2+3*x1);
    double ya = 3*y1, yb = 6*(y2-2*y1), yc = 3*(y3-3*y2+3*y1);
    double t, sum = 0, dx, dy;
    int j;

    for ( j = 0; j < 8; j++ ) {
        t = 0.5*(1+g16[j].x)*tmax;
        dx = xa+t*(xb+t*xc);
        dy = ya+t*(yb+t*yc);
        sum += 0.5*g16[j].w*sqrt(dx*dx+dy*dy);
        t = 0.5*(1-g16[j].x)*tmax;
        dx = xa+t*(xb+t*xc);
        dy = ya+t*(yb+t*yc);
        sum += 0.5*g16[j].w*sqrt(dx*dx+dy*dy);
    }
    return(sum*tmax);
}

/*
 		#] LengthBezier : 
  	#] Service routines : 
  	#[ ScanForObjects :

    Routine reads the input buffer and sets up pointers to the commands.
    Basically it is responsible for checking the input syntax and making
    sure all commands will have the proper number of arguments.
*/

long ScanForObjects(char *buffer)
{
    char *s = buffer, *t;
    if ( *s == COMMENTCHAR ) { while ( *s && *s != '\n' ) s++; }
    while ( *s ) { /* here we are to look for a new command */
        if ( *s != '[' ) { /* for the case of the very first character */
            while ( *s && ( *s != '[' || ( *s == '[' && s[-1] == '\\' ) ) ) {
                if ( *s == ' ' || *s == '\n' ) {
                    while ( *s == ' ' || *s == '\n' ) s++; /* Skip blank lines */
                }
                else if ( *s == COMMENTCHAR && s[-1] != '\\' ) {
                    while ( *s && *s != '\n' ) s++;
                }
                else s++;
            }
        }
        if ( *s == 0 ) break;
/*
        if everything is correct we are now on a [
        a: look for matching ] in the same line. This defines the label.
*/
        t = s+1;
        while ( *t && *t != ']' && *t != '\n' && ( *t != COMMENTCHAR ||
            ( *t == COMMENTCHAR && t[-1] != '\\' ) ) ) t++;
        if ( *t == 0 ) {
            fprintf(stderr,"%s: irregular end of file %s.\n",axohelp,inname);
            return(-1);
        }
        else if ( *t == '\n' ) {
            fprintf(stderr,"%s: a label in file %s should inside a single line.\n",axohelp,inname);
            return(-1);
        }
        else if ( *t == COMMENTCHAR ) {
            fprintf(stderr,"%s: illegal comment character inside a label in file %s.\n",axohelp,inname);
            return(-1);
        }
        else if ( *t != ']' ) {
            fprintf(stderr,"%s: internal error reading a label in file %s.\n",axohelp,inname);
            return(-1);
        }
/*
        Store the address of this command
*/
        if ( numinputs >= inputallocations ) {  /* we need more space */
            long newnum, i;
            char **newadd;
            if ( inputallocations == 0 ) { newnum = 100; }
            else { newnum = 2*inputallocations; }
            if ( ( newadd = (char **)malloc(newnum*sizeof(char *)) ) == 0 ) {
                fprintf(stderr,"%s: memory error reading file %s\n",axohelp,inname);
                return(-1);
            }
            for ( i = 0; i < inputallocations; i++ ) { newadd[i] = inputs[i]; }
            if ( inputs != 0 ) free(inputs);
            inputs = newadd;
            inputallocations = newnum;
        }
        inputs[numinputs++] = s;
/*
        Now scan for the first comment character. That is the end of the object.
*/
        while ( *t && ( *t != TERMCHAR || ( *t == TERMCHAR && t[-1] == '\\' ) )
        && *t != '[' ) t++;
        if ( *t != '[' ) {
            while ( t[-1] == ' ' || t[-1] == '\n' ) t--;
            *t++ = 0;
        }
        s = t;
    }
    return(numinputs);
}

/*
  	#] ScanForObjects : 
  	#[ ReadInput :
*/

char *ReadInput(char *filename)
{
    FILE *finput;
    long filesize, num;
    char *buffer;
    if ( ( finput = fopen(filename,"r") ) == 0 ) {
        fprintf(stderr,"%s: Cannot open file %s\n",axohelp,filename);
        exit(1);
    }
    if ( ( fseek(finput,0,SEEK_END) != 0 )
      || ( ( filesize = ftell(finput) ) < 0 )
      || ( fseek(finput,0,SEEK_SET) != 0 ) ) {
        fprintf(stderr,"%s: File error in file %s\n",axohelp,filename);
        exit(1);
    }
    if ( ( buffer = malloc((filesize+1)*sizeof(char)) ) == 0 ) {
        fprintf(stderr,"%s: Error allocating %ld bytes of memory",axohelp,filesize+1);
        exit(1);
    }
/*
        Assume character in file is 1 byte, which is true for all cases
        we currently encounter.
*/
    num = fread( buffer, 1, filesize, finput );
    if ( ferror(finput) ) {
        fprintf(stderr,"%s: Error reading file %s\n",axohelp,filename);
        exit(1);
    }
/*
        By definition, fread reads ALL the items specified, or it gets to
        end-of-file, or there is an error.
        It returns the actual number of items successfully read, which
        is less than the number given in the 3rd argument ONLY if a
        read error or end-of-file is encountered.
        We have already tested for an error.
        But num could legitimately be less than filesize, because of
        translation of CRLF to LF (on MSWindows with MSWindows text file).
*/
    buffer[num] = 0;
    fclose(finput);
    return(buffer);
}

/*
  	#] ReadInput : 
  	#[ CleanupOutput :
*/

void CleanupOutput(char *str)
{
    char *s, *t;
    int period = 0;
    s = t = str;
    // Collapse multiple white space (' ' and '\n') to one.  Remove trailing space.
    while ( *s ) {
        if ( *s == '\n' ) {*s = ' '; }
        if ( (*s == ' ') && ( s[1] == ' ' || s[1] == '\n' || s[1] == 0 ) ) { s++;}
        else { *t++ = *s++; }
    }
    *t = 0;

    // Optimize format of numbers:
    s = t = str;
    while ( *s ) {
        if ( *s == '.' ) { period = 1; *t++ = *s++; }
        else if ( isdigit(*s) ) { *t++ = *s++; }
        else if ( period ) {
          while ( t > str && t[-1] == '0' ) { t--; }
            if ( t > str && t[-1] == '.' ) {
                t--;
                // Handle case that number is .000, not e.g. 9.000
                if (t > str && ! isdigit(t[-1]) ) {
                  *t++ = '0';
                }
            }
            period = 0; *t++ = *s++;
        }
        else {
            period = 0; *t++ = *s++;
        }
    }
    *t = 0;

    // Collapse '-0' to '0'
    s = t = str;
    while ( *s ) {
        if ( *s == '-' && s[1] == '0' && s[2] == ' ' ) { s++; }
        else *t++ = *s++;
    }
    *t = 0;
}

/*
  	#] CleanupOutput :
  	#[ send :
*/

void send( char* str ) {
    fprintf(outfile, "%s",str);
}

/*
  	#] CleanupOutput :
  	#[ sendClean :
*/

void sendClean( char* str ) {
    CleanupOutput(str);
    send(str);
}

/*
  	#] sendClean :
  	#[ DoOneObject :
*/

int DoOneObject(char *cinput)
{
    // Single point for exit, to ensure proper clean up.
    int num, i, num1, num2, retcode;
    char *s, *t;
    double *argbuf = 0;
    retcode = -1;
    SetDefaults();

    // Locate number of object:
    s = cinput; while ( *s != '[' ) s++;
    s++; t = s; while ( *t != ']' ) t++;
    *t++ = 0; while ( *t == ' ' || *t == '\t' || *t == '\n' ) t++;

    fprintf(outfile,"\\axo@setObject{%s}%%\n{%s%c}%%\n{",s,t,TERMCHAR);
    outpos = outputbuffer;

    nameobject = t; while ( *t != ' ' && *t != '\t' && *t != '\n' && *t ) t++;
    *t++ = 0; while ( *t == ' ' || *t == '\t' || *t == '\n' ) t++;
/*
        Now nameobject is the name of the command and t points at the first parameter.
*/

    if ( *s == '0' && s[1] == 0 ) {
/*
        The identification line.
        In due time we might add more options here.
*/
        if ( strcmp(nameobject,"AxodrawWantsPDF") == 0 ) {
            identification = 1;
            fprintf(outfile,"Axohelp version %d.%d. PDF output.",VERSION,SUBVERSION);
            goto SUCCESS;
        }
        else {
            fprintf(stderr,"%s: Illegal request in identification string [0]: %s\n"
                        ,axohelp,nameobject);
            goto EXIT; 
        }
    }
/*
    if ( identification == 0 ) {
        fprintf(stderr,"%s: No identification string. Check versions.\n",axohelp);
        goto EXIT; 
    }
*/

    if ( ( strcmp(nameobject,"Curve") == 0 )
      || ( strcmp(nameobject,"Polygon") == 0 )
      || ( strcmp(nameobject,"FilledPolygon") == 0 ) ) {
/*
 		#[ Curve,Polygons :
*/
        if ( ( argbuf = ReadArray(t,&num1,&num2) ) == 0 )
             goto EXIT;
        if ( num2-1 != 0 ) {
            fprintf(stderr,"%s: Command %s should have no extra numbers in %s.\n",
                    axohelp,nameobject,inname);
            goto EXIT;
        }
        else {
/*
            First some 'fixed' operations to set the state right
            1: scale      2: linewidth      3: color
            Then the function.
            Finally the trailer and cleanup.
*/
            axolinewidth = argbuf[2*num1+num2-1];
            SetLineWidth(axolinewidth);
            if ( strcmp(nameobject,"Curve") == 0 ) {
                Curve(argbuf,num1);
            }
            else if ( strcmp(nameobject,"Polygon") == 0 ) {
                Polygon(argbuf,num1,0);
            }
            else if ( strcmp(nameobject,"FilledPolygon") == 0 ) {
                Polygon(argbuf,num1,1);
            }
            free(argbuf);
            argbuf = 0;
        }
/*
 		#] Curve,Polygons : 
*/
    }
    else if ( strcmp(nameobject,"DashCurve") == 0 ) {
/*
 		#[ DashCurve :
*/
        if ( ( argbuf = ReadArray(t,&num1,&num2) ) == 0 )
          goto EXIT;
        if ( num2 != 2 ) {
            fprintf(stderr,"%s: Command %s does not have two numbers after the coordinates\n  in file %s.\n",
                    axohelp,nameobject,inname);
            goto EXIT;
        }
        else {
/*
            First some 'fixed' operations to set the state right
            1: scale      2: linewidth      3: color
            Then the function.
            Finally the trailer and cleanup.
*/
            axolinewidth = argbuf[2*num1+num2-1];
            SetLineWidth(axolinewidth);
            DashCurve(argbuf,num1);
            free(argbuf);
            argbuf = 0;
        }
/*
 		#] DashCurve : 
*/
    }
    else {
/*
 		#[ Regular command :
*/
        if ( ( argbuf = ReadTail(t,&num) ) == 0 )
          goto EXIT;
        for ( i = 0; i < sizeof(commands)/sizeof(KEYWORD); i++ ) {
            if ( strcmp(nameobject,commands[i].name) == 0 ) {
                if ( num == commands[i].numargs+1 ) {
/*
                    First some 'fixed' operations to set the state right
                    1: scale      2: linewidth      3: color
                    Then the function.
                    Finally the trailer and cleanup.
*/
                    axolinewidth = argbuf[num-1];
                    SetLineWidth(axolinewidth);
                    (*(commands[i].func))(argbuf);
                    free(argbuf);
                    argbuf = 0;
                    break;
                }
                else {
                    fprintf(stderr,"%s: Command %s should have %d(+1) arguments in %s.\n"
                        ,axohelp,nameobject,commands[i].numargs,inname);
                    goto EXIT; 
                }
            }
        }
/*
 		#] Regular command : 
*/
        if ( i >= sizeof(commands)/sizeof(KEYWORD) ) {
            fprintf(stderr,"%s: Command %s not recognized in file %s.\n",
                    axohelp,nameobject,inname);
            goto EXIT; 
        }
    }
 SUCCESS:
    retcode = 0;
 EXIT:
    if (argbuf) { free(argbuf); }
    fprintf(outfile,"}\n");
    return(retcode);
}

/*
  	#] DoOneObject : 
  	#[ PrintHelp :
*/

void PrintHelp(char *name)
{
    fprintf(stderr,"This is %s v. %d.%d of %s\n", NAME, VERSION, SUBVERSION, VERSIONDATE);
    fprintf(stderr,"Usage: %s [OPTION] filename\n",name);
    fprintf(stderr,"Input will then be from filename.ax1, output to filename.ax2.\n");
    fprintf(stderr,"-h, --help : prints this help information and terminates.\n");
    fprintf(stderr,"-v, --version : prints version information and terminates.\n");
    fprintf(stderr,"-V : prints information about each function treated in stdout.\n");
    fprintf(stderr,"     (NOT CURRENTLY IMPLEMENTED)\n\n");
    fprintf(stderr,"Please report bugs to jcc8@psu.edu.\n");
    fprintf(stderr,"axodraw2 web page: https://ctan.org/pkg/axodraw2\n");
}

/*
  	#] PrintHelp : 
  	#[ PrintHelpPrompt :
*/

void PrintHelpPrompt(char *name)
{
    fprintf(stderr,"Try '%s --help' for more information.\n", name);
}

/*
  	#] PrintHelpPrompt : 
  	#[ Inivars :
*/

void Inivars()
{
    M_pi = acos(-1.);
    torad = M_pi/180.;
    BzK = 4.*(sqrt(2.)-1.)/3.;
}

/*
  	#] Inivars : 
  	#[ main :
*/

int main(int argc,char **argv)
{
    char *s, *inbuffer;
    int length, error = 0;
    long num,i;

    Inivars();
    argc--;
    axohelp = *argv++;
    if ( argc <= 0 ) {
        PrintHelp(axohelp);
	return 1;
    }
    while ( (*argv)[0] == '-' ) {   /* we have options */
        s = *argv;
        if ( s[1] == '-' ) {
  	    /* Double "--", treat as "-" */
	    s++;
        }
        if ( ( strcmp(s,"-h") == 0) || ( strcmp(s,"-help") == 0 ) ) {
  	    PrintHelp(axohelp);
	    return 0;
	}
        else if ( ( strcmp(s,"-v") == 0 ) || ( strcmp(s,"-version") == 0 ) ) {
            fprintf(stderr,
		    "%s %d.%d\n(release date %s)\n"
		    "Copyright 2018 John Collins and Jos Vermaseren.\n"
                    "License GPLv3+: GNU GPL version 3 or later <https://gnu.org/licenses/gpl.html>.\n"
                    "There is NO WARRANTY, to the extent permitted by law.\n",
		    axohelp, VERSION, SUBVERSION, VERSIONDATE);
   	    return 0;
	}
        else if ( strcmp( s, "-V" ) == 0 ) {
            VerboseFlag = 1;
        }
        else {
 	    fprintf(stderr,"%s: Illegal option %s\n", axohelp, *argv);
            PrintHelpPrompt(axohelp);
	    return 1;
        }
        argc--; argv++;
        if ( argc <= 0 ) {
            fprintf(stderr,"%s: Not enough arguments\n",axohelp);
            PrintHelpPrompt(axohelp);
	    return 1;
        }
    }
    if ( argc != 1 ) {
        fprintf(stderr,"%s: Too many arguments\n",axohelp);
        PrintHelpPrompt(axohelp);
        return 1;
    }
/*
    The filename is now in s. We copy it to a separate string and
    paste on the extension .ax1 (if needed), and construct the
    name of the output file.
*/
    s = *argv;
    length = strlen(s);
    inname  = strcpy(malloc((length+5)*sizeof(char)),s);
    outname = strcpy(malloc((length+5)*sizeof(char)),s);
    if ( (length > 4) && (strcmp(s+length-4, ".ax1") == 0) ) {
        outname[length-1] = '2';
    }
    else {
        strcpy( inname+length, ".ax1" );
        strcpy( outname+length, ".ax2" );
    }
    if ( ( inbuffer = ReadInput(inname) ) == 0 ) return(1);
    if ( ( outfile = fopen(outname,"w") ) == 0 ) {
        fprintf(stderr,"%s: Cannot create file %s\n",axohelp,outname);
        exit(1);
    }
    num = ScanForObjects(inbuffer);
    for ( i = 0; i < num; i++ ) {
        numobject = i+1;
        if ( DoOneObject(inputs[i]) < 0 ) { error++; }
    }
    fclose(outfile);
    if ( error > 0 ) {
        fprintf(stderr,"%s: %d objects in %s were not translated correctly.\n",
            axohelp,error,inname);
        return(1);
    }
    return(0);
}

/*
  	#] main : 
  	#[ routines :
 		#[ Line routines :
			#[ Line : *

            Line(x1,y1)(x2,y2)
*/

void Line(double *args)
{
    MoveTo(args[0],args[1]);
    LineTo(args[2],args[3]);
    Stroke;
}

/*
			#] Line : 
			#[ DoubleLine : *

            DoubleLine(x1,y1)(x2,y2){sep}
*/

void DoubleLine(double *args)
{
    SaveGraphicsState;
    if ( args[4] > 0 ) {
        SetLineWidth(args[4]+axolinewidth);
        Line(args);
        SetLineWidth(args[4]-axolinewidth);
        SetBackgroundColor(STROKING);
    }
    Line(args);
    RestoreGraphicsState;
}

/*
			#] DoubleLine : 
			#[ DashLine : *

            DashLine(x1,y1)(x2,y2){dashsize}
*/

void DashLine(double *args)
{
    double dx = args[2]-args[0], dy = args[3]-args[1], dr = sqrt(dx*dx+dy*dy);
    double dashsize = args[4];
    int num;
    num = dr/dashsize;
    if ( ( num%2 ) == 1 ) num++;
    dashsize = dr/num;
    SetDashSize(dashsize,dashsize/2);
    Line(args);
}

/*
			#] DashLine : 
			#[ DashDoubleLine : *

            DashDoubleLine(x1,y1)(x2,y2){sep}{dashsize}
*/

void DashDoubleLine(double *args)
{
    double dx = args[2]-args[0], dy = args[3]-args[1], dr = sqrt(dx*dx+dy*dy);
    double dashsize = args[5];
    int num;
    num = dr/dashsize;
    if ( ( num%2 ) == 1 ) num++;
    dashsize = dr/num;
    SetDashSize(dashsize,dashsize/2);
    DoubleLine(args);
}

/*
			#] DashDoubleLine : 
			#[ ArrowLine : *

            ArrowLine(x1,y1)(x2,y2){size}{where}

            where: x of arrowhead is x1+where*(x2-x1). Same for y.
            serves both ArrowLine and LongArrowLine
*/

void ArrowLine(double *args)
{
    double dx, dy, dr, where;
    Line(args);
    if ( arrow.type == 0 ) where = args[5];
    else where = arrow.where;
    dx = args[2]-args[0];
    dy = args[3]-args[1];
    dr = sqrt(dx*dx+dy*dy);
    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    SetTransferMatrix(dx/dr,dy/dr,-dy/dr,dx/dr,0,0);
    SetTransferMatrix(1,0,0,1,dr*where,0);
    if ( arrow.type == 0 ) arrow.width = args[4];
    ArrowHead();
}

/*
			#] ArrowLine : 
			#[ ArrowDoubleLine : *

            ArrowDoubleLine(x1,y1)(x2,y2){sep}{size}{where}

            where: x of arrowhead is x1+where*(x2-x1). Same for y.
            serves both ArrowLine and LongArrowLine
*/

void ArrowDoubleLine(double *args)
{
    double dx, dy, dr, where;
    DoubleLine(args);
    if ( arrow.type == 0 ) where = args[6];
    else where = arrow.where;
    dx = args[2]-args[0];
    dy = args[3]-args[1];
    dr = sqrt(dx*dx+dy*dy);
    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    SetTransferMatrix(dx/dr,dy/dr,-dy/dr,dx/dr,0,0);
    SetTransferMatrix(1,0,0,1,dr*where,0);
    if ( arrow.type == 0 ) arrow.width = args[5]+args[4];
    ArrowHead();
}

/*
			#] ArrowDoubleLine : 
			#[ DashArrowLine : *

        DashArrowLine(x1,y1)(x2,y2){dashsize}{amplitude}{where}

        where: x of arrowhead is x1+where*(x2-x1). Same for y.
        we re-adjust the position of the arrow to place it on a dash.
*/

void DashArrowLine(double *args)
{
    double dx = args[2]-args[0], dy = args[3]-args[1], dr = sqrt(dx*dx+dy*dy);
    double dashsize = args[4], where;
    int num, nw;
    if ( arrow.type == 0 ) where = args[6];
    else where = arrow.where;
    num = dr/dashsize;
    if ( ( num%2 ) == 1 ) num++;
    if ( num%4 != 0 && where > 0.499 && where < 0.501 ) num += 2;
    dashsize = dr/num;
    SetDashSize(dashsize,dashsize/2);
    Line(args);
    nw = where*(num/2)+0.5;
    where = (2.0*nw)/num;
    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    SetTransferMatrix(dx/dr,dy/dr,-dy/dr,dx/dr,0,0);
    SetTransferMatrix(1,0,0,1,dr*where,0);
    if ( arrow.type == 0 ) arrow.width = args[5];
    ArrowHead();
}

/*
			#] DashArrowLine : 
			#[ DashArrowDoubleLine : *

        DashArrowDoubleLine(x1,y1)(x2,y2){sep}{dashsize}{amplitude}{where}

        where: x of arrowhead is x1+where*(x2-x1). Same for y.
        we re-adjust the position of the arrow to place it on a dash.
*/

void DashArrowDoubleLine(double *args)
{
    double dx = args[2]-args[0], dy = args[3]-args[1], dr = sqrt(dx*dx+dy*dy);
    double dashsize = args[5], where;
    int num, nw;
    if ( arrow.type == 0 ) where = args[7];
    else where = arrow.where;
    num = dr/dashsize;
    if ( ( num%2 ) == 1 ) num++;
    if ( num%4 != 0 && where > 0.499 && where < 0.501 ) num += 2;
    dashsize = dr/num;
    SetDashSize(dashsize,dashsize/2);
    DoubleLine(args);
    nw = where*(num/2)+0.5;
    where = (2.0*nw)/num;
    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    SetTransferMatrix(dx/dr,dy/dr,-dy/dr,dx/dr,0,0);
    SetTransferMatrix(1,0,0,1,dr*where,0);
    if ( arrow.type == 0 ) arrow.width = args[6]+args[4];
    ArrowHead();
}

/*
			#] DashArrowDoubleLine : 
 		#] Line routines : 
 		#[ Arc routines :
			#[ CArc : *

        CArc(x1,y1)(r,phi1,phi2)

        The arc segment runs anticlockwise

        We divide the segment into a number of equal segments, each less
        than 90 degrees. Then the control points are at distance
        4*tan(90/n)/3 from the endpoints, in which n=360/(phi2-phi1)
        (note that if n=4 we get tan(22.5)=sqrt(2)-1).
*/

void CArc(double *args)
{
    double phi1 = args[3], phi2 = args[4], r = args[2];
    double dphi;
    while ( phi2 < phi1 ) phi2 += 360;
    dphi = phi2-phi1;
    if ( dphi <= 0 ) { return; }
    if ( dphi >= 360 ) { ECirc(args); return; }
    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    ArcSegment(r,phi1,dphi);
    Stroke;
}

/*
			#] CArc : 
			#[ DoubleArc : *

        DoubleArc(x1,y1)(r,phi1,phi2){sep}

        The arc segment runs anticlockwise

        We divide the segment into a number of equal segments, each less
        than 90 degrees. Then the control points are at distance
        4*tan(90/n)/3 from the endpoints, in which n=360/(phi2-phi1)
        (note that if n=4 we get tan(22.5)=sqrt(2)-1).
*/

void DoubleArc(double *args)
{
    double phi1 = args[3], phi2 = args[4], r = args[2];
    double dphi, sep = args[5];
    while ( phi2 < phi1 ) phi2 += 360;
    dphi = phi2-phi1;
    if ( dphi <= 0 ) { return; }
    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    ArcSegment(r+sep/2,phi1,dphi);
    Stroke;
    ArcSegment(r-sep/2,phi1,dphi);
    Stroke;
}

/*
			#] DoubleArc : 
			#[ DashCArc : *

        DashCArc(x1,y1)(r,phi1,phi2){dashsize}

        The arc segment runs anticlockwise
*/

void DashCArc(double *args)
{
    double arcsize = args[4]-args[3];
    double r = args[2], dr, dashsize = args[5];
    int num;
    if ( arcsize <= 0 ) arcsize += 360;
    if ( arcsize > 360 ) arcsize = 360;
    dr = 2*M_pi*r*(arcsize/360);
    num = dr/dashsize;
    if ( (num%2) == 1 ) num++;
    dashsize = dr/num;
    SetDashSize(dashsize,dashsize/2);
    CArc(args);
}

/*
			#] DashCArc : 
			#[ DashDoubleArc : *

        DashDoubleArc(x1,y1)(r,phi1,phi2){sep}{dashsize}

        The arc segment runs anticlockwise
        The trouble here is to synchronize the two dash patterns.
        This is done by a rescaling. We assume that the rescaling is
        sufficiently small that the linewidth does not suffer from it.
*/

void DashDoubleArc(double *args)
{
    double phi1 = args[3], r = args[2];
    double arcsize = args[4]-args[3];
    double dr, dashsize = args[6], sep = args[5];
    int num;
    linesep = sep;
    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    if ( arcsize <= 0 ) arcsize += 360;
    if ( arcsize > 360 ) arcsize = 360;
    dr = 2*M_pi*r*(arcsize/360);
    num = dr/dashsize;
    if ( (num%2) == 1 ) num++;
    dashsize = dr/num;
    SetDashSize(dashsize,dashsize/2);
    SaveGraphicsState;
    SetTransferMatrix(1+0.5*sep/r,0,0,1+0.5*sep/r,0,0);
    ArcSegment(r,phi1,arcsize);
    Stroke;
    RestoreGraphicsState;
    SaveGraphicsState;
    SetTransferMatrix(1-0.5*sep/r,0,0,1-0.5*sep/r,0,0);
    ArcSegment(r,phi1,arcsize);
    Stroke;
    RestoreGraphicsState;
}

/*
			#] DashDoubleArc : 
			#[ ArrowArc : *

        ArrowArc(x1,y1)(r,phi1,phi2){amplitude}{where}

        where: phi of arrowhead is phi1+where*(phi2-phi1)
        The arc segment runs anticlockwise
        serves both ArrowArc and LongArrowArc and ... (Jaxodraw addition)
*/

void ArrowArc(double *args)
{
    double phi1 = args[3], phi2 = args[4], r = args[2];
    double dphi, x, y, phi;
    if ( arrow.type == 0 ) {
        arrow.width = args[5];
        arrow.where = args[6];
    }

    while ( phi2 < phi1 ) phi2 += 360;
    dphi = phi2-phi1;
    SetTransferMatrix(1,0,0,1,args[0],args[1]);

    if ( dphi <= 0 ) { return; }
    ArcSegment(r,phi1,dphi);
    Stroke;
/*
    Now compute the position and angle of the arrowhead
*/
    phi = phi1 + arrow.where*dphi;
    x = r*COS(phi); y = r*SIN(phi);
    SetTransferMatrix(1,0,0,1,x,y);
    SetTransferMatrix(COS(phi+90),SIN(phi+90),-SIN(phi+90),COS(phi+90),0,0);
    ArrowHead();
}

/*
			#] ArrowArc : 
			#[ ArrowDoubleArc : *

        ArrowDoubleArc(x1,y1)(r,phi1,phi2){sep}{amplitude}{where}

        where: phi of arrowhead is phi1+where*(phi2-phi1)
        The arc segment runs anticlockwise
        serves both ArrowArc and LongArrowArc and ... (Jaxodraw addition)
*/

void ArrowDoubleArc(double *args)
{
    double phi1 = args[3], phi2 = args[4], r = args[2];
    double dphi, x, y, phi;
    linesep = args[5];
    while ( phi2 < phi1 ) phi2 += 360;
    dphi = phi2-phi1;
    if ( dphi <= 0 ) { return; }
    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    ArcSegment(r+linesep/2,phi1,dphi);
    Stroke;
    ArcSegment(r-linesep/2,phi1,dphi);
    Stroke;
/*
    Now compute the position and angle of the arrowhead
*/
    if ( arrow.type == 0 ) {
        arrow.width = args[6];
        arrow.where = args[7];
    }
    phi = phi1 + arrow.where*dphi;
    x = r*COS(phi); y = r*SIN(phi);
    SetTransferMatrix(1,0,0,1,x,y);
    SetTransferMatrix(COS(phi+90),SIN(phi+90),-SIN(phi+90),COS(phi+90),0,0);
    ArrowHead();
}

/*
			#] ArrowDoubleArc : 
			#[ DashArrowArc : +

        DashArrowArc(x1,y1)(r,phi1,phi2){dashsize}{amplitude}{where}

        where: phi of arrowhead is phi1+where*(phi2-phi1)
        The arc segment runs anticlockwise
*/

void DashArrowArc(double *args)
{
    double dphi, x, y, phi, phi1 = args[3], phi2 = args[4];
    double r = args[2], dr, dashsize = args[5];
    int num;
    if ( arrow.type == 0 ) {
        arrow.width = args[6];
        arrow.where = args[7];
    }

    while ( phi2 < phi1 ) phi2 += 360;
    dphi = phi2-phi1;
    if ( dphi > 360 ) dphi = 360;
    dr = 2*M_pi*r*(dphi/360);
    num = dr/dashsize;
    if ( (num%2) == 1 ) num++;
    if ( num%4 != 0 && arrow.where > 0.499 && arrow.where < 0.501 ) num += 2;
    dashsize = dr/num;
    SetDashSize(dashsize,dashsize/2);
    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    if ( dphi <= 0 ) { return; }
    ArcSegment(r,phi1,dphi);
    Stroke;
/*
    Now compute the position and angle of the arrowhead
*/
    phi = phi1 + arrow.where*dphi;
    x = r*COS(phi); y = r*SIN(phi);
    SetTransferMatrix(1,0,0,1,x,y);
    SetTransferMatrix(COS(phi+90),SIN(phi+90),-SIN(phi+90),COS(phi+90),0,0);
    ArrowHead();
}

/*
			#] DashArrowArc : 
			#[ DashArrowDoubleArc : +

        DashArrowDoubleArc(x1,y1)(r,phi1,phi2){sep}{dashsize}{amplitude}{where}

        where: phi of arrowhead is phi1+where*(phi2-phi1)
        The arc segment runs anticlockwise
*/

void DashArrowDoubleArc(double *args)
{
    double dphi, x, y, phi, phi1 = args[3], phi2 = args[4];
    double r = args[2], dr, dashsize = args[6];
    int num;
    linesep = args[5];
    if ( arrow.type == 0 ) {
        arrow.width = args[7];
        arrow.where = args[8];
    }

    while ( phi2 < phi1 ) phi2 += 360;
    dphi = phi2-phi1;
    if ( dphi > 360 ) dphi = 360;
    dr = 2*M_pi*r*(dphi/360);
    num = dr/dashsize;
    if ( (num%2) == 1 ) num++;
    if ( num%4 != 0 && arrow.where > 0.499 && arrow.where < 0.501 ) num += 2;
    dashsize = dr/num;
    SetDashSize(dashsize,dashsize/2);
    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    if ( dphi <= 0 ) { return; }
    SaveGraphicsState;
    SetTransferMatrix(1+0.5*linesep/r,0,0,1+0.5*linesep/r,0,0);
    ArcSegment(r,phi1,dphi);
    Stroke;
    RestoreGraphicsState;
    SaveGraphicsState;
    SetTransferMatrix(1-0.5*linesep/r,0,0,1-0.5*linesep/r,0,0);
    ArcSegment(r,phi1,dphi);
    Stroke;
    RestoreGraphicsState;
/*
    Now compute the position and angle of the arrowhead
*/
    phi = phi1 + arrow.where*dphi;
    x = r*COS(phi); y = r*SIN(phi);
    SetTransferMatrix(1,0,0,1,x,y);
    SetTransferMatrix(COS(phi+90),SIN(phi+90),-SIN(phi+90),COS(phi+90),0,0);
    ArrowHead();
}

/*
			#] DashArrowDoubleArc : 
			#[ ArrowArcn : +

        ArrowArcn(x1,y1)(r,phi1,phi2){amplitude}{where}

        where: phi of arrowhead is phi1+where*(phi2-phi1)
        The arc segment runs clockwise
*/

void ArrowArcn(double *args)
{
    double newargs[7], a;
    int i;
    for ( i = 0; i < 7; i++ ) newargs[i] = args[i];
    newargs[6] = 1-newargs[6];
    a = newargs[3]; newargs[3] = newargs[4]; newargs[4] = a;
    ArrowArc(newargs);
}

/*
			#] ArrowArcn : 
			#[ DashArrowArcn : +

        DashArrowArc(x1,y1)(r,phi1,phi2){amplitude}{where}{dashsize}

        where: phi of arrowhead is phi1+where*(phi2-phi1)
        The arc segment runs clockwise
*/

void DashArrowArcn(double *args)
{
    double newargs[8], a;
    int i;
    for ( i = 0; i < 8; i++ ) newargs[i] = args[i];
    newargs[6] = 1-newargs[6];
    a = newargs[3]; newargs[3] = newargs[4]; newargs[4] = a;
    DashArrowArc(newargs);
}

/*
			#] DashArrowArcn : 
 		#] Arc routines : 
 		#[ Circle routines :
			#[ ECirc : +

        ECirc(x,y){radius}
        Draws a circle
*/

void ECirc(double *args)
{
    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    BezierCircle(args[2],"S");
}

/*
			#] ECirc : 
			#[ FOval : +

        FOval(x1,y1)(h,w) filled oval in default color

*/

void FOval(double *args)
{
    SetTransferMatrix(1,0,0,1,args[0],args[1]);  /* Move to center of oval */
    SetTransferMatrix(COS(args[4]),SIN(args[4]),-SIN(args[4]),COS(args[4]),0,0);
    BezierOval(args[3],args[2],"f");
    BezierOval(args[3],args[2],"S");
}

/*
			#] COval : 
			#[ Oval : +

        Oval(x1,y1)(h,w)(phi)

        One way would be with different scales in the x and y direction,
        but that messes up the linewidth.
        We need to describe quarter ovals with Bezier curves. The proper
        parameters for the curves we can obtain from the circle with scaling.
*/

void Oval(double *args)
{
    SetTransferMatrix(1,0,0,1,args[0],args[1]);  /* Move to center of oval */
    SetTransferMatrix(COS(args[4]),SIN(args[4]),-SIN(args[4]),COS(args[4]),0,0);
    BezierOval(args[3],args[2],"S");
}

/*
			#] Oval : 
 		#] Circle routines : 
 		#[ Box routines :
			#[ EBox : *

        \EBox(#1,#2)(#3,#4)

        Draws a box with the left bottom at (x1,y1) and the right top
        at (x2,y2).
                Transparent interior. Current color for edge.
*/

void EBox(double *args)
{
    Rectangle(args[0],args[1],args[2]-args[0],args[3]-args[1]);
    Stroke;
}

/*
			#] EBox : 
			#[ FBox : *

        \FBox(#1,#2)(#3,#4)

        Draws a filled box with the left bottom at (x1,y1) and 
                the right top at (x2,y2).
                Current color.
*/

void FBox(double *args)
{
    Rectangle(args[0],args[1],args[2]-args[0],args[3]-args[1]);
    Fill;
}

/*
			#] FBox : 
			#[ Boxc : *

        \Boxc(#1,#2)(#3,#4)

    Draws a transparent box with the center at (x1,y1).
    The width and height are (3,4).  Uses current color.
*/

void Boxc(double *args)
{
    Rectangle(args[0]-args[2]/2,args[1]-args[3]/2,args[2],args[3]);
    Stroke;
}

/*
			#] Boxc : 
			#[ FBoxc : *

        \FBoxc(#1,#2)(#3,#4)

    Draws a filled box with the center at (x1,y1).
    The width and height are (3,4). Uses current color.
*/

void FBoxc(double *args)
{
    Rectangle(args[0]-args[2]/2,args[1]-args[3]/2,args[2],args[3]);
    Fill;
}

/*
			#] FBoxc : 
 		#] Box routines : 
 		#[ Triangle routines :
			#[ ETri : *

        \ETri(#1,#2)(#3,#4)(#5,#6)

        Draws a triangle with the three corners.
*/

void ETri(double *args)
{
    Triangle(args[0],args[1],args[2],args[3],args[4],args[5]);
    Stroke;
}

/*
			#] ETri : 
			#[ FTri : *

        \FTri(#1,#2)(#3,#4)(#5,#6)

        Draws a triangle with the three corners.
*/

void FTri(double *args)
{
    Triangle(args[0],args[1],args[2],args[3],args[4],args[5]);
    Fill;
}

/*
			#] FTri : 
 		#] Triangle routines : 
 		#[ Particle routines :
			#[ Vertex : +

        Vertex(x,y){radius}
        Draws a filled circle
*/

void Vertex(double *args)
{
    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    BezierCircle(args[2],"f");
}

/*
			#] Vertex : 
			#[ ComputeDash :
*/

double ComputeDash(double *args,double dr,double indash)
{
    int numwindings = args[5]+0.5, numdashes;
    int numhalfwindings = 2*numwindings+2.1;
    double onehalfwinding = dr/numhalfwindings; 
    double amp8 = fabs(args[4])*0.9;
    double size = LengthBezier(-amp8,0, -amp8,2*args[4], onehalfwinding,2*args[4],1.0);

    numdashes = size/(2*indash);
    if ( numdashes == 0 ) numdashes = 1;
    if ( fabs(size-2*indash*numdashes) > fabs(size-2*indash*(numdashes+1)) )
        numdashes++;
    return(size/(2*numdashes));
}

/*
			#] ComputeDash : 
			#[ ComputeDashCirc :
*/

double ComputeDashCirc(double *args,double indash)
{
    int num = args[5]+0.5, numdashes;
    double ampi = args[4], radius = args[2];
    double darc;
    double dr,conv,inc;
    double amp1,amp2,amp4,amp5,amp8;
    double x0,x1,x2,x3,y0,y1,y2,y3,xx,size;
    darc = 360.;
    dr = darc*torad*radius;
    conv = 1.0/radius;
    inc = dr/(2*num);      /* increment per half winding */
    amp8 = ampi*0.9;
    amp1 = radius+ampi;
    amp2 = radius-ampi;
    amp4 = amp1/cos((inc+amp8)*conv);
    amp5 = amp2/cos(amp8*conv);
    if ( amp8 < 0 ) amp8 = -amp8;
    xx = 2*inc;
    x0 = amp1*cos(inc*conv);
    y0 = amp1*sin(inc*conv);
    x1 = amp4*cos((xx+amp8)*conv)-x0;
    y1 = amp4*sin((xx+amp8)*conv)-y0;
    x2 = amp5*cos((xx+amp8)*conv)-x0;
    y2 = amp5*sin((xx+amp8)*conv)-y0;
    x3 = amp2*cos(xx*conv)-x0;
    y3 = amp2*sin(xx*conv)-y0;
    size = LengthBezier(x1,y1,x2,y2,x3,y3,1.0);
    numdashes = size/(2*indash);
    if ( numdashes == 0 ) numdashes = 1;
    if ( fabs(size-2*indash*numdashes) > fabs(size-2*indash*(numdashes+1)) )
        numdashes++;
    return(size/(2*numdashes));
}

/*
			#] ComputeDashCirc : 
			#[ ComputeDashPhotonArc :
*/

double ComputeDashPhotonArc(double *args,double darc,double dashsize,double *dashstart)
{
    int numdashes, numd;
    double len1, len2, size, size2, ampli = args[5], radius = args[2];
    double cp = cos(darc);
    double sp = sin(darc);
    double cp2 = cos(darc/2.);
    double sp2 = sin(darc/2.);
    double beta = radius*darc/(M_pi*ampli);
    double tt = (sp-cp*beta)/(cp+sp*beta);
    double x2 = ((radius+ampli)*8*(beta*cp2-sp2)-(beta*(4+cp)
        +(tt*cp*3.-sp*4.))*radius)/((beta-tt)*3.);
    double x1 = ((radius+ampli)*8.*cp2-(1+cp)*radius)/3.-x2;
    double y1 = (x1-radius)*beta;
    double y2 = (x2-radius*cp)*tt+radius*sp;
    double x3 = radius*cp;
    double y3 = radius*sp;
    len1 = LengthBezier(x1-radius,y1,x2-radius,y2,x3-radius,y3,1.0);
    ampli = -ampli;
    beta = radius*darc/(M_pi*ampli);
    tt = (sp-cp*beta)/(cp+sp*beta);
    x2 = ((radius+ampli)*8*(beta*cp2-sp2)-(beta*(4+cp)
        +(tt*cp*3.-sp*4.))*radius)/((beta-tt)*3.);
    x1 = ((radius+ampli)*8.*cp2-(1+cp)*radius)/3.-x2;
    y1 = (x1-radius)*beta;
    y2 = (x2-radius*cp)*tt+radius*sp;
    x3 = radius*cp;
    y3 = radius*sp;
    len2 = LengthBezier(x1-radius,y1,x2-radius,y2,x3-radius,y3,1.0);
    size = (len1+len2)/2;
    size2 = len1/2;
    numdashes = size/(2*dashsize);
    if ( numdashes == 0 ) numdashes = 1;
    if ( fabs(size-2*dashsize*numdashes) > fabs(size-2*dashsize*(numdashes+1)) )
        numdashes++;
    dashsize = size/(2*numdashes);
    numd = size2/(2*dashsize);
    *dashstart = -(size2 - 2*numd*dashsize) + dashsize/2;
    if ( *dashstart < 0 ) *dashstart += 2*dashsize;
    return(dashsize);
}

/*
			#] ComputeDashPhotonArc : 
			#[ ComputeDashGluonArc :
*/

double ComputeDashGluonArc(double *args,double darc,double dashsize)
{
    int numdashes, num = args[6];
    double radius = args[2], ampi = args[5];
    double dr,conv,inc, size;
    double amp1,amp2,amp4,amp5,amp8;
    double x1,x2,x3,y1,y2,y3,xx,x3p,y3p;
    dr = darc*torad*radius;
    conv = 1.0/radius;
    inc = dr/(2*num+2);      /* increment per half winding */
    amp8 = ampi*0.9;
    amp1 = radius+ampi;
    amp2 = radius-ampi;
    amp4 = amp1/cos((inc+amp8)*conv);
    amp5 = amp2/cos(amp8*conv);
    if ( amp8 < 0 ) amp8 = -amp8;

    xx = 2*inc;
    x3p = amp2*cos(xx*conv);
    y3p = amp2*sin(xx*conv);
    x1 = amp5*cos((xx-amp8)*conv)-x3p;
    y1 = amp5*sin((xx-amp8)*conv)-y3p;
    x2 = amp4*cos((xx-amp8)*conv)-x3p;
    y2 = amp4*sin((xx-amp8)*conv)-y3p;
    x3 = amp1*cos((xx+inc)*conv)-x3p;
    y3 = amp1*sin((xx+inc)*conv)-y3p;
    size = LengthBezier(x1,y1,x2,y2,x3,y3,1.0);

    numdashes = size/(2*dashsize);
    if ( numdashes == 0 ) numdashes = 1;
    if ( fabs(size-2*dashsize*numdashes) > fabs(size-2*dashsize*(numdashes+1)) )
        numdashes++;
    dashsize = size/(2*numdashes);
    return(dashsize);
}

/*
			#] ComputeDashGluonArc : 
			#[ GluonHelp :

        We draw the gluon in two strokes. This is due to the possibility
        of a dash pattern. We want the dashes to be nicely symmetric on
        the central windings. That means that either the start and end need
        a different size dashes, or we draw the start 'backwards'.
        We have chosen for the last solution.
*/

void GluonHelp(double *args,double dr)
{
    int numwindings = args[5]+0.5;
    int numhalfwindings = 2*numwindings+2.1;
    double onehalfwinding = dr/numhalfwindings; 
    double amp8 = fabs(args[4])*0.9;
    double xx = 2*onehalfwinding;
    int i;
    MoveTo(xx,-args[4]);
    Bezier(xx+amp8,-args[4],xx+amp8,args[4],1.4*onehalfwinding,args[4]);
    Bezier(0.5*onehalfwinding,args[4],
           0.1*onehalfwinding,args[4]*0.5,0,0);
    Stroke;
    MoveTo(xx,-args[4]);
    for ( i = 0; i < numwindings-1; i++ ) {
        Bezier(xx-amp8,-args[4], xx-amp8,args[4], xx+onehalfwinding,args[4]);
        xx += 2*onehalfwinding;
        Bezier(xx+amp8,args[4], xx+amp8,-args[4], xx,-args[4]);
    }
    Bezier(xx-amp8,-args[4], xx-amp8,args[4], xx+onehalfwinding*0.6,args[4]);
    Bezier(dr-onehalfwinding*0.5,args[4],
           dr-onehalfwinding*0.1,args[4]*0.5,
           dr,0);
    Stroke;
}

/*
			#] GluonHelp : 
			#[ GluonCircHelp :
*/

void GluonCircHelp(double *args)
{
    int num = args[5], i;
    double ampi = args[4], radius = args[2];
    double darc;
    double dr,conv,inc;
    double amp1,amp2,amp4,amp5,amp8;
    double x1,x2,x3,y1,y2,y3,xx;
    darc = 360.;
    dr = darc*torad*radius;
    conv = 1.0/radius;
    inc = dr/(2*num);      /* increment per half winding */
    amp8 = ampi*0.9;
    amp1 = radius+ampi;
    amp2 = radius-ampi;
    amp4 = amp1/cos((inc+amp8)*conv);
    amp5 = amp2/cos(amp8*conv);
    if ( amp8 < 0 ) amp8 = -amp8;
    xx = 2*inc;
    x3 = amp1*cos(inc*conv);
    y3 = amp1*sin(inc*conv);
    MoveTo(x3,y3);
/*
    Now the loop
*/
    for ( i = 0; i < num; i++ ) {
        x1 = amp4*cos((xx+amp8)*conv);
        y1 = amp4*sin((xx+amp8)*conv);
        x2 = amp5*cos((xx+amp8)*conv);
        y2 = amp5*sin((xx+amp8)*conv);
        x3 = amp2*cos(xx*conv);
        y3 = amp2*sin(xx*conv);
            Bezier(x1,y1,x2,y2,x3,y3);
        x1 = amp5*cos((xx-amp8)*conv);
        y1 = amp5*sin((xx-amp8)*conv);
        x2 = amp4*cos((xx-amp8)*conv);
        y2 = amp4*sin((xx-amp8)*conv);
        x3 = amp1*cos((xx+inc)*conv);
        y3 = amp1*sin((xx+inc)*conv);
            Bezier(x1,y1,x2,y2,x3,y3);
        xx += 2*inc;
    }
    Stroke;
}

/*
			#] GluonCircHelp : 
			#[ GluonArcHelp :
*/

void GluonArcHelp(double *args, double darc, double ampi)
{
    int num = args[6], i;
    double radius = args[2];
    double dr,conv,inc;
    double amp1,amp2,amp3,amp4,amp5,amp6,amp7,amp8;
    double x1,x2,x3,y1,y2,y3,xx,x1p,y1p,x2p,y2p,x3p,y3p;
    dr = darc*torad*radius;
    conv = 1.0/radius;
    inc = dr/(2*num+2);      /* increment per half winding */
    amp8 = ampi*0.9;
    amp1 = radius+ampi;
    amp2 = radius-ampi;
    amp3 = radius+ampi/2;
    amp4 = amp1/cos((inc+amp8)*conv);
    amp5 = amp2/cos(amp8*conv);
    amp6 = amp1/cos((inc*0.6+amp8)*conv);
    amp7 = amp1/cos(inc*0.9*conv);
    if ( amp8 < 0 ) amp8 = -amp8;
    xx = 2*inc;
/*
    First the starting part. We draw it separately because there could
    be a dashing pattern. This way the windings come out best.
*/
    x1 = amp3*cos(inc*0.1*conv);
    y1 = amp3*sin(inc*0.1*conv);
    x2 = amp7*cos(inc*0.5*conv);
    y2 = amp7*sin(inc*0.5*conv);
    x3 = amp1*cos(inc*1.4*conv);
    y3 = amp1*sin(inc*1.4*conv);
    x1p = amp6*cos((xx+amp8)*conv);
    y1p = amp6*sin((xx+amp8)*conv);
    x2p = amp5*cos((xx+amp8)*conv);
    y2p = amp5*sin((xx+amp8)*conv);
    x3p = amp2*cos(xx*conv);
    y3p = amp2*sin(xx*conv);
    MoveTo(x3p,y3p);
    Bezier(x2p,y2p,x1p,y1p,x3,y3);
    Bezier(x2,y2,x1,y1,radius,0);
    Stroke;
/*
    Now the loop
*/
    MoveTo(x3p,y3p);
    for ( i = 1; i < num; i++ ) {
        x1 = amp5*cos((xx-amp8)*conv);
        y1 = amp5*sin((xx-amp8)*conv);
        x2 = amp4*cos((xx-amp8)*conv);
        y2 = amp4*sin((xx-amp8)*conv);
        x3 = amp1*cos((xx+inc)*conv);
        y3 = amp1*sin((xx+inc)*conv);
            Bezier(x1,y1,x2,y2,x3,y3);
        xx += 2*inc;
        x1 = amp4*cos((xx+amp8)*conv);
        y1 = amp4*sin((xx+amp8)*conv);
        x2 = amp5*cos((xx+amp8)*conv);
        y2 = amp5*sin((xx+amp8)*conv);
        x3 = amp2*cos(xx*conv);
        y3 = amp2*sin(xx*conv);
            Bezier(x1,y1,x2,y2,x3,y3);
    }
/*
    And now the end point
*/
    x1 = amp5*cos((xx-amp8)*conv);
    y1 = amp5*sin((xx-amp8)*conv);
    x2 = amp6*cos((xx-amp8)*conv);
    y2 = amp6*sin((xx-amp8)*conv);
    x3 = amp1*cos((xx+inc*0.6)*conv);
    y3 = amp1*sin((xx+inc*0.6)*conv);
        Bezier(x1,y1,x2,y2,x3,y3);
    x1 = amp7*cos((xx+inc*1.5)*conv);
    y1 = amp7*sin((xx+inc*1.5)*conv);
    x2 = amp3*cos((dr-inc*0.1)*conv);
    y2 = amp3*sin((dr-inc*0.1)*conv);
    x3 = radius*cos(dr*conv);
    y3 = radius*sin(dr*conv);

    Bezier(x1,y1,x2,y2,x3,y3);

    Stroke;
}

/*
			#] GluonArcHelp : 
			#[ PhotonHelp :
*/

void PhotonHelp(double *args, double dr)
{
    int numhalfwindings = args[5]*2+0.5;
    double onehalfwinding = dr/numhalfwindings; 
    double y = 4.*args[4]/3;
    double x, xx;
    int i;
    MoveTo(0,0);
/*
    Now loop over the half windings, alternating the sign of the y's
*/
    x = (4*onehalfwinding)/3/M_pi; xx = 0;
    for ( i = 0; i < numhalfwindings; i++, y = -y ) {
        Bezier(xx+x,y, xx+onehalfwinding-x,y, xx+onehalfwinding,0);
        xx += onehalfwinding;
    }
    Stroke;
}
/*
			#] PhotonHelp : 
			#[ PhotonArcHelp :
*/

void PhotonArcHelp(double *args,double arcend,int num)
{
    int i;
    double ampli = args[5], radius = args[2];
    double cp,sp,cp2,sp2,cpi,spi;
    double x1,x2,x3,y1,y2,y3,beta,tt;

    cp = cos(arcend);
    sp = sin(arcend);
    cp2 = cos(arcend/2.);
    sp2 = sin(arcend/2.);

    MoveTo(radius,0);
    for ( i = 0; i < num; i++, ampli = -ampli ) {
        cpi = cos(i*arcend);
        spi = sin(i*arcend);
        beta = radius*arcend/(M_pi*ampli);
        tt = (sp-cp*beta)/(cp+sp*beta);
        x2 = ((radius+ampli)*8*(beta*cp2-sp2)-(beta*(4+cp)
            +(tt*cp*3.-sp*4.))*radius)/((beta-tt)*3.);
        x1 = ((radius+ampli)*8.*cp2-(1+cp)*radius)/3.-x2;
        y1 = (x1-radius)*beta;
        y2 = (x2-radius*cp)*tt+radius*sp;
        x3 = radius*cp;
        y3 = radius*sp;
        Bezier(cpi*x1-spi*y1,cpi*y1+spi*x1,
               cpi*x2-spi*y2,cpi*y2+spi*x2,
               cpi*x3-spi*y3,cpi*y3+spi*x3);
    }
    Stroke;
}

/*
			#] PhotonArcHelp : 
			#[ ZigZagHelp :
*/

void ZigZagHelp(double *args, double dr)
{
    int numhalfwindings = args[5]*2+0.5;
    double onehalfwinding = dr/numhalfwindings; 
    double x = onehalfwinding, y = args[4];
    int i;
    MoveTo(0,0);
/*
    Now loop over the half windings, alternating the sign of the y's
*/
    for ( i = 0; i < numhalfwindings; i++, y = -y ) {
        LineTo(x-onehalfwinding/2.,y); LineTo(x,0);
        x += onehalfwinding;
    }
    Stroke;
}

/*
			#] ZigZagHelp : 
			#[ ZigZagArcHelp :
*/

void ZigZagArcHelp(double *args)
{
    int num = 2*args[6]-0.5, i;
    double amp = args[5], r = args[2];
    double arcstart = args[3], arcend = args[4], darc;
    if ( arcend < arcstart ) arcend += 360.;
    darc = (arcend-arcstart)/(num+1);
    MoveTo(r*COS(arcstart),r*SIN(arcstart));
    arcstart += darc/2;
    for ( i = 0; i <= num; i++, amp = -amp ) {
        LineTo((r+amp)*COS(arcstart+darc*i),(r+amp)*SIN(arcstart+darc*i));
    }
    LineTo(r*COS(arcend),r*SIN(arcend));
    Stroke;
}

/*
			#] ZigZagArcHelp : 
			#[ Gluon : *

        Gluon(x1,y1)(x2,y2){amplitude}{windings}

        Each half winding is one cubic Bezier curve.
        In addition the end points are different Bezier curves.
*/

void Gluon(double *args)
{
    double dx = args[2] - args[0];
    double dy = args[3] - args[1];
    double dr = sqrt(dx*dx+dy*dy);
 
    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    SetTransferMatrix(dx/dr,dy/dr,-dy/dr,dx/dr,0,0);
    GluonHelp(args,dr);
}

/*
			#] Gluon : 
			#[ DashGluon : *

        DashGluon(x1,y1)(x2,y2){amplitude}{windings}{dashsize}

        Each half winding is one cubic Bezier curve.
        In addition the end points are different Bezier curves.
*/

void DashGluon(double *args)
{
    double dx = args[2] - args[0];
    double dy = args[3] - args[1];
    double dr = sqrt(dx*dx+dy*dy);
    double dashsize;
 
    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    SetTransferMatrix(dx/dr,dy/dr,-dy/dr,dx/dr,0,0);

    dashsize = ComputeDash(args,dr,args[6]);
    SetDashSize(dashsize,dashsize/2);
    GluonHelp(args,dr);
}

/*
			#] DashGluon : 
			#[ GluonCirc : *

        GluonCirc(x1,y1)(r,phi){amplitude}{windings}

        Draws a gluon on a circle
        x_center,y_center,radius,phase_angle,gluon_radius,num
        in which num is the number of windings of the gluon.
        Method: Same as GluonArc, but without special start and end
*/

void GluonCirc(double *args)
{
    int num = args[5];
    double arcstart = args[3];

    SetTransferMatrix(1,0,0,1,args[0],args[1]);  /* Move to center of circle */

    arcstart += 360./(2*num);  /* extra phase to make 0 angle more accessible */

    SetTransferMatrix(COS(arcstart),SIN(arcstart)
                    ,-SIN(arcstart),COS(arcstart),0,0);

    GluonCircHelp(args);
}

/*
			#] GluonCirc : 
			#[ DashGluonCirc : *

        DashGluonCirc(x1,y1)(r,phi){amplitude}{windings}{dashsize}

        Draws a gluon on a circle
        x_center,y_center,radius,phase_angle,gluon_radius,num
        in which num is the number of windings of the gluon.
        Method: Same as GluonArc, but without special start and end
*/

void DashGluonCirc(double *args)
{
    int num = args[5];
    double arcstart = args[3], dashsize;

    SetTransferMatrix(1,0,0,1,args[0],args[1]);  /* Move to center of circle */

    arcstart += 360./(2*num);  /* extra phase to make 0 angle more accessible */

    SetTransferMatrix(COS(arcstart),SIN(arcstart)
                    ,-SIN(arcstart),COS(arcstart),0,0);

    dashsize = ComputeDashCirc(args,args[6]);

    SetDashSize(dashsize,dashsize/2);
    GluonCircHelp(args);
}

/*
			#] DashGluonCirc : 
			#[ GluonArc : *

        GluonArc(x1,y1)(r,phi1,phi2){amplitude}{windings}

        Draws a gluon on an arcsegment
        x_center,y_center,radius,stat_angle,end_angle,gluon_radius,num
        in which num is the number of windings of the gluon.
        Method:
        1:  compute length of arc.
        2:  generate gluon in x and y as if the arc is a straight line
        3:  x' = (radius+y)*cos(x*const)
            y' = (radius+y)*sin(x*const)
*/

void GluonArc(double *args)
{
    double darc, arcstart = args[3],arcend = args[4], ampi = args[5];
/*  
        When arcend comes before arcstart we have a problem. The solution is
        to flip the order and change the sign on ampi
*/
    if ( arcend < arcstart ) {
        darc = arcstart; arcstart = arcend; arcend = darc; ampi = -ampi;
    }

    SetTransferMatrix(1,0,0,1,args[0],args[1]);  /* Move to center of circle */

    SetTransferMatrix(COS(arcstart),SIN(arcstart)
                    ,-SIN(arcstart),COS(arcstart),0,0);
    darc = arcend-arcstart;
    GluonArcHelp(args,darc,ampi);
}

/*
			#] GluonArc : 
			#[ DashGluonArc : *

        DashGluonArc(x1,y1)(r,phi1,phi2){amplitude}{windings}{dashsize}

        Draws a gluon on an arcsegment
        x_center,y_center,radius,stat_angle,end_angle,gluon_radius,num
        in which num is the number of windings of the gluon.
        Method:
        1:  compute length of arc.
        2:  generate gluon in x and y as if the arc is a straight line
        3:  x' = (radius+y)*cos(x*const)
            y' = (radius+y)*sin(x*const)
*/

void DashGluonArc(double *args)
{
    double darc, arcstart = args[3],arcend = args[4], ampi = args[5];
    double dashsize = args[7];
/*  
        When arcend comes before arcstart we have a problem. The solution is
        to flip the order and change the sign on ampi
*/
    if ( arcend < arcstart ) {
        darc = arcstart; arcstart = arcend; arcend = darc; ampi = -ampi;
    }

    SetTransferMatrix(1,0,0,1,args[0],args[1]);  /* Move to center of circle */

    SetTransferMatrix(COS(arcstart),SIN(arcstart)
                    ,-SIN(arcstart),COS(arcstart),0,0);
    darc = arcend-arcstart;
    dashsize = ComputeDashGluonArc(args,darc,dashsize);
    SetDashSize(dashsize,dashsize/2);
    GluonArcHelp(args,darc,ampi);
}

/*
			#] DashGluonArc : 
			#[ Photon : *

        Photon(x1,y1)(x2,y2){amplitude}{windings}

        Each half winding is one cubic Bezier curve.
*/

void Photon(double *args)
{
    double dx = args[2] - args[0];
    double dy = args[3] - args[1];
    double dr = sqrt(dx*dx+dy*dy);

    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    SetTransferMatrix(dx/dr,dy/dr,-dy/dr,dx/dr,0,0);

    PhotonHelp(args,dr);
}

/*
			#] Photon : 
			#[ DoublePhoton : *

        DoublePhoton(x1,y1)(x2,y2){amplitude}{windings}{sep}

        Each half winding is one cubic Bezier curve.
*/

void DoublePhoton(double *args)
{
    double dx = args[2] - args[0];
    double dy = args[3] - args[1];
    double dr = sqrt(dx*dx+dy*dy);
    linesep = args[6];

    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    SetTransferMatrix(dx/dr,dy/dr,-dy/dr,dx/dr,0,0);

    SaveGraphicsState;
    SetLineWidth(linesep+axolinewidth);
    PhotonHelp(args,dr);
    RestoreGraphicsState;

    SaveGraphicsState;
    SetLineWidth(linesep-axolinewidth);
    SetBackgroundColor(STROKING);
    PhotonHelp(args,dr);
    RestoreGraphicsState;
}

/*
			#] DoublePhoton : 
			#[ DashPhoton : *

        DashPhoton(x1,y1)(x2,y2){amplitude}{windings}{dashsize}

        Each half winding is one cubic Bezier curve.
*/

void DashPhoton(double *args)
{
    double dx = args[2] - args[0];
    double dy = args[3] - args[1];
    double dr = sqrt(dx*dx+dy*dy);
    int numdashes, numhalfwindings = args[5]*2+0.5;
    double x, y, size;
    double dashsize = args[6], onehalfwinding = dr/numhalfwindings; 
    x = (4*onehalfwinding)/3/M_pi; y = 4.*args[4]/3;
    size = 0.5*LengthBezier(x,y, onehalfwinding-x,y, onehalfwinding,0,1.0);
    numdashes = size/(2*args[6]);
    if ( numdashes == 0 ) numdashes = 1;
    if ( fabs(size-2*dashsize*numdashes) > fabs(size-2*dashsize*(numdashes+1)) )
        numdashes++;
    dashsize = size/(2*numdashes);

    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    SetTransferMatrix(dx/dr,dy/dr,-dy/dr,dx/dr,0,0);

    SetDashSize(dashsize,dashsize/2);
    PhotonHelp(args,dr);
}

/*
			#] DashPhoton : 
			#[ DashDoublePhoton : *

        DashDoublePhoton(x1,y1)(x2,y2){amplitude}{windings}{sep}{dashsize}

        Each half winding is one cubic Bezier curve.
*/

void DashDoublePhoton(double *args)
{
    double dx = args[2] - args[0];
    double dy = args[3] - args[1];
    double dr = sqrt(dx*dx+dy*dy);
    int numdashes, numhalfwindings = args[5]*2+0.5;
    double x, y, size;
    double dashsize = args[7], onehalfwinding = dr/numhalfwindings; 
    x = (4*onehalfwinding)/3/M_pi; y = 4.*args[4]/3;
    size = 0.5*LengthBezier(x,y, onehalfwinding-x,y, onehalfwinding,0,1.0);
    numdashes = size/(2*args[6]);
    if ( numdashes == 0 ) numdashes = 1;
    if ( fabs(size-2*dashsize*numdashes) > fabs(size-2*dashsize*(numdashes+1)) )
        numdashes++;
    dashsize = size/(2*numdashes);

    linesep = args[6];

    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    SetTransferMatrix(dx/dr,dy/dr,-dy/dr,dx/dr,0,0);
    SetDashSize(dashsize,dashsize/2);

    SaveGraphicsState;
    SetLineWidth(linesep+axolinewidth);
    PhotonHelp(args,dr);
    RestoreGraphicsState;

/*  SetDashSize(0,0); */
    SaveGraphicsState;
    SetLineWidth(linesep-axolinewidth);
    SetBackgroundColor(STROKING);
    PhotonHelp(args,dr);
    RestoreGraphicsState;
}

/*
			#] DashDoublePhoton : 
			#[ PhotonArc : *

        PhotonArc(x1,y1)(r,phi1,phi2){amplitude}{windings}

        This routine follows the Postscript routine closely, except for that
        we do not put a transfer matrix inside the loop. The corresponding
        moveto messes up the path. One would have to put stroking operations
        in there each time.
*/

void PhotonArc(double *args)
{
    double arcstart = args[3],arcend = args[4];
    int num = 2*args[6]+0.5;

    if ( arcend < arcstart ) arcend += 360.;

    SetTransferMatrix(1,0,0,1,args[0],args[1]);  /* Move to center of circle */

    arcend = torad*(arcend-arcstart)/num;

    SetTransferMatrix(COS(arcstart),SIN(arcstart)
                    ,-SIN(arcstart),COS(arcstart),0,0);

    PhotonArcHelp(args,arcend,num);
}

/*
			#] PhotonArc : 
			#[ DoublePhotonArc : *

        DoublePhotonArc(x1,y1)(r,phi1,phi2){amplitude}{windings}{sep}
*/

void DoublePhotonArc(double *args)
{
    double arcstart = args[3],arcend = args[4];
    int num = 2*args[6]+0.5;
    linesep = args[7];

    if ( arcend < arcstart ) arcend += 360.;

    SetTransferMatrix(1,0,0,1,args[0],args[1]);  /* Move to center of circle */

    arcend = torad*(arcend-arcstart)/num;

    SetTransferMatrix(COS(arcstart),SIN(arcstart)
                    ,-SIN(arcstart),COS(arcstart),0,0);

    SaveGraphicsState;
    SetLineWidth(linesep+axolinewidth);
    PhotonArcHelp(args,arcend,num);
    RestoreGraphicsState;

    SaveGraphicsState;
    SetLineWidth(linesep-axolinewidth);
    SetBackgroundColor(STROKING);
    PhotonArcHelp(args,arcend,num);
    RestoreGraphicsState;
}

/*
			#] DoublePhotonArc : 
			#[ DashPhotonArc : *

        DashPhotonArc(x1,y1)(r,phi1,phi2){amplitude}{windings}{dashsize}
*/

void DashPhotonArc(double *args)
{
    double arcstart = args[3],arcend = args[4];
    double dashsize = args[7], dashstart;
    int num = 2*args[6]+0.5;

    if ( arcend < arcstart ) arcend += 360.;

    SetTransferMatrix(1,0,0,1,args[0],args[1]);  /* Move to center of circle */

    arcend = torad*(arcend-arcstart)/num;

    SetTransferMatrix(COS(arcstart),SIN(arcstart)
                    ,-SIN(arcstart),COS(arcstart),0,0);

    dashsize = ComputeDashPhotonArc(args,arcend,dashsize,&dashstart);
    SetDashSize(dashsize,dashstart);
    PhotonArcHelp(args,arcend,num);
}

/*
			#] DashPhotonArc : 
			#[ DashDoublePhotonArc : *

        DashDoublePhotonArc(x1,y1)(r,phi1,phi2){amplitude}{windings}{sep}{dashsize}
*/

void DashDoublePhotonArc(double *args)
{
    double arcstart = args[3],arcend = args[4];
    double dashsize = args[8], dashstart;
    int num = 2*args[6]+0.5;
    linesep = args[7];

    if ( arcend < arcstart ) arcend += 360.;

    SetTransferMatrix(1,0,0,1,args[0],args[1]);  /* Move to center of circle */

    arcend = torad*(arcend-arcstart)/num;

    SetTransferMatrix(COS(arcstart),SIN(arcstart)
                    ,-SIN(arcstart),COS(arcstart),0,0);
    dashsize = ComputeDashPhotonArc(args,arcend,dashsize,&dashstart);

    SaveGraphicsState;
    SetDashSize(dashsize,dashstart);
    SetLineWidth(linesep+axolinewidth);
    PhotonArcHelp(args,arcend,num);
    RestoreGraphicsState;

    SaveGraphicsState;
    SetDashSize(0,0);
    SetLineWidth(linesep-axolinewidth);
    SetBackgroundColor(STROKING);
    PhotonArcHelp(args,arcend,num);
    RestoreGraphicsState;
}

/*
			#] DashDoublePhotonArc : 
			#[ ZigZag : *

        ZigZag(x1,y1)(x2,y2){amplitude}{windings}

        We draw each half winding as two straight lines.
        This can be done better!
*/

void ZigZag(double *args)
{
    double dx = args[2] - args[0];
    double dy = args[3] - args[1];
    double dr = sqrt(dx*dx+dy*dy);

    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    SetTransferMatrix(dx/dr,dy/dr,-dy/dr,dx/dr,0,0);
    ZigZagHelp(args,dr);
}

/*
			#] ZigZag : 
			#[ DoubleZigZag : *

        DoubleZigZag(x1,y1)(x2,y2){amplitude}{windings}{sep}

        We draw each half winding as two straight lines.
        This can be done better!
*/

void DoubleZigZag(double *args)
{
    double dx = args[2] - args[0];
    double dy = args[3] - args[1];
    double dr = sqrt(dx*dx+dy*dy);
    linesep = args[6];

    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    SetTransferMatrix(dx/dr,dy/dr,-dy/dr,dx/dr,0,0);

    SaveGraphicsState;
    SetLineWidth(linesep+axolinewidth);
    ZigZagHelp(args,dr);
    RestoreGraphicsState;

    SaveGraphicsState;
    SetLineWidth(linesep-axolinewidth);
    SetBackgroundColor(STROKING);
    ZigZagHelp(args,dr);
    RestoreGraphicsState;
}

/*
			#] DoubleZigZag : 
			#[ DashZigZag : *

        DashZigZag(x1,y1)(x2,y2){amplitude}{windings}{dashsize}

        We should recalculate the size of the dashes. Otherwise the points
        of the teeth can become messy.
*/

void DashZigZag(double *args)
{
    double dx = args[2] - args[0];
    double dy = args[3] - args[1];
    double dr = sqrt(dx*dx+dy*dy);
    double dashsize = args[6];
    int n = args[5]*2+0.5;
    double size = dr/(n*2);

    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    SetTransferMatrix(dx/dr,dy/dr,-dy/dr,dx/dr,0,0);

    size = sqrt(size*size+args[4]*args[4]);
    n = size/(2*dashsize);   /* number of complete dash patterns rounded down */
/*
    Now test what is closer to dash: size/n or size/(n+1)
*/
    if ( n == 0 ) n = 1;
    if ( fabs(size-2*dashsize*n) > fabs(size-2*dashsize*(n+1)) ) n++;
    dashsize = size/(2*n);

    SetDashSize(dashsize,dashsize/2);
    ZigZagHelp(args,dr);
}

/*
			#] DashZigZag : 
			#[ DashDoubleZigZag : *

        DashDoubleZigZag(x1,y1)(x2,y2){amplitude}{windings}{sep}{dashsize}

        We draw each half winding as two straight lines.
        This can be done better!
*/

void DashDoubleZigZag(double *args)
{
    double dx = args[2] - args[0];
    double dy = args[3] - args[1];
    double dr = sqrt(dx*dx+dy*dy);
    double dashsize = args[7];
    int n = args[5]*2+0.5;
    double size = dr/(n*2);
    linesep = args[6];

    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    SetTransferMatrix(dx/dr,dy/dr,-dy/dr,dx/dr,0,0);

    size = sqrt(size*size+args[4]*args[4]);
    n = size/(2*dashsize);   /* number of complete dash patterns rounded down */
/*
    Now test what is closer to dash: size/n or size/(n+1)
*/
    if ( n == 0 ) n = 1;
    if ( fabs(size-2*dashsize*n) > fabs(size-2*dashsize*(n+1)) ) n++;
    dashsize = size/(2*n);

    SetDashSize(dashsize,dashsize/2);

    SaveGraphicsState;
    SetLineWidth(linesep+axolinewidth);
    ZigZagHelp(args,dr);
    RestoreGraphicsState;

    SetDashSize(0,0);

    SaveGraphicsState;
    SetLineWidth(linesep-axolinewidth);
    SetBackgroundColor(STROKING);
    ZigZagHelp(args,dr);
    RestoreGraphicsState;
}

/*
			#] DashDoubleZigZag : 
			#[ ZigZagArc : *

        ZigZagArc(x1,y1)(r,phi1,phi2){amplitude}{windings}
*/

void ZigZagArc(double *args)
{
    SetTransferMatrix(1,0,0,1,args[0],args[1]);  /* Move to center of circle */
    ZigZagArcHelp(args);
}

/*
			#] ZigZagArc : 
			#[ DoubleZigZagArc : *

        DoubleZigZagArc(x1,y1)(r,phi1,phi2){amplitude}{windings}{sep}
*/

void DoubleZigZagArc(double *args)
{
    SetTransferMatrix(1,0,0,1,args[0],args[1]);  /* Move to center of circle */
    linesep = args[7];

    SaveGraphicsState;
    SetLineWidth(linesep+axolinewidth);
    ZigZagArcHelp(args);
    RestoreGraphicsState;

    SaveGraphicsState;
    SetLineWidth(linesep-axolinewidth);
    SetBackgroundColor(STROKING);
    ZigZagArcHelp(args);
    RestoreGraphicsState;
}

/*
			#] DoubleZigZagArc : 
			#[ DashZigZagArc : *

        DashZigZagArc(x1,y1)(r,phi1,phi2){amplitude}{windings}{dashsize}
*/

void DashZigZagArc(double *args)
{
    double dashsize = args[7], dashstart;
    SetTransferMatrix(1,0,0,1,args[0],args[1]);  /* Move to center of circle */
    {
        int num = 2*args[6]-0.5, numdashes;
        double amp = args[5], r = args[2], size, size2;
        double arcstart = args[3], arcend = args[4], darc;
        if ( arcend < arcstart ) arcend += 360.;
        darc = (arcend-arcstart)/(num+1);
        size = sqrt(0.5*(amp*amp+r*r-(r*r-amp*amp)*COS(darc)));
        size2 = sqrt(amp*amp+2*(amp+r)*r*(1-COS(darc/2)));
        numdashes = size/(2*dashsize);
        if ( numdashes == 0 ) numdashes = 1;
        if ( fabs(size-2*dashsize*numdashes) > fabs(size-2*dashsize*(numdashes+1)) )
                numdashes++;
        dashsize = size/(2*numdashes);
        num = size2/(2*dashsize);
        dashstart = -(size2 - 2*num*dashsize) + dashsize/2;
        if ( dashstart < 0 ) dashstart += 2*dashsize;
    }
    SetDashSize(dashsize,dashstart);
    ZigZagArcHelp(args);
}

/*
			#] DashZigZagArc : 
			#[ DashDoubleZigZagArc : *

        DashDoubleZigZagArc(x1,y1)(r,phi1,phi2){amplitude}{windings}{sep}{dashsize}
*/

void DashDoubleZigZagArc(double *args)
{
    double dashsize = args[8], dashstart;
    SetTransferMatrix(1,0,0,1,args[0],args[1]);  /* Move to center of circle */
    linesep = args[7];
    {
        int num = 2*args[6]-0.5, numdashes;
        double amp = args[5], r = args[2], size, size2;
        double arcstart = args[3], arcend = args[4], darc;
        if ( arcend < arcstart ) arcend += 360.;
        darc = (arcend-arcstart)/(num+1);
        size = sqrt(0.5*(amp*amp+r*r-(r*r-amp*amp)*COS(darc)));
        size2 = sqrt(amp*amp+2*(amp+r)*r*(1-COS(darc/2)));
        numdashes = size/(2*dashsize);
        if ( numdashes == 0 ) numdashes = 1;
        if ( fabs(size-2*dashsize*numdashes) > fabs(size-2*dashsize*(numdashes+1)) )
                numdashes++;
        dashsize = size/(2*numdashes);
        num = size2/(2*dashsize);
        dashstart = -(size2 - 2*num*dashsize) + dashsize/2;
        if ( dashstart < 0 ) dashstart += 2*dashsize;
    }

    SaveGraphicsState;
    SetDashSize(dashsize,dashstart);
    SetLineWidth(linesep+axolinewidth);
    ZigZagArcHelp(args);
    RestoreGraphicsState;

    SaveGraphicsState;
    SetDashSize(0,0);
    SetLineWidth(linesep-axolinewidth);
    SetBackgroundColor(STROKING);
    ZigZagArcHelp(args);
    RestoreGraphicsState;
}

/*
			#] DashDoubleZigZagArc : 
 		#] Particle routines : 
 		#[ Drawing routines :
			#[ Polygon :
*/

void Polygon(double *args,int num,int type)
{
    int i;
    MoveTo(args[0],args[1]);
    args += 2;
    for ( i = 1; i < num; i++, args += 2 ) {
        LineTo(args[0],args[1]);
    }
    if ( type == 0 ) { CloseAndStroke; }
    else if ( type ==  1 ) { CloseAndFill; }
}

/*
			#] Polygon : 
			#[ Curve : +

        Curve{(x1,y1),...,(xn,yn)}

        num is the number of pairs in points.
*/

void Curve(double *points,int num)
{
    int i, ss;
    double x0,y0,x1,y1,x2,y2,x3,y3;

    if ( num < 2 ) return;
    if ( num == 2 ) { Line(points); return; }

    ss = 2*num;

    x1 = points[0]; y1 = points[1];
    x2 = points[2]; y2 = points[3];
    x3 = points[4]; y3 = points[5];
    x0 = 2*x1-x2;
    y0 = 2*((y3-y2)/(x3-x2)-(y2-y1)/(x2-x1))*((x2-x1)*(x2-x1)/(x3-x1))+2*y1-y2;

    MoveTo(x1,y1);
    DoCurve(x0,y0,x1,y1,x2,y2,x3,y3);

    for ( i = 0; i < ss-6; i += 2 ) {
        DoCurve(points[i  ],points[i+1],points[i+2],points[i+3],
                points[i+4],points[i+5],points[i+6],points[i+7]);
    }
    if ( ss > 6 ) {
        x0 = points[ss-6]; y0 = points[ss-5];
        x1 = points[ss-4]; y1 = points[ss-3];
        x2 = points[ss-2]; y2 = points[ss-1];
        x3 = 2*x2-x1;
        y3 = 2*((y2-y1)/(x2-x1)-(y1-y0)/(x1-x0))*((x2-x1)*(x2-x1)/(x2-x0))+2*y2-y1;

        DoCurve(x0,y0,x1,y1,x2,y2,x3,y3);
    }
    Stroke;
}

/*
			#] Curve : 
			#[ DashCurve : +

        DashCurve{(x1,y1),...,(xn,yn)}{dashsize}
*/

void DashCurve(double *args,int num1)
{
    double dashsize = args[2*num1];
    if ( num1 == 2 ) {
        DashLine(args);
    }
    else if ( num1 > 2 ) {
        SetDashSize(dashsize,dashsize/2);
        Curve(args,num1);
    }
}

/*
			#] DashCurve : 
			#[ LogAxis :

        Draws a line with logarithmic hash marks along it.
        LogAxis(x1,y1)(x2,y2)(num_logs,hashsize,offset,width)
        The line is from (x1,y1) to (x2,y2) and the marks are on the left side
        when hashsize is positive, and right when it is negative.
        num_logs is the number of orders of magnitude and offset is the number
        at which one starts at (x1,y1) (like if offset=2 we start at 2)
        When offset is 0 we start at 1. Width is the linewidth.
*/

void LogAxis(double *args)
{
    double dx = args[2]-args[0], dy = args[3]-args[1], dr = sqrt(dx*dx+dy*dy);
    double width = args[7], size, nlogs = args[4], hashsize = args[5];
    double offset = args[6], x;
    int i, j;
    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    SetTransferMatrix(dx/dr,dy/dr,-dy/dr,dx/dr,0,0);
    MoveTo(0,0); LineTo(dr,0); Stroke;
/*
    Now compute the hash marks.
*/
    size = dr/nlogs;
    if ( offset <= 0 ) { offset = 0; }
    else { offset = mod( log10(offset), 1 ); }
/*
    Big hash marks
*/
    for ( i = 0; i <= nlogs+1; i++ ) {
      x = (i-offset)*size;
      if ( x >= -0.001 && x <= dr+0.001 ) {
        MoveTo(x,0);
        LineTo(x,hashsize*1.2);
        Stroke;
      }
    }
/*
    Little hash marks
*/
    SetLineWidth(0.6*width);
    for ( i = 0; i <= nlogs; i++ ) {
        for ( j = 2; j < 10; j++ ) {
            x = (i-offset+log10(j))*size;
            if ( x >= -0.001 && x <= dr+0.001 ) {
                MoveTo(x,0); LineTo(x,hashsize*0.8); Stroke;
            }
        }
    }
}

/*
			#] LogAxis : 
			#[ LinAxis :

        Draws a line with linear hash marks along it.
        LinAxis(x1,y1)(x2,y2)(num_decs,per_dec,hashsize,offset,width)
        The line is from (x1,y1) to (x2,y2) and the marks are on the left side
        when hashsize is positive, and right when it is negative.
        num_decs is the number of accented marks, per_dec the number of
        divisions between them and offset is the number
        at which one starts at (x1,y1) (like if offset=2 we start at the second
        small mark) Width is the linewidth.
*/

void LinAxis(double *args)
{
    double width = args[8], hashsize = args[6], x;
    double dx = args[2]-args[0], dy = args[3]-args[1], dr = sqrt(dx*dx+dy*dy);
    double num_decs = args[4], per_dec = args[5], size, size2;
    double offset = args[7];
    int i, j, numperdec = per_dec+0.5;
    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    SetTransferMatrix(dx/dr,dy/dr,-dy/dr,dx/dr,0,0);
    MoveTo(0,0); LineTo(dr,0); Stroke;
    size = dr/num_decs;
    if ( numperdec > 1 ) { size2 = size / numperdec; }
    else { size2 = size; numperdec = 1; }
    offset = mod( offset, numperdec );
/*
    In geometric calculations of positions of hash marks, note that offset can
    be between 0 and numperdec, and that within rounding error, numperdec is
    allowed. Also allow for positions of hash marks that if calculated exactly
    are in range, but because of rounding error are slightly outside.
*/
/*
    Big hash marks:
*/
    for ( i = 0; i <= num_decs+1; i++ ) {
       x = i*size - offset*size2;
        if ( ( x > -0.001) && ( x < dr+0.001 ) ) {
          MoveTo(x,0); LineTo(x,hashsize*1.2); Stroke;
	}
    }
/*
    Little hash marks.
*/
    SetLineWidth(0.6*width);
    for ( i = 0; i <= num_decs; i++ ) {
      for ( j = 1; j < numperdec; j++ ) {
	x = i*size + (j - offset)*size2;
        if ( ( x > -0.001) && ( x < dr+0.001 ) ) {
          MoveTo(x,0); LineTo(x,hashsize*0.8); Stroke;
	}
      }
    }
}

/*
			#] LinAxis : 
			#[ BezierCurve :

            Draws a Bezier curve. Starts at (x1,y1).
            The control points are (x2,y2),(x3,y3),(x4,y4)
*/

void BezierCurve(double *args)
{
    MoveTo(args[0],args[1]);
    Bezier(args[2],args[3],args[4],args[5],args[6],args[7]);
    Stroke;
    if ( witharrow ) BezierArrow(args);
}

/*
			#] BezierCurve : 
			#[ DoubleBezier :

            Draws a Bezier curve. Starts at (x1,y1).
            The control points are (x2,y2),(x3,y3),(x4,y4)
*/

void DoubleBezier(double *args)
{
    linesep = args[8];
    SaveGraphicsState;
    SetLineWidth(linesep+axolinewidth);
    MoveTo(args[0],args[1]);
    Bezier(args[2],args[3],args[4],args[5],args[6],args[7]);
    Stroke;
    RestoreGraphicsState;
    SaveGraphicsState;
    SetLineWidth(linesep-axolinewidth);
    SetBackgroundColor(STROKING);
    MoveTo(args[0],args[1]);
    Bezier(args[2],args[3],args[4],args[5],args[6],args[7]);
    Stroke;
    RestoreGraphicsState;
    if ( witharrow ) BezierArrow(args);
}

/*
			#] DoubleBezier : 
			#[ DashBezier :

            Draws a Bezier curve. Starts at (x1,y1).
            The control points are (x2,y2),(x3,y3),(x4,y4)
*/

void DashBezier(double *args)
{
    int numdashes;
    double size, dashsize = args[8];
    size = LengthBezier(args[2]-args[0],args[3]-args[1]
        ,args[4]-args[0],args[5]-args[1],args[6]-args[0],args[7]-args[1],1.0);

    numdashes = size/(2*dashsize);
    if ( numdashes == 0 ) numdashes = 1;
    if ( fabs(size-2*dashsize*numdashes) > fabs(size-2*dashsize*(numdashes+1)) )
        numdashes++;
    dashsize = (size/(2*numdashes));

    SetDashSize(dashsize,dashsize/2);
    MoveTo(args[0],args[1]);
    Bezier(args[2],args[3],args[4],args[5],args[6],args[7]);
    Stroke;
    if ( witharrow ) BezierArrow(args);
}

/*
			#] DashBezier : 
			#[ DashDoubleBezier :

            Draws a Bezier curve. Starts at (x1,y1).
            The control points are (x2,y2),(x3,y3),(x4,y4)
*/

void DashDoubleBezier(double *args)
{
    int numdashes;
    double size, dashsize = args[9];
    size = LengthBezier(args[2]-args[0],args[3]-args[1]
        ,args[4]-args[0],args[5]-args[1],args[6]-args[0],args[7]-args[1],1.0);

    numdashes = size/(2*dashsize);
    if ( numdashes == 0 ) numdashes = 1;
    if ( fabs(size-2*dashsize*numdashes) > fabs(size-2*dashsize*(numdashes+1)) )
        numdashes++;
    dashsize = (size/(2*numdashes));

    SetDashSize(dashsize,dashsize/2);
    linesep = args[8];
    SaveGraphicsState;
    SetLineWidth(linesep+axolinewidth);
    MoveTo(args[0],args[1]);
    Bezier(args[2],args[3],args[4],args[5],args[6],args[7]);
    Stroke;
    RestoreGraphicsState;
    SaveGraphicsState;
    SetLineWidth(linesep-axolinewidth);
    SetBackgroundColor(STROKING);
    MoveTo(args[0],args[1]);
    Bezier(args[2],args[3],args[4],args[5],args[6],args[7]);
    Stroke;
    RestoreGraphicsState;
    if ( witharrow ) BezierArrow(args);
}

/*
			#] DashDoubleBezier : 
 		#] Drawing routines : 
 		#[ Wrapper routines :
			#[ AxoArc :

            Draws arc centered at (#1,#2), radius #3, starting and ending
            angles #4, #5.
            Double, dashing, arrow, flip, clockwise
*/

void AxoArc(double *args)
{
    double dashsize = args[6];
    linesep = args[5];
    GetArrow(args+7);
    if ( args[16] ) {   /* If clockwise: reverse the angles and the arrow */
        double e;
        clockwise = 1;  /* In principle not needed */
        flip = 1-flip;
        arrow.where = 1-arrow.where;
        e = args[3]; args[3] = args[4]; args[4] = e;
    }

    if ( witharrow ) {
        if ( arrow.where > 1 ) arrow.where = 1;
        if ( arrow.where < 0 ) arrow.where = 0;
        if ( dashsize > 0 ) {
            if ( linesep > 0 ) {
                DashArrowDoubleArc(args);
            }
            else {
                args[5] = args[6];
                DashArrowArc(args);
            }
        }
        else {
            if ( linesep > 0 ) {
                ArrowDoubleArc(args);
            }
            else {
                ArrowArc(args);
            }
        }
    }
    else {
        if ( dashsize > 0 ) {
            if ( linesep > 0 ) {
                DashDoubleArc(args);
            }
            else {
                args[5] = args[6];
                DashCArc(args);
            }
        }
        else {
            if ( linesep > 0 ) {
                DoubleArc(args);
            }
            else {
                CArc(args);
            }
        }
    }
}

/*
			#] AxoArc : 
			#[ AxoBezier :
*/

void AxoBezier(double *args)
{
    linesep = args[8];
    GetArrow(args+10);
    if ( witharrow ) {
        if ( arrow.where > 1 ) arrow.where = 1;
        if ( arrow.where < 0 ) arrow.where = 0;
    }
    if ( args[9] ) {    /* dashes */
        if ( args[8] ) {    /* double */
            DashDoubleBezier(args);
        }
        else {
            args[8] = args[9];
            DashBezier(args);
        }
    }
    else {
        if ( args[8] ) {    /* double */
            DoubleBezier(args);
        }
        else {
            BezierCurve(args);  /* The name Bezier was already taken */
        }
    }
}

/*
			#] AxoBezier : 
			#[ AxoGluon :
*/

void AxoGluon(double *args)
{
        SetLineWidth(axolinewidth + args[6]);
    if ( args[7] ) {    /* dashes */
        args[6] = args[7];
        DashGluon(args);
    }
    else {
        Gluon(args);
    }
}

/*
			#] AxoGluon : 
			#[ AxoGluonArc :
*/

void AxoGluonArc(double *args)
{
        SetLineWidth(axolinewidth + args[7]);
    if ( args[9] ) {    /* Clockwise */
        double a = args[3]; args[3] = args[4]; args[4] = a;
    }
    if ( args[8] ) {  /* Dashes */
        args[7] = args[8];
        DashGluonArc(args);
    }
    else {
            GluonArc(args);
    }
}

/*
			#] AxoGluonArc : 
			#[ AxoGluonCirc :
*/

void AxoGluonCirc(double *args)
{
        SetLineWidth(axolinewidth + args[6]);
    if ( args[7] ) {    /* dashes */
        args[6] = args[7];
        DashGluonCirc(args);
    }
    else {
        GluonCirc(args);
    }
}

/*
			#] AxoGluonCirc : 
			#[ AxoLine :

        AxoLine(x1,y1)(x2,y2){sep}{dashsize}{stroke width length inset}{where}

        Generic switchyard to the various routines for compatibility
        with Jaxodraw and axodraw4j

        Note: because the specific routines can be called either in the
        direct way or by means of the generic routine, they have to know
        what arrow to use. This is regulated by arrow.type. 0=old arrows.
*/

void AxoLine(double *args)
{
    linesep = args[4];
    GetArrow(args+6);
    if ( witharrow ) {
        if ( arrow.where > 1 ) arrow.where = 1;
        if ( arrow.where < 0 ) arrow.where = 0;
        if ( args[5] == 0 ) {
            if ( linesep == 0 ) ArrowLine(args);
            else { ArrowDoubleLine(args); }
        }
        else {
            if ( linesep == 0 ) {
                args[4] = args[5];
                DashArrowLine(args);
            }
            else { DashArrowDoubleLine(args); }
        }
    }
    else {
        if ( args[5] == 0 ) {  /* No dashing */
            if ( linesep == 0 ) Line(args);
            else                DoubleLine(args);
        }
        else {
            if ( linesep == 0 ) {
                args[4] = args[5]; DashLine(args);
            }
            else DashDoubleLine(args);
        }
    }
}

/*
			#] AxoLine : 
			#[ AxoPhoton :
*/

void AxoPhoton(double *args)
{
    if ( args[7] ) {    /* dashes */
        if ( args[6] ) {    /* double */
            DashDoublePhoton(args);
        }
        else {
            args[6] = args[7];
            DashPhoton(args);
        }
    }
    else {
        if ( args[6] ) {    /* double */
            DoublePhoton(args);
        }
        else {
            Photon(args);
        }
    }
}

/*
			#] AxoPhoton : 
			#[ AxoPhotonArc :
*/

void AxoPhotonArc(double *args)
{
    if ( args[9] ) {    /* Clockwise */
        int num = 2*args[6]+0.5;
        double a = args[3]; args[3] = args[4]; args[4] = a;
        if ( ( num & 1 ) == 0 ) args[5] = -args[5];
    }
    if ( args[8] ) {  /* dash */
        if ( args[7] ) {    /* double */
            DashDoublePhotonArc(args);
        }
        else {
            args[7] = args[8];
            DashPhotonArc(args);
        }
    }
    else {
        if ( args[7] ) {    /* double */
            DoublePhotonArc(args);
        }
        else {
            PhotonArc(args);
        }
    }
}

/*
			#] AxoPhotonArc : 
			#[ AxoZigZag :
*/

void AxoZigZag(double *args)
{
    if ( args[7] ) {    /* dashes */
        if ( args[6] ) {    /* double */
            DashDoubleZigZag(args);
        }
        else {
            args[6] = args[7];
            DashZigZag(args);
        }
    }
    else {
        if ( args[6] ) {    /* double */
            DoubleZigZag(args);
        }
        else {
            ZigZag(args);
        }
    }
}

/*
			#] AxoZigZag : 
			#[ AxoZigZagArc :
*/

void AxoZigZagArc(double *args)
{
    if ( args[9] ) {    /* Clockwise */
        int num = 2*args[6]+0.5;
        double a = args[3]; args[3] = args[4]; args[4] = a;
        if ( ( num & 1 ) == 0 ) args[5] = -args[5];
    }
    if ( args[8] ) {  /* dash */
        if ( args[7] ) {    /* double */
            DashDoubleZigZagArc(args);
        }
        else {
            args[7] = args[8];
            DashZigZagArc(args);
        }
    }
    else {
        if ( args[7] ) {    /* double */
            DoubleZigZagArc(args);
        }
        else {
            ZigZagArc(args);
        }
    }
}

/*
			#] AxoZigZagArc : 
 		#] Wrapper routines : 
 		#[ Various routines :
			#[ Rotate : +

        Rotate: x y angle hmode vmode textwidth textheight
        Note, the textwidth/textheight have been scaled already;
*/

void Rotate(double *args)
{
    double textheight = args[6]*args[4]/2/65536.;
    double textwidth  = args[5]*args[3]/2/65536.;
    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    SetTransferMatrix(COS(args[2]),SIN(args[2]),-SIN(args[2]),COS(args[2]),0,0);
    SetTransferMatrix(1,0,0,1,-textwidth,textheight);
}

/*
			#] Rotate : 
			#[ Grid :

        Makes a coordinate grid in the indicated color.
        (x0,y0)(incx,incy)(nx,ny){color}{linewidth}
*/

void Grid(double *args)
{
    int i, nx = args[4]+0.01, ny = args[5]+0.01;
    double maxx = args[2]*args[4];
    double maxy = args[3]*args[5];
    SetTransferMatrix(1,0,0,1,args[0],args[1]);
    for ( i = 0; i <= nx; i++ ) {
        MoveTo(i*args[2],0);
        LineTo(i*args[2],maxy);
        Stroke;
    }
    for ( i = 0; i <= ny; i++ ) {
        MoveTo(0,i*args[3]);
        LineTo(maxx,i*args[3]);
        Stroke;
    }
}

/*
			#] Grid : 
 		#] Various routines : 
  	#] routines : 
*/

